Renormalization of twist-two operators in covariant gauge to three loops in QCD

The leading short-distance contributions to hadronic hard-scattering cross sections in the operator product expansion are described by twist-two quark and gluon operators. The anomalous dimensions of these operators determine the splitting functions that govern the scale evolution of parton distribution functions. In massless QCD, these anomalous dimensions can be determined through the calculation of off-shell operator matrix elements, typically performed in a covariant gauge, where the physical operators mix with gauge-variant operators of the same quantum numbers. We derive a new method to systematically extract the counterterm Feynman rules resulting from these gauge-variant operators. As a first application of the new method, we rederive the unpolarized three-loop singlet anomalous dimensions, independently confirming previous results obtained with other methods. Employing a general covariant gauge, we observe the explicit cancellation of the gauge parameter dependence in these results.

==> anc/ExtractSpFromOMEs.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    125646,       3297]
NotebookOptionsPosition[    117406,       3162]
NotebookOutlinePosition[    117740,       3177]
CellTagsIndexPosition[    117697,       3174]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Ancillary notebook for arXiv : 2302.xxxxx", "Title",
 CellChangeTimes->{{3.8513869564670353`*^9, 3.8513869863443117`*^9}, {
  3.851387051806985*^9, 3.851387056806733*^9}, {3.8639683285148*^9, 
  3.863968351831193*^9}, {3.8639822908881807`*^9, 3.863982291784011*^9}, {
  3.865710720380509*^9, 3.8657107251387367`*^9}, {3.86788579957508*^9, 
  3.867885800024942*^9}, {3.878831264138588*^9, 3.8788312779581738`*^9}, {
  3.884172102809615*^9, 
  3.88417211012606*^9}},ExpressionUUID->"2ee6ec92-b49f-49d0-80c2-\
1a1b448130b1"],

Cell[CellGroupData[{

Cell["\<\
Renormalization of twist-two operators in covariant gauge to three loops in QCD
Thomas Gehrmann, Andreas von Manteuffel, and Tong-Zhi Yang\
\>", "Chapter",
 CellChangeTimes->{{3.878830769632001*^9, 3.87883077717955*^9}, {
  3.8788308176368113`*^9, 3.878830854423753*^9}, {3.884174228065014*^9, 
  3.8841742637333393`*^9}},ExpressionUUID->"796b566b-65d8-43cc-b035-\
da24b1d8d942"],

Cell[CellGroupData[{

Cell["Setup", "Section",
 CellChangeTimes->{{3.8788306639936657`*^9, 
  3.878830666449438*^9}},ExpressionUUID->"c790a52b-30be-4b2d-9002-\
baa33d2fe6cb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"time1", "=", " ", "Now"}], ";"}]], "Input",
 CellChangeTimes->{{3.877803883227118*^9, 3.877803886648522*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"fb0671f0-05a6-4d2f-a2f3-538bccd09d3f"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "It", " ", "takes", " ", "about", " ", "one", " ", "minutes", " ", "to", 
   " ", "run", " ", "the", " ", "whole", " ", 
   RowBox[{"notebook", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.877804017792801*^9, 3.87780404772084*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"616f1cb2-344c-4334-8cf7-5bb42b4d1773"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "HarmonicSums`", " ", 
  RowBox[{"(*", 
   RowBox[{"Need", " ", "HarmonicSums", " ", "package"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.876347394755165*^9, 3.8763474005662603`*^9}, 
   3.877734333181835*^9, 3.877779133337433*^9, {3.884176897673047*^9, 
   3.884176935074253*^9}},ExpressionUUID->"dbd45fb8-cd16-4c33-a5e8-\
59765ecedaae"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"HarmonicSums", " ", "by", " ", "Jakob", " ", "Ablinger"}], " ", 
    "\[LongDash]", " ", 
    RowBox[{"\[Copyright]", " ", "RISC"}], " ", "\[LongDash]", " ", 
    RowBox[{"Version", " ", "1.0"}]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"02", "/", "07"}], "/", "20"}], ")"}]}], 
  ButtonBox[
   StyleBox["Help", "Hyperlink",
    FontVariations->{"Underline"->True}],
   Appearance->{Automatic, None, "Normal", Automatic},
   ButtonFunction:>HarmonicSums`Private`HarmonicSumsHelp[],
   Evaluator->Automatic]}]], "Print",
 CellFrame->0.5,
 CellChangeTimes->{3.8841765323096323`*^9},
 FontColor->GrayLevel[0.],
 Background->RGBColor[0.796887, 0.789075, 0.871107],
 ButtonBoxOptions->{
 Active->True},ExpressionUUID->"fa0b186d-c035-4b78-afa7-90826e42ce7a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.825002365058304*^9, 3.825002371031788*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"c3a314f9-7792-4be6-94f2-4a39832e7128"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
    "color", " ", "factor", " ", "in", " ", "terms", " ", "of", " ", "number",
      " ", "of", " ", "color", " ", "Nc", " ", "in", " ", "SU", 
     RowBox[{"(", "Nc", ")"}], " ", "gauge", " ", "group", 
     "\[IndentingNewLine]", "ca"}], " ", "=", "Nc"}], ",", 
   "\[IndentingNewLine]", "  ", 
   RowBox[{"cf", " ", "=", " ", 
    FractionBox[
     RowBox[{
      RowBox[{"Nc", "^", "2"}], "-", "1"}], 
     RowBox[{"2", " ", "Nc"}]]}], ",", "\[IndentingNewLine]", "  ", 
   RowBox[{"tf", " ", "=", 
    RowBox[{"1", "/", "2"}]}], ",", "\[IndentingNewLine]", "  ", 
   RowBox[{"d33c", " ", "=", " ", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Nc", "^", "2"}], "-", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Nc", "^", "2"}], "-", "4"}], ")"}], " "}], 
     RowBox[{"16", " ", "Nc"}]]}], ",", "\[IndentingNewLine]", "  ", 
   RowBox[{"nf", " ", "=", " ", 
    RowBox[{"number", " ", "of", " ", "flavors"}]}]}], "\[IndentingNewLine]", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.877872671899434*^9, 3.877872745451071*^9}, {
  3.877876243240788*^9, 3.8778763007498503`*^9}, {3.877876359399734*^9, 
  3.8778763715692053`*^9}, {3.884176692592551*^9, 
  3.884176696222217*^9}},ExpressionUUID->"d0418780-9e04-431c-b19c-\
ae49fae488a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "    ", 
   RowBox[{"n", "=", " ", 
    RowBox[{
     RowBox[{"Mellin", " ", "moment", "\[IndentingNewLine]", "   ", "xi"}], 
     " ", "=", " ", 
     RowBox[{
      RowBox[{"\[Xi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
         "renormalized", " ", "gauge", " ", "parameter", " ", "with", " ", 
          "\[Xi]"}], "=", 
         RowBox[{"1", " ", "being", " ", "Feynman", " ", "gauge"}]}], ")"}], 
       "\[IndentingNewLine]", "  ", "xib"}], " ", "=", " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Xi]", "b"], " ", 
        RowBox[{"(", 
         RowBox[{"bare", " ", "gauge", " ", "parameter"}], ")"}], 
        "\[IndentingNewLine]", " ", "as"}], " ", "=", " ", 
       RowBox[{
        RowBox[{
         FractionBox[
          SubscriptBox["\[Alpha]", "s"], 
          RowBox[{"4", " ", "\[Pi]"}]], " ", 
         RowBox[{"(", 
          RowBox[{
          "renormalized", " ", "strong", " ", "coupling", " ", "constant"}], 
          ")"}], "\[IndentingNewLine]", "asb"}], "=", 
        RowBox[{
         RowBox[{
          FractionBox[
           SuperscriptBox[
            SubscriptBox["\[Alpha]", "s"], "b"], 
           RowBox[{"4", " ", "\[Pi]"}]], " ", 
          RowBox[{"(", 
           RowBox[{"bare", " ", "strong", " ", "coupling", " ", "constant"}], 
           ")"}], "\[IndentingNewLine]", "eps"}], "=", " ", 
         RowBox[{"\[Epsilon]", " ", "=", " ", 
          RowBox[{
           FractionBox[
            RowBox[{"4", "-", "d"}], "2"], 
           RowBox[{"(", 
            RowBox[{"dimensional", " ", "regulator"}], ")"}], 
           "\[IndentingNewLine]", 
           RowBox[{"S", ":", " ", 
            RowBox[{"harmonic", " ", "sums", "\[IndentingNewLine]", "zeta"}], 
            ":", " ", 
            RowBox[{
            "Riemann", " ", "zeta", " ", "function"}]}]}]}]}]}]}]}]}]}], 
   "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "flagps", " ", "is", " ", "used", " ", "to", " ", "track", " ", "the", " ",
     "even", " ", "moments", " ", "from", " ", "pure", " ", "singlet", " ", 
    "contributions"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.877876886388832*^9, 3.8778770645688467`*^9}, {
  3.877877096017194*^9, 3.877877137535982*^9}, {3.877877185270512*^9, 
  3.877877240777391*^9}, {3.8778772809612913`*^9, 3.8778773145702133`*^9}, {
  3.878831513027532*^9, 3.87883155296025*^9}, {3.88417694178622*^9, 
  3.8841769506560307`*^9}},ExpressionUUID->"ba527c7b-8e6a-44e9-b95c-\
838e103b8095"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Get", "[", "\"\<SingletOMEs.m\>\"", "]"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "All", " ", "operator", " ", "matrix", " ", "elements", " ", "in", " ", 
     "singlet", " ", "case"}], ",", " ", "\[IndentingNewLine]", 
    RowBox[{
    "including", " ", "the", " ", "GV", " ", "counterterm", " ", "insertion", 
     "\[IndentingNewLine]", 
     RowBox[{"O_q", ":"}], " ", 
     RowBox[{"Fs", "[", 
      RowBox[{"q", ",", "q"}], "]"}]}], ",", " ", 
    RowBox[{"Fs", "[", 
     RowBox[{"q", ",", "g"}], "]"}], ",", 
    RowBox[{"Fs", "[", 
     RowBox[{"q", ",", "c"}], "]"}], ",", "\[IndentingNewLine]", " ", 
    RowBox[{"O_g", ":", " ", 
     RowBox[{"Fs", "[", 
      RowBox[{"g", ",", "q"}], "]"}]}], ",", 
    RowBox[{"Fs", "[", 
     RowBox[{"g", ",", "g"}], "]"}], ",", 
    RowBox[{"Fs", "[", 
     RowBox[{"g", ",", "c"}], "]"}], ",", "\[IndentingNewLine]", " ", 
    RowBox[{"O_ABC", ":", " ", 
     RowBox[{"Fs", "[", 
      RowBox[{"ABC", ",", "q"}], "]"}]}], ",", 
    RowBox[{"Fs", "[", 
     RowBox[{"ABC", ",", "g"}], "]"}], ",", 
    RowBox[{"Fs", "[", 
     RowBox[{"ABC", ",", "c"}], "]"}], ",", "\[IndentingNewLine]", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"[", "zo", "]"}], "_", 
      RowBox[{
       RowBox[{"{", "g", "}"}], "^", 
       RowBox[{"{", 
        RowBox[{"GV", ",", 
         RowBox[{"(", "2", ")"}]}], "}"}]}]}], ":", " ", 
     RowBox[{"Fs", "[", 
      RowBox[{"zogGV2", ",", "q"}], "]"}]}], ",", 
    RowBox[{"Fs", "[", 
     RowBox[{"zogGV2", ",", "g"}], "]"}], ",", 
    RowBox[{"Fs", "[", 
     RowBox[{"zogGV2", ",", "c"}], "]"}]}], "\[IndentingNewLine]", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.877726865310234*^9, 3.877726876839704*^9}, 
   3.877727098786523*^9, {3.8777946211617937`*^9, 3.87779466101768*^9}, {
   3.877800413640327*^9, 3.877800458768435*^9}, {3.8778005211903563`*^9, 
   3.877800647953158*^9}, {3.877803660793508*^9, 3.877803673784671*^9}, {
   3.877804250473901*^9, 3.8778042961777554`*^9}, {3.878924401316193*^9, 
   3.878924422390991*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"932df3e5-0ee5-4f19-bde6-01b0b7df833a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Get", "[", "\"\<NSingletOMEs.m\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Operator", " ", "matrix", " ", "elements", " ", "in", " ", "Non"}], "-", 
    
    RowBox[{"singlet", " ", "case", "\[IndentingNewLine]", 
     RowBox[{"Fns", "[", 
      RowBox[{"q", ",", "q"}], "]"}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{
  3.877733692409474*^9, {3.877794669307536*^9, 3.877794686465145*^9}, {
   3.8778003794960213`*^9, 3.87780038745586*^9}, {3.877800650968948*^9, 
   3.877800655121295*^9}, {3.884176957169877*^9, 
   3.884176957967554*^9}},ExpressionUUID->"aba7e671-ad95-443b-9718-\
98ba7075b0dc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Get", "[", "\"\<RefNSsp.m\>\"", "]"}], ";"}], " ", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"nsp", ",", " ", "nsm", ",", " ", "nss"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"singletsp", " ", "=", " ", 
    RowBox[{"Get", "[", "\"\<RefSingletsp.m\>\"", "]"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "reference", " ", "splitting", " ", "function", " ", "for", 
     " ", "both", " ", "singlet", " ", "and", " ", "non"}], "-", 
    RowBox[{"singlet", " ", "cases"}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.877798768198741*^9, 3.8777988532000227`*^9}, {
   3.87780034712008*^9, 3.87780037515195*^9}, {3.877800659227482*^9, 
   3.877800662649124*^9}, {3.877876404430245*^9, 3.877876416195507*^9}, 
   3.877876746552353*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"3298ada6-f835-4079-8f9a-35f2051d64b6"],

Cell[CellGroupData[{

Cell["Beta function", "Subsection",
 CellChangeTimes->{{3.877708643165403*^9, 
  3.877708645181219*^9}},ExpressionUUID->"e4965aa0-af97-4a03-b732-\
c306d57108ea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"alsrep", "=", 
   RowBox[{"{", 
    RowBox[{"asb", "\[Rule]", 
     RowBox[{"as", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"as", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"11", " ", "ca"}], "3"], "-", 
            FractionBox[
             RowBox[{"4", " ", "nf", " ", "tf"}], "3"]}], ")"}]}], "eps"], 
        "+", 
        RowBox[{
         SuperscriptBox["as", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"11", " ", "ca"}], "3"], "-", 
               FractionBox[
                RowBox[{"4", " ", "nf", " ", "tf"}], "3"]}], ")"}], "2"], 
            SuperscriptBox["eps", "2"]], "-", 
           FractionBox[
            RowBox[{
             FractionBox[
              RowBox[{"34", " ", 
               SuperscriptBox["ca", "2"]}], "3"], "-", 
             FractionBox[
              RowBox[{"20", " ", "ca", " ", "nf", " ", "tf"}], "3"], "-", 
             RowBox[{"4", " ", "cf", " ", "nf", " ", "tf"}]}], 
            RowBox[{"2", " ", "eps"}]]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["as", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             FractionBox[
              RowBox[{"2857", " ", 
               SuperscriptBox["ca", "3"]}], "54"], "-", 
             FractionBox[
              RowBox[{"1415", " ", 
               SuperscriptBox["ca", "2"], " ", "nf"}], "54"], "-", 
             FractionBox[
              RowBox[{"205", " ", "ca", " ", "cf", " ", "nf"}], "18"], "+", 
             RowBox[{
              SuperscriptBox["cf", "2"], " ", "nf"}], "+", 
             FractionBox[
              RowBox[{"79", " ", "ca", " ", 
               SuperscriptBox["nf", "2"]}], "54"], "+", 
             FractionBox[
              RowBox[{"11", " ", "cf", " ", 
               SuperscriptBox["nf", "2"]}], "9"]}], 
            RowBox[{"3", " ", "eps"}]], "+", 
           FractionBox[
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"11", " ", "ca"}], "3"], "-", 
               FractionBox[
                RowBox[{"4", " ", "nf", " ", "tf"}], "3"]}], ")"}], "3"], 
            SuperscriptBox["eps", "3"]], "-", 
           FractionBox[
            RowBox[{"7", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"11", " ", "ca"}], "3"], "-", 
               FractionBox[
                RowBox[{"4", " ", "nf", " ", "tf"}], "3"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"34", " ", 
                 SuperscriptBox["ca", "2"]}], "3"], "-", 
               FractionBox[
                RowBox[{"20", " ", "ca", " ", "nf", " ", "tf"}], "3"], "-", 
               RowBox[{"4", " ", "cf", " ", "nf", " ", "tf"}]}], ")"}]}], 
            RowBox[{"6", " ", 
             SuperscriptBox["eps", "2"]}]]}], ")"}]}]}], ")"}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8206046062939167`*^9, 3.820604613253689*^9}, {
  3.877779180278331*^9, 3.877779194904005*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"b96c9915-ce47-48b2-9110-2908460b0af3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"betaRep", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"beta", "[", "0", "]"}], "\[Rule]", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"11", " ", "ca"}], "3"], "-", 
        FractionBox[
         RowBox[{"4", " ", "nf", " ", "tf"}], "3"]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"beta", "[", "1", "]"}], "\[Rule]", " ", 
      RowBox[{
       FractionBox[
        RowBox[{"34", " ", 
         SuperscriptBox["ca", "2"]}], "3"], "-", 
       FractionBox[
        RowBox[{"20", " ", "ca", " ", "nf", " ", "tf"}], "3"], "-", 
       RowBox[{"4", " ", "cf", " ", "nf", " ", "tf"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"beta", "[", "2", "]"}], "\[Rule]", " ", 
      RowBox[{
       FractionBox[
        RowBox[{"2857", " ", 
         SuperscriptBox["ca", "3"]}], "54"], "-", 
       FractionBox[
        RowBox[{"1415", " ", 
         SuperscriptBox["ca", "2"], " ", "nf"}], "54"], "-", 
       FractionBox[
        RowBox[{"205", " ", "ca", " ", "cf", " ", "nf"}], "18"], "+", 
       RowBox[{
        SuperscriptBox["cf", "2"], " ", "nf"}], "+", 
       FractionBox[
        RowBox[{"79", " ", "ca", " ", 
         SuperscriptBox["nf", "2"]}], "54"], "+", 
       FractionBox[
        RowBox[{"11", " ", "cf", " ", 
         SuperscriptBox["nf", "2"]}], "9"]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.825050575252606*^9, 3.825050619087593*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"8df0c8ec-39b7-4d91-bd16-da13f16f18b3"]
}, Closed]],

Cell[CellGroupData[{

Cell["Field renormalization constants", "Subsection",
 CellChangeTimes->{{3.877708649981059*^9, 
  3.8777086592613077`*^9}},ExpressionUUID->"f8d7dd6e-31e5-4476-a0f7-\
65530269a607"],

Cell[BoxData[
 RowBox[{
  RowBox[{"zg", "=", " ", 
   RowBox[{"1", "+", 
    FractionBox[
     RowBox[{"as", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"13", " ", "ca"}], "6"], "-", 
        FractionBox[
         RowBox[{"4", " ", "nf", " ", "tf"}], "3"], "-", 
        FractionBox[
         RowBox[{"ca", " ", "xi"}], "2"]}], ")"}]}], "eps"], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["as", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"59", " ", 
          SuperscriptBox["ca", "2"]}], "16"], "-", 
        FractionBox[
         RowBox[{"5", " ", "ca", " ", "nf", " ", "tf"}], "2"], "-", 
        RowBox[{"2", " ", "cf", " ", "nf", " ", "tf"}], "-", 
        FractionBox[
         RowBox[{"11", " ", 
          SuperscriptBox["ca", "2"], " ", "xi"}], "16"], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["ca", "2"], " ", 
          SuperscriptBox["xi", "2"]}], "8"]}], ")"}]}], "eps"], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["as", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"13", " ", 
           SuperscriptBox["ca", "2"]}], "8"]}], "+", 
        RowBox[{"ca", " ", "nf", " ", "tf"}], "-", 
        FractionBox[
         RowBox[{"17", " ", 
          SuperscriptBox["ca", "2"], " ", "xi"}], "24"], "+", 
        RowBox[{
         FractionBox["2", "3"], " ", "ca", " ", "nf", " ", "tf", " ", "xi"}], 
        "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["ca", "2"], " ", 
          SuperscriptBox["xi", "2"]}], "4"]}], ")"}]}], 
     SuperscriptBox["eps", "2"]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["as", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"403", " ", 
          SuperscriptBox["ca", "3"]}], "144"], "-", 
        RowBox[{
         FractionBox["22", "9"], " ", 
         SuperscriptBox["ca", "2"], " ", "nf", " ", "tf"}], "+", 
        RowBox[{
         FractionBox["4", "9"], " ", "ca", " ", 
         SuperscriptBox["nf", "2"], " ", 
         SuperscriptBox["tf", "2"]}], "+", 
        FractionBox[
         RowBox[{"47", " ", 
          SuperscriptBox["ca", "3"], " ", "xi"}], "48"], "-", 
        RowBox[{
         FractionBox["5", "6"], " ", 
         SuperscriptBox["ca", "2"], " ", "nf", " ", "tf", " ", "xi"}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["ca", "3"], " ", 
          SuperscriptBox["xi", "2"]}], "6"], "-", 
        RowBox[{
         FractionBox["1", "3"], " ", 
         SuperscriptBox["ca", "2"], " ", "nf", " ", "tf", " ", 
         SuperscriptBox["xi", "2"]}], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["ca", "3"], " ", 
          SuperscriptBox["xi", "3"]}], "8"]}], ")"}]}], 
     SuperscriptBox["eps", "3"]], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["eps", "2"]], 
     RowBox[{
      SuperscriptBox["as", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"7957", " ", 
           SuperscriptBox["ca", "3"]}], "864"]}], "+", 
        RowBox[{
         FractionBox["481", "54"], " ", 
         SuperscriptBox["ca", "2"], " ", "nf", " ", "tf"}], "+", 
        RowBox[{
         FractionBox["31", "9"], " ", "ca", " ", "cf", " ", "nf", " ", "tf"}],
         "-", 
        RowBox[{
         FractionBox["50", "27"], " ", "ca", " ", 
         SuperscriptBox["nf", "2"], " ", 
         SuperscriptBox["tf", "2"]}], "-", 
        RowBox[{
         FractionBox["8", "9"], " ", "cf", " ", 
         SuperscriptBox["nf", "2"], " ", 
         SuperscriptBox["tf", "2"]}], "-", 
        FractionBox[
         RowBox[{"143", " ", 
          SuperscriptBox["ca", "3"], " ", "xi"}], "96"], "+", 
        RowBox[{
         FractionBox["19", "12"], " ", 
         SuperscriptBox["ca", "2"], " ", "nf", " ", "tf", " ", "xi"}], "+", 
        RowBox[{"ca", " ", "cf", " ", "nf", " ", "tf", " ", "xi"}], "+", 
        FractionBox[
         RowBox[{"13", " ", 
          SuperscriptBox["ca", "3"], " ", 
          SuperscriptBox["xi", "2"]}], "24"], "+", 
        RowBox[{
         FractionBox["1", "6"], " ", 
         SuperscriptBox["ca", "2"], " ", "nf", " ", "tf", " ", 
         SuperscriptBox["xi", "2"]}], "+", 
        FractionBox[
         RowBox[{"7", " ", 
          SuperscriptBox["ca", "3"], " ", 
          SuperscriptBox["xi", "3"]}], "48"]}], ")"}]}]}], "+", 
    RowBox[{
     FractionBox["1", "eps"], 
     SuperscriptBox["as", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"9965", " ", 
         SuperscriptBox["ca", "3"]}], "864"], "-", 
       RowBox[{
        FractionBox["911", "54"], " ", 
        SuperscriptBox["ca", "2"], " ", "nf", " ", "tf"}], "-", 
       RowBox[{
        FractionBox["5", "54"], " ", "ca", " ", "cf", " ", "nf", " ", "tf"}], 
       "+", 
       RowBox[{
        FractionBox["2", "3"], " ", 
        SuperscriptBox["cf", "2"], " ", "nf", " ", "tf"}], "+", 
       RowBox[{
        FractionBox["76", "27"], " ", "ca", " ", 
        SuperscriptBox["nf", "2"], " ", 
        SuperscriptBox["tf", "2"]}], "+", 
       RowBox[{
        FractionBox["44", "27"], " ", "cf", " ", 
        SuperscriptBox["nf", "2"], " ", 
        SuperscriptBox["tf", "2"]}], "-", 
       FractionBox[
        RowBox[{"167", " ", 
         SuperscriptBox["ca", "3"], " ", "xi"}], "96"], "+", 
       RowBox[{
        FractionBox["2", "3"], " ", 
        SuperscriptBox["ca", "2"], " ", "nf", " ", "tf", " ", "xi"}], "-", 
       FractionBox[
        RowBox[{"11", " ", 
         SuperscriptBox["ca", "3"], " ", 
         SuperscriptBox["xi", "2"]}], "32"], "-", 
       FractionBox[
        RowBox[{"7", " ", 
         SuperscriptBox["ca", "3"], " ", 
         SuperscriptBox["xi", "3"]}], "96"], "-", 
       RowBox[{
        FractionBox["3", "16"], " ", 
        SuperscriptBox["ca", "3"], " ", 
        RowBox[{"zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["ca", "2"], " ", "nf", " ", "tf", " ", 
        RowBox[{"zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"8", " ", "ca", " ", "cf", " ", "nf", " ", "tf", " ", 
        RowBox[{"zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["ca", "3"], " ", "xi", " ", 
        RowBox[{"zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "16"], " ", 
        SuperscriptBox["ca", "3"], " ", 
        SuperscriptBox["xi", "2"], " ", 
        RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8777086645614643`*^9, 3.877708694607003*^9}, {
  3.877779354982039*^9, 3.877779359162716*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"26eafd8d-52b4-4dbf-830a-4ccbeb3bea65"],

Cell[BoxData[
 RowBox[{
  RowBox[{"zc", "=", " ", 
   RowBox[{"1", "+", 
    FractionBox[
     RowBox[{"as", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"3", " ", "ca"}], "4"], "-", 
        FractionBox[
         RowBox[{"ca", " ", "xi"}], "4"]}], ")"}]}], "eps"], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["as", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"95", " ", 
          SuperscriptBox["ca", "2"]}], "96"], "-", 
        FractionBox[
         RowBox[{"5", " ", "ca", " ", "nf", " ", "tf"}], "12"], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["ca", "2"], " ", "xi"}], "32"]}], ")"}]}], "eps"], 
    "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["as", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"35", " ", 
           SuperscriptBox["ca", "2"]}], "32"]}], "+", 
        FractionBox[
         RowBox[{"ca", " ", "nf", " ", "tf"}], "2"], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["ca", "2"], " ", 
          SuperscriptBox["xi", "2"]}], "32"]}], ")"}]}], 
     SuperscriptBox["eps", "2"]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["as", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2765", " ", 
          SuperscriptBox["ca", "3"]}], "1152"], "-", 
        RowBox[{
         FractionBox["149", "72"], " ", 
         SuperscriptBox["ca", "2"], " ", "nf", " ", "tf"}], "+", 
        RowBox[{
         FractionBox["4", "9"], " ", "ca", " ", 
         SuperscriptBox["nf", "2"], " ", 
         SuperscriptBox["tf", "2"]}], "+", 
        FractionBox[
         RowBox[{"35", " ", 
          SuperscriptBox["ca", "3"], " ", "xi"}], "384"], "-", 
        RowBox[{
         FractionBox["1", "24"], " ", 
         SuperscriptBox["ca", "2"], " ", "nf", " ", "tf", " ", "xi"}], "-", 
        FractionBox[
         RowBox[{"9", " ", 
          SuperscriptBox["ca", "3"], " ", 
          SuperscriptBox["xi", "2"]}], "128"], "-", 
        FractionBox[
         RowBox[{"5", " ", 
          SuperscriptBox["ca", "3"], " ", 
          SuperscriptBox["xi", "3"]}], "128"]}], ")"}]}], 
     SuperscriptBox["eps", "3"]], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["eps", "2"]], 
     RowBox[{
      SuperscriptBox["as", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"15587", " ", 
           SuperscriptBox["ca", "3"]}], "3456"]}], "+", 
        RowBox[{
         FractionBox["1405", "432"], " ", 
         SuperscriptBox["ca", "2"], " ", "nf", " ", "tf"}], "+", 
        RowBox[{"ca", " ", "cf", " ", "nf", " ", "tf"}], "-", 
        RowBox[{
         FractionBox["10", "27"], " ", "ca", " ", 
         SuperscriptBox["nf", "2"], " ", 
         SuperscriptBox["tf", "2"]}], "+", 
        FractionBox[
         RowBox[{"5", " ", 
          SuperscriptBox["ca", "3"], " ", "xi"}], "96"], "-", 
        RowBox[{
         FractionBox["1", "48"], " ", 
         SuperscriptBox["ca", "2"], " ", "nf", " ", "tf", " ", "xi"}], "+", 
        FractionBox[
         RowBox[{"13", " ", 
          SuperscriptBox["ca", "3"], " ", 
          SuperscriptBox["xi", "2"]}], "128"], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["ca", "3"], " ", 
          SuperscriptBox["xi", "3"]}], "48"]}], ")"}]}]}], "+", 
    RowBox[{
     FractionBox["1", "eps"], 
     SuperscriptBox["as", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"15817", " ", 
         SuperscriptBox["ca", "3"]}], "5184"], "-", 
       RowBox[{
        FractionBox["97", "324"], " ", 
        SuperscriptBox["ca", "2"], " ", "nf", " ", "tf"}], "-", 
       RowBox[{
        FractionBox["15", "4"], " ", "ca", " ", "cf", " ", "nf", " ", "tf"}], 
       "-", 
       RowBox[{
        FractionBox["35", "81"], " ", "ca", " ", 
        SuperscriptBox["nf", "2"], " ", 
        SuperscriptBox["tf", "2"]}], "-", 
       FractionBox[
        RowBox[{"17", " ", 
         SuperscriptBox["ca", "3"], " ", "xi"}], "96"], "+", 
       RowBox[{
        FractionBox["7", "24"], " ", 
        SuperscriptBox["ca", "2"], " ", "nf", " ", "tf", " ", "xi"}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["ca", "3"], " ", 
         SuperscriptBox["xi", "2"]}], "32"], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["ca", "3"], " ", 
         SuperscriptBox["xi", "3"]}], "64"], "+", 
       RowBox[{
        FractionBox["3", "32"], " ", 
        SuperscriptBox["ca", "3"], " ", 
        RowBox[{"zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["ca", "2"], " ", "nf", " ", "tf", " ", 
        RowBox[{"zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"4", " ", "ca", " ", "cf", " ", "nf", " ", "tf", " ", 
        RowBox[{"zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        SuperscriptBox["ca", "3"], " ", "xi", " ", 
        RowBox[{"zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "32"], " ", 
        SuperscriptBox["ca", "3"], " ", 
        SuperscriptBox["xi", "2"], " ", 
        RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.877779387660581*^9, 3.87777938947469*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"666871b9-c221-4d6b-b595-413eb1b9ff7c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"zq", "=", 
   RowBox[{"1", "-", 
    FractionBox[
     RowBox[{"as", " ", "cf", " ", "xi"}], "eps"], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["as", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"25", " ", "ca", " ", "cf"}], "8"]}], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["cf", "2"]}], "4"], "+", 
        RowBox[{"cf", " ", "nf", " ", "tf"}], "-", 
        RowBox[{"ca", " ", "cf", " ", "xi"}], "-", 
        RowBox[{
         FractionBox["1", "8"], " ", "ca", " ", "cf", " ", 
         SuperscriptBox["xi", "2"]}]}], ")"}]}], "eps"], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["as", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"3", " ", "ca", " ", "cf", " ", "xi"}], "4"], "+", 
        RowBox[{
         FractionBox["1", "4"], " ", "ca", " ", "cf", " ", 
         SuperscriptBox["xi", "2"]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["cf", "2"], " ", 
          SuperscriptBox["xi", "2"]}], "2"]}], ")"}]}], 
     SuperscriptBox["eps", "2"]], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["eps", "2"]], 
     SuperscriptBox["as", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"275", " ", 
         SuperscriptBox["ca", "2"], " ", "cf"}], "36"], "-", 
       FractionBox[
        RowBox[{"11", " ", "ca", " ", 
         SuperscriptBox["cf", "2"]}], "6"], "-", 
       RowBox[{
        FractionBox["47", "9"], " ", "ca", " ", "cf", " ", "nf", " ", "tf"}], 
       "+", 
       RowBox[{
        FractionBox["2", "3"], " ", 
        SuperscriptBox["cf", "2"], " ", "nf", " ", "tf"}], "+", 
       RowBox[{
        FractionBox["8", "9"], " ", "cf", " ", 
        SuperscriptBox["nf", "2"], " ", 
        SuperscriptBox["tf", "2"]}], "+", 
       RowBox[{
        FractionBox["73", "24"], " ", 
        SuperscriptBox["ca", "2"], " ", "cf", " ", "xi"}], "+", 
       RowBox[{
        FractionBox["25", "8"], " ", "ca", " ", 
        SuperscriptBox["cf", "2"], " ", "xi"}], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["cf", "3"], " ", "xi"}], "4"], "-", 
       RowBox[{"ca", " ", "cf", " ", "nf", " ", "tf", " ", "xi"}], "-", 
       RowBox[{
        SuperscriptBox["cf", "2"], " ", "nf", " ", "tf", " ", "xi"}], "+", 
       RowBox[{
        FractionBox["3", "4"], " ", 
        SuperscriptBox["ca", "2"], " ", "cf", " ", 
        SuperscriptBox["xi", "2"]}], "+", 
       RowBox[{"ca", " ", 
        SuperscriptBox["cf", "2"], " ", 
        SuperscriptBox["xi", "2"]}], "+", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        SuperscriptBox["ca", "2"], " ", "cf", " ", 
        SuperscriptBox["xi", "3"]}], "+", 
       RowBox[{
        FractionBox["1", "8"], " ", "ca", " ", 
        SuperscriptBox["cf", "2"], " ", 
        SuperscriptBox["xi", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["eps", "3"]], 
     RowBox[{
      SuperscriptBox["as", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["31", "24"]}], " ", 
         SuperscriptBox["ca", "2"], " ", "cf", " ", "xi"}], "+", 
        RowBox[{
         FractionBox["1", "3"], " ", "ca", " ", "cf", " ", "nf", " ", "tf", 
         " ", "xi"}], "-", 
        RowBox[{
         FractionBox["3", "8"], " ", 
         SuperscriptBox["ca", "2"], " ", "cf", " ", 
         SuperscriptBox["xi", "2"]}], "-", 
        RowBox[{
         FractionBox["3", "4"], " ", "ca", " ", 
         SuperscriptBox["cf", "2"], " ", 
         SuperscriptBox["xi", "2"]}], "-", 
        RowBox[{
         FractionBox["1", "12"], " ", 
         SuperscriptBox["ca", "2"], " ", "cf", " ", 
         SuperscriptBox["xi", "3"]}], "-", 
        RowBox[{
         FractionBox["1", "4"], " ", "ca", " ", 
         SuperscriptBox["cf", "2"], " ", 
         SuperscriptBox["xi", "3"]}], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["cf", "3"], " ", 
          SuperscriptBox["xi", "3"]}], "6"]}], ")"}]}]}], "+", 
    RowBox[{
     FractionBox["1", "eps"], 
     SuperscriptBox["as", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"9155", " ", 
          SuperscriptBox["ca", "2"], " ", "cf"}], "432"]}], "+", 
       FractionBox[
        RowBox[{"143", " ", "ca", " ", 
         SuperscriptBox["cf", "2"]}], "12"], "-", 
       FractionBox[
        SuperscriptBox["cf", "3"], "2"], "+", 
       RowBox[{
        FractionBox["287", "27"], " ", "ca", " ", "cf", " ", "nf", " ", 
        "tf"}], "-", 
       RowBox[{
        SuperscriptBox["cf", "2"], " ", "nf", " ", "tf"}], "-", 
       RowBox[{
        FractionBox["20", "27"], " ", "cf", " ", 
        SuperscriptBox["nf", "2"], " ", 
        SuperscriptBox["tf", "2"]}], "-", 
       RowBox[{
        FractionBox["263", "96"], " ", 
        SuperscriptBox["ca", "2"], " ", "cf", " ", "xi"}], "+", 
       RowBox[{
        FractionBox["17", "12"], " ", "ca", " ", "cf", " ", "nf", " ", "tf", 
        " ", "xi"}], "-", 
       RowBox[{
        FractionBox["13", "32"], " ", 
        SuperscriptBox["ca", "2"], " ", "cf", " ", 
        SuperscriptBox["xi", "2"]}], "-", 
       RowBox[{
        FractionBox["5", "48"], " ", 
        SuperscriptBox["ca", "2"], " ", "cf", " ", 
        SuperscriptBox["xi", "3"]}], "+", 
       RowBox[{
        FractionBox["23", "8"], " ", 
        SuperscriptBox["ca", "2"], " ", "cf", " ", 
        RowBox[{"zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"4", " ", "ca", " ", 
        SuperscriptBox["cf", "2"], " ", 
        RowBox[{"zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["ca", "2"], " ", "cf", " ", "xi", " ", 
        RowBox[{"zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        SuperscriptBox["ca", "2"], " ", "cf", " ", 
        SuperscriptBox["xi", "2"], " ", 
        RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8777793707012863`*^9, 3.8777794136755257`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"68afb4a6-e4b3-46d4-8c6b-ec604b4e6993"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Renormalization: Non-Singlet case", "Section",
 CellChangeTimes->{{3.8777204918931093`*^9, 3.87772049424489*^9}, {
  3.8777806140227118`*^9, 
  3.8777806186205883`*^9}},ExpressionUUID->"a705c477-672a-4605-a83c-\
84714dffbb8c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"loopN", "=", "3"}], ";"}]], "Input",
 CellChangeTimes->{{3.8777806215719624`*^9, 3.877780623341631*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"f0d5c24a-4b57-470b-a88e-4afbb09bbb63"],

Cell[BoxData[
 RowBox[{
  RowBox[{"totNSPre", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"zq", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox[
          RowBox[{"as", " ", 
           RowBox[{"gamma", "[", "0", "]"}]}], "eps"], "+", 
         RowBox[{
          SuperscriptBox["as", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"beta", "[", "0", "]"}]}], "*", " ", 
               RowBox[{"gamma", "[", "0", "]"}]}], "+", 
              SuperscriptBox[
               RowBox[{"gamma", "[", "0", "]"}], "2"]}], 
             RowBox[{"2", " ", 
              SuperscriptBox["eps", "2"]}]], "+", 
            FractionBox[
             RowBox[{"gamma", "[", "1", "]"}], 
             RowBox[{"2", " ", "eps"}]]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["as", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{
               FractionBox["1", "3"], " ", 
               SuperscriptBox[
                RowBox[{"beta", "[", "0", "]"}], "2"], " ", 
               RowBox[{"gamma", "[", "0", "]"}]}], "-", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"beta", "[", "0", "]"}], " ", 
               SuperscriptBox[
                RowBox[{"gamma", "[", "0", "]"}], "2"]}], "+", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"gamma", "[", "0", "]"}], "3"], "6"]}], 
             SuperscriptBox["eps", "3"]], "+", 
            RowBox[{
             FractionBox["1", 
              SuperscriptBox["eps", "2"]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", "3"]}], " ", 
                RowBox[{"beta", "[", "1", "]"}], "*", 
                RowBox[{"gamma", "[", "0", "]"}]}], "-", 
               RowBox[{
                FractionBox["1", "3"], " ", 
                RowBox[{"beta", "[", "0", "]"}], "*", 
                RowBox[{"gamma", "[", "1", "]"}]}], "+", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"gamma", "[", "0", "]"}], "*", 
                RowBox[{"gamma", "[", "1", "]"}]}]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"gamma", "[", "2", "]"}], 
             RowBox[{"3", " ", "eps"}]]}], ")"}]}]}], ")"}], "*", 
       RowBox[{"Fns", "[", 
        RowBox[{"q", ",", "q"}], "]"}]}], "/.", "alsrep"}], "/.", 
     RowBox[{"xib", "\[Rule]", 
      RowBox[{"xi", "*", "zg"}]}]}], "/.", 
    RowBox[{"nf", "\[Rule]", "1"}]}]}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{
   "nf", " ", "can", " ", "be", " ", "easily", " ", "recovered", " ", 
    "finally"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.820604440536784*^9, 3.820604443064395*^9}, {
   3.820604511431272*^9, 3.8206045194222717`*^9}, {3.820604573834453*^9, 
   3.820604599751277*^9}, 3.8250064098721523`*^9, 3.825007571289733*^9, {
   3.825010079213613*^9, 3.825010096476214*^9}, {3.825010149642579*^9, 
   3.825010157590489*^9}, 3.8250103596172647`*^9, {3.825010605530447*^9, 
   3.825010636739966*^9}, 3.825011717419506*^9, {3.825012680801663*^9, 
   3.825012689845517*^9}, {3.825012735387249*^9, 3.825012744551833*^9}, {
   3.825012786553631*^9, 3.82501278754288*^9}, {3.825013083126712*^9, 
   3.8250130866342077`*^9}, {3.825013121671856*^9, 3.825013123149602*^9}, {
   3.825047039714096*^9, 3.825047181047274*^9}, 3.8250473464427853`*^9, {
   3.825053597739936*^9, 3.8250536203637323`*^9}, {3.8250640917121468`*^9, 
   3.825064093248555*^9}, {3.825069640008634*^9, 3.825069653869918*^9}, {
   3.82507093559896*^9, 3.8250709373278637`*^9}, {3.82507113935756*^9, 
   3.825071143740204*^9}, {3.8250711849325323`*^9, 3.825071320025168*^9}, {
   3.825071382941512*^9, 3.825071528325286*^9}, {3.825072747406481*^9, 
   3.825072778908351*^9}, {3.877780936900951*^9, 3.87778095752302*^9}, {
   3.877781000222537*^9, 3.8777810180450277`*^9}, {3.877781048220518*^9, 
   3.877781132495689*^9}, 3.877781198389545*^9, 3.877799564642256*^9, 
   3.877872600962517*^9, 3.884176733184304*^9, {3.884176849064258*^9, 
   3.8841768580419416`*^9}},ExpressionUUID->"1fc077d1-bdcf-48c0-a91c-\
82288deb4785"],

Cell[BoxData[
 RowBox[{
  RowBox[{"totNSPre1", " ", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"totNSPre", "//", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", "as", "}"}]}], "]"}], "&"}]}], ")"}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"as", "^", "h_"}], "/;", 
      RowBox[{"h", ">", "loopN"}]}], "\[RuleDelayed]", "0"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8777811028010597`*^9, 3.877781103859027*^9}, {
  3.877781135709371*^9, 3.877781176646997*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"8d6cfe86-07e7-4f8b-8c49-381eca430e25"],

Cell[BoxData[
 RowBox[{
  RowBox[{"totNSPre2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"totNSPre1", "//", 
        RowBox[{
         RowBox[{"Collect", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", "eps", "}"}]}], "]"}], "&"}]}], ")"}], "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"eps", "^", "h_"}], "/;", 
        RowBox[{"h", "<", "0"}]}], "\[RuleDelayed]", 
       RowBox[{"e", "^", "h"}]}]}], "/.", 
     RowBox[{"eps", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"e", "\[Rule]", "eps"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.877724351866675*^9, 3.877724438329307*^9}, 
   3.877724581938551*^9, {3.877724631719555*^9, 3.87772463248137*^9}, {
   3.877724710181532*^9, 3.877724732378578*^9}, {3.877780021545137*^9, 
   3.877780036353691*^9}, {3.8777800906619673`*^9, 3.877780090805238*^9}, {
   3.877781259143406*^9, 3.877781295888369*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"b61e79e9-db74-45cc-923f-d562d37e53f5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"totNS", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Select", "[", " ", 
        RowBox[{"totNSPre2", ",", 
         RowBox[{
          RowBox[{"!", 
           RowBox[{"FreeQ", "[", 
            RowBox[{"#", ",", "eps"}], "]"}]}], "&"}]}], "]"}], "/.", 
       "betaRep"}], "/.", 
      RowBox[{"nf", "\[Rule]", "1"}]}], "//", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{
         "as", ",", "eps", ",", "xi", ",", "ca", ",", "cf", ",", "tf", ",", 
          "d33c", ",", 
          RowBox[{"zeta", "[", "_", "]"}], ",", 
          RowBox[{"S", "[", 
           RowBox[{"_", ",", "__"}], "]"}]}], "}"}], ",", "Factor"}], "]"}], 
      "&"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "extract", " ", "the", " ", "results", " ", "up", " ", "to", " ", "single",
     " ", "pole", " ", "of", " ", "eps"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8777245837422123`*^9, 3.877724584416617*^9}, {
   3.877724619176385*^9, 3.8777246605381107`*^9}, {3.877724736538006*^9, 
   3.877724746141945*^9}, {3.877724794868102*^9, 3.877724819316135*^9}, 
   3.877724911733963*^9, {3.877780043138526*^9, 3.877780047402478*^9}, {
   3.877780115063582*^9, 3.877780115207287*^9}, {3.877780308208384*^9, 
   3.877780308447836*^9}, {3.877781299663604*^9, 3.877781303997651*^9}, {
   3.877781336183858*^9, 3.8777813448935003`*^9}, {3.877790612976385*^9, 
   3.877790623016508*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"197844f9-8764-4b80-a187-62dc1a228c13"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nsgammaRep", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Coefficient", "[", " ", 
          RowBox[{"totNS", ",", "as"}], "]"}], ")"}], "\[Equal]", "0"}], ",", 
       
       RowBox[{"gamma", "[", "0", "]"}]}], "]"}], "//", "Flatten"}], "//", 
    "LinearExpand"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{
       "as", ",", "eps", ",", "xi", ",", "ca", ",", "cf", ",", "tf", ",", 
        "d33c", ",", 
        RowBox[{"S", "[", 
         RowBox[{"_", ",", "__"}], "]"}]}], "}"}], ",", "Factor"}], "]"}], 
    "&"}]}]}]], "Input",
 CellChangeTimes->{{3.877790498655072*^9, 3.877790539616745*^9}, {
  3.8777905704177923`*^9, 3.877790570783607*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"2ba0b167-7459-4b39-86e4-2d75aab59e34"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"gamma", "[", "0", "]"}], "\[Rule]", 
   RowBox[{"cf", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", "+", 
         RowBox[{"3", " ", "n"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["n", "2"]}]}], 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8777905246884823`*^9, 3.8777905765339813`*^9}, {
   3.877790616448761*^9, 3.87779062458813*^9}, {3.877790669326541*^9, 
   3.877790691131402*^9}, {3.8777907781915503`*^9, 3.877790782980557*^9}, 
   3.877790843496933*^9, {3.877790873834119*^9, 3.877790884349986*^9}, 
   3.877798931870864*^9, 3.877799183006196*^9, 3.87779975165819*^9, 
   3.877801564893141*^9, 3.877802366158001*^9, 3.877802462190387*^9, 
   3.877803438560478*^9, 3.877803928100648*^9, 3.877804353119235*^9, 
   3.877876617958205*^9, 3.877876721018983*^9, 3.878398136030813*^9, 
   3.8784000907858543`*^9, 3.87886026213547*^9, 3.8841667885022697`*^9, 
   3.88416700375795*^9, 3.884172245586832*^9, 3.884176553796543*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"c2ce1e16-01a3-420e-b871-6741f89ab707"]
}, Open  ]],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Coefficient", "[", " ", 
             RowBox[{"totNS", ",", 
              RowBox[{"as", "^", "2"}]}], "]"}], "/.", "nsgammaRep"}], ")"}], 
          "\[Equal]", "0"}], ",", 
         RowBox[{"gamma", "[", "1", "]"}]}], "]"}], "//", "Flatten"}], "//", 
      "LinearExpand"}], "//", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"as", ",", "eps", ",", "xi", ",", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", "n"}], ","}], "*)"}], "ca", ",",
           "cf", ",", "tf", ",", "d33c", ",", 
          RowBox[{"zeta", "[", "_", "]"}], ",", 
          RowBox[{"S", "[", 
           RowBox[{"_", ",", "__"}], "]"}]}], "}"}], ",", "Factor"}], "]"}], 
      "&"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nsgammaRep", " ", "=", " ", 
     RowBox[{"Union", "[", 
      RowBox[{"%", ",", "nsgammaRep"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.87779056544781*^9, 3.877790597791353*^9}, {
   3.877790658985236*^9, 3.877790689440406*^9}, 3.877790780595945*^9, {
   3.8777908393058033`*^9, 3.877790841001499*^9}, 3.877790882946211*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"96c534fd-d5bf-45b7-b00b-9cc28e0aba9f"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Coefficient", "[", " ", 
             RowBox[{"totNS", ",", 
              RowBox[{"as", "^", "3"}]}], "]"}], "/.", "nsgammaRep"}], ")"}], 
          "\[Equal]", "0"}], ",", 
         RowBox[{"gamma", "[", "2", "]"}]}], "]"}], "//", "Flatten"}], "//", 
      "LinearExpand"}], "//", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"as", ",", "eps", ",", "xi", ",", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", "n"}], ","}], "*)"}], "ca", ",",
           "cf", ",", "tf", ",", "d33c", ",", 
          RowBox[{"zeta", "[", "_", "]"}], ",", 
          RowBox[{"S", "[", 
           RowBox[{"_", ",", "__"}], "]"}]}], "}"}], ",", "Factor"}], "]"}], 
      "&"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nsgammaRep", " ", "=", " ", 
     RowBox[{"Union", "[", 
      RowBox[{"%", ",", "nsgammaRep"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8777906984265947`*^9, 3.877790704508762*^9}, 
   3.877790793159432*^9, {3.877790834815381*^9, 3.877790880002203*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"d17ca56d-017e-48f8-8a84-890cddac28ac"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nsgammaRep", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"nsgammaRep", "/.", 
      RowBox[{"tf", "\[Rule]", 
       RowBox[{"nf", " ", "*", 
        RowBox[{"1", "/", "2"}]}]}]}], "/.", 
     RowBox[{"flagps", "\[Rule]", 
      RowBox[{"flagps", "*", "nf"}]}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{
        "as", ",", "eps", ",", "xi", ",", "ca", ",", "cf", ",", "nf", ",", 
         "tf", ",", "d33c", ",", "flagps", ",", " ", 
         RowBox[{"zeta", "[", "_", "]"}], ",", 
         RowBox[{"S", "[", 
          RowBox[{"_", ",", "__"}], "]"}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"Apart", "[", 
         RowBox[{"#", ",", "n"}], "]"}], "&"}]}], "]"}], "&"}]}]}], ";", " ", 
  
  RowBox[{"(*", 
   RowBox[{"recover", " ", "the", " ", "dependence", " ", "on", " ", "nf"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.8777991075000362`*^9, 3.877799159258453*^9}, {
   3.877799193147023*^9, 3.877799193544051*^9}, {3.877799813118284*^9, 
   3.8777998226937113`*^9}, {3.884176755649341*^9, 3.884176759932585*^9}, 
   3.8841768645737753`*^9},ExpressionUUID->"83692ac6-5a2a-4664-8822-\
cac277d8ba76"]
}, Closed]],

Cell[CellGroupData[{

Cell["Comparison with reference results: Non-singlet case", "Section",
 CellChangeTimes->{{3.877799040520513*^9, 
  3.8777990660642567`*^9}},ExpressionUUID->"64d26d7b-bda6-452b-85d7-\
5e2c6f82c8f6"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Non", "-", "singlet", " ", "+", " ", 
   RowBox[{"part", ":", " ", 
    RowBox[{"even", " ", "moments"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.87779921511445*^9, 3.8777992289061413`*^9}, {
  3.877799308330862*^9, 3.877799311506794*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"37cf9362-b996-4733-94bb-358422007f2f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"nsgammaRep", "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "2"}], "]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", "n"}], "\[Rule]", "1"}], "}"}]}], 
   ")"}], "-", 
  RowBox[{"Table", "[", " ", 
   RowBox[{
    RowBox[{"Coefficient", "[", " ", 
     RowBox[{"nsp", ",", 
      RowBox[{"as", "^", "i"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "loopN"}], "}"}]}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{"nsp", " ", "is", " ", "the", " ", "reference", " ", "result"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.877799069764436*^9, 3.877799070453506*^9}, {
  3.8777992317152023`*^9, 3.877799301986861*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"57be213e-7f5c-4d07-8b30-0168c17fc6a4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.877799071079096*^9, {3.877799234172598*^9, 3.877799241359479*^9}, 
   3.877799279727573*^9, 3.877799757980626*^9, 3.877799829602764*^9, 
   3.8778015657640057`*^9, 3.8778023675435247`*^9, 3.877802463599654*^9, 
   3.8778034398630743`*^9, 3.877803622683579*^9, 3.8778039290424232`*^9, 
   3.877804354314489*^9, 3.877876618824072*^9, 3.877876721982903*^9, 
   3.8783981372724237`*^9, 3.87840009183292*^9, 3.878860263066313*^9, 
   3.88416678935723*^9, 3.8841670046711893`*^9, 3.88417224725945*^9, 
   3.88417655469287*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"3531c35f-3537-4eac-81b3-cce312a4025e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Non", "-", "singlet", " ", "-", " ", 
   RowBox[{"part", ":", " ", 
    RowBox[{"odd", " ", "moments"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8777993223226748`*^9, 3.877799325162793*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"03aca725-5df1-4c5d-b17d-cce03c2e4290"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"nsgammaRep", "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "2"}], "]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", "n"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"flagps", "\[Rule]", "0"}]}], "}"}]}], ")"}], "-", 
  RowBox[{"Table", "[", " ", 
   RowBox[{
    RowBox[{"Coefficient", "[", " ", 
     RowBox[{"nsm", ",", 
      RowBox[{"as", "^", "i"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "loopN"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.877799069764436*^9, 3.877799070453506*^9}, {
  3.8777992317152023`*^9, 3.877799301986861*^9}, {3.8777993368430853`*^9, 
  3.877799346843856*^9}, {3.8777997497707977`*^9, 3.877799750090619*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"583e3ca9-6704-46fb-bd1d-b4f8c68e1c01"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.877799071079096*^9, {3.877799234172598*^9, 3.877799241359479*^9}, 
   3.877799279727573*^9, 3.8777993475763273`*^9, 3.877799759120391*^9, 
   3.8777998305483847`*^9, 3.877801565793013*^9, 3.877802367722135*^9, 
   3.877802463899601*^9, 3.877803440056362*^9, 3.877803621740178*^9, 
   3.8778039290654993`*^9, 3.877804354504397*^9, 3.877876618860977*^9, 
   3.877876722016642*^9, 3.878398137440261*^9, 3.878400091885687*^9, 
   3.878860263148553*^9, 3.88416678940049*^9, 3.884167004715734*^9, 
   3.884172247465035*^9, 3.884176554738916*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"7138c908-d7ea-4916-ad16-08080d10df0d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "nss", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Coefficient", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"nsgammaRep", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "2"}], "]"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", "n"}], "\[Rule]", 
          RowBox[{"-", "1"}]}], "}"}]}], ",", "flagps"}], "]"}], " ", ")"}], 
    "-", 
    RowBox[{"Table", "[", " ", 
     RowBox[{
      RowBox[{"Coefficient", "[", " ", 
       RowBox[{"nss", ",", 
        RowBox[{"as", "^", "i"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "loopN"}], "}"}]}], "]"}]}], "/.", 
   RowBox[{"ca", "\[Rule]", "nc", " "}]}]}]], "Input",
 CellChangeTimes->{{3.877799762228998*^9, 3.8777998056451073`*^9}, {
  3.877803583672182*^9, 3.877803616497304*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"c2b3f219-05d1-4cef-866e-fce8a22727d7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.87779978265307*^9, 3.877799834833377*^9}, 
   3.877801565821581*^9, 3.877802367835926*^9, 3.877802464006817*^9, 
   3.877803440229967*^9, 3.877803619413953*^9, 3.877803929080368*^9, 
   3.877804354623601*^9, 3.877876618881968*^9, 3.877876722034131*^9, 
   3.878398137544375*^9, 3.878400091905778*^9, 3.87886026318869*^9, 
   3.884166789424952*^9, 3.884167004743156*^9, 3.884172247596983*^9, 
   3.884176554761407*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"b91377fc-ebab-4db1-8e5d-2d9eefa989fa"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", "Correct", "*)"}]], "Input",
 CellChangeTimes->{{3.8778036278814898`*^9, 3.877803630976337*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"e1fdadf3-bee4-4970-87dc-8097fa0c0e7a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Renormalization: Singlet case", "Section",
 CellChangeTimes->{{3.8777084955070477`*^9, 3.877708498747141*^9}, {
   3.877708795967833*^9, 3.877708798973975*^9}, 3.87771253935919*^9, {
   3.877779468014247*^9, 
   3.877779474510157*^9}},ExpressionUUID->"4508d92d-0ace-46a8-a638-\
4978dfea8d2a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"loopN", "=", "3"}], ";"}]], "Input",
 CellChangeTimes->{{3.877779448876038*^9, 3.877779450742382*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"1130c0f4-c2d3-4d30-9aa7-58e2a83131ce"],

Cell[CellGroupData[{

Cell["Twist-2 renormalization constants ", "Subsection",
 CellChangeTimes->{{3.877708844662098*^9, 
  3.877708864582358*^9}},ExpressionUUID->"40882a8c-a992-49ab-ad11-\
7df497b144d6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"reconstants", " ", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "+", " ", 
         RowBox[{"Plus", "@@", 
          RowBox[{"(", " ", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Plus", "@@", 
              RowBox[{"(", 
               RowBox[{"Table", "[", " ", 
                RowBox[{
                 RowBox[{
                  RowBox[{"zqq", "[", 
                   RowBox[{"ii", ",", 
                    RowBox[{"-", "jj"}]}], "]"}], "*", 
                  RowBox[{"as", "^", "ii"}], "*", 
                  FractionBox["1", 
                   RowBox[{"eps", "^", "jj"}]]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"jj", ",", "1", ",", "ii"}], "}"}]}], "]"}], 
               ")"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"ii", ",", "1", ",", "loopN"}], "}"}]}], "]"}], 
           ")"}]}]}], ",", "  ", 
        RowBox[{"Plus", "@@", 
         RowBox[{"(", " ", 
          RowBox[{"Table", "[", " ", 
           RowBox[{
            RowBox[{"Plus", "@@", 
             RowBox[{"(", 
              RowBox[{"Table", "[", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{"zqg", "[", 
                  RowBox[{"ii", ",", 
                   RowBox[{"-", "jj"}]}], "]"}], "*", 
                 RowBox[{"as", "^", "ii"}], "*", 
                 FractionBox["1", 
                  RowBox[{"eps", "^", "jj"}]]}], ",", 
                RowBox[{"{", 
                 RowBox[{"jj", ",", "1", ",", "ii"}], "}"}]}], "]"}], ")"}]}],
             ",", 
            RowBox[{"{", 
             RowBox[{"ii", ",", "1", ",", "loopN"}], "}"}]}], "]"}], ")"}]}], 
        " ", ",", 
        RowBox[{"Plus", "@@", 
         RowBox[{"(", " ", 
          RowBox[{"Table", "[", " ", 
           RowBox[{
            RowBox[{"Plus", "@@", 
             RowBox[{"(", 
              RowBox[{"Table", "[", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{"zqA", "[", 
                  RowBox[{"ii", ",", 
                   RowBox[{"-", "jj"}]}], "]"}], "*", 
                 RowBox[{"as", "^", "ii"}], "*", 
                 FractionBox["1", 
                  RowBox[{"eps", "^", "jj"}]]}], ",", 
                RowBox[{"{", 
                 RowBox[{"jj", ",", "1", ",", "ii"}], "}"}]}], "]"}], ")"}]}],
             ",", 
            RowBox[{"{", 
             RowBox[{"ii", ",", "2", ",", " ", "loopN"}], "}"}]}], "]"}], 
          ")"}]}]}], " ", "}"}], ",", 
      RowBox[{"{", " ", 
       RowBox[{
        RowBox[{"Plus", "@@", 
         RowBox[{"(", " ", 
          RowBox[{"Table", "[", " ", 
           RowBox[{
            RowBox[{"Plus", "@@", 
             RowBox[{"(", 
              RowBox[{"Table", "[", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{"zgq", "[", 
                  RowBox[{"ii", ",", 
                   RowBox[{"-", "jj"}]}], "]"}], "*", 
                 RowBox[{"as", "^", "ii"}], "*", 
                 FractionBox["1", 
                  RowBox[{"eps", "^", "jj"}]]}], ",", 
                RowBox[{"{", 
                 RowBox[{"jj", ",", "1", ",", "ii"}], "}"}]}], "]"}], ")"}]}],
             ",", 
            RowBox[{"{", 
             RowBox[{"ii", ",", "1", ",", "loopN"}], "}"}]}], "]"}], ")"}]}], 
        ",", " ", 
        RowBox[{"1", "+", " ", 
         RowBox[{"Plus", "@@", 
          RowBox[{"(", " ", 
           RowBox[{"Table", "[", " ", 
            RowBox[{
             RowBox[{"Plus", "@@", 
              RowBox[{"(", 
               RowBox[{"Table", "[", " ", 
                RowBox[{
                 RowBox[{
                  RowBox[{"zgg", "[", 
                   RowBox[{"ii", ",", 
                    RowBox[{"-", "jj"}]}], "]"}], "*", 
                  RowBox[{"as", "^", "ii"}], "*", 
                  FractionBox["1", 
                   RowBox[{"eps", "^", "jj"}]]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"jj", ",", "1", ",", "ii"}], "}"}]}], "]"}], 
               ")"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"ii", ",", "1", ",", "loopN"}], "}"}]}], "]"}], 
           ")"}]}]}], " ", ",", 
        RowBox[{"Plus", "@@", 
         RowBox[{"(", " ", 
          RowBox[{"Table", "[", " ", 
           RowBox[{
            RowBox[{"Plus", "@@", 
             RowBox[{"(", 
              RowBox[{"Table", "[", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{"zgA", "[", 
                  RowBox[{"ii", ",", 
                   RowBox[{"-", "jj"}]}], "]"}], "*", 
                 RowBox[{"as", "^", "ii"}], "*", 
                 FractionBox["1", 
                  RowBox[{"eps", "^", "jj"}]]}], ",", 
                RowBox[{"{", 
                 RowBox[{"jj", ",", "1", ",", "ii"}], "}"}]}], "]"}], ")"}]}],
             ",", 
            RowBox[{"{", 
             RowBox[{"ii", ",", "1", ",", " ", "loopN"}], "}"}]}], "]"}], 
          ")"}]}]}], " ", "}"}]}], "}"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Only", " ", "consider", " ", "the", " ", "first", " ", "3", " ", 
     "operators", " ", 
     RowBox[{"(", 
      RowBox[{"3", " ", "by", " ", "3", " ", "mixing", " ", "matrix"}], 
      ")"}]}], ",", " ", 
    RowBox[{
    "the", " ", "later", " ", "GV", " ", "operators", " ", "are", " ", 
     "regarded", " ", "as", " ", "counterterms"}]}], "  ", "*)"}]}]}], "Input",\

 CellChangeTimes->{{3.877708868673558*^9, 3.8777090206644697`*^9}, {
   3.877709118068915*^9, 3.87770915412108*^9}, {3.877710033903277*^9, 
   3.8777101482010393`*^9}, {3.877710948174354*^9, 3.8777110200157137`*^9}, 
   3.877711060221809*^9, {3.87771453501397*^9, 3.877714539098022*^9}, {
   3.877714676204679*^9, 3.877714684002877*^9}, {3.877714835602612*^9, 
   3.8777149329729347`*^9}, {3.87771857706458*^9, 3.8777185800442677`*^9}, {
   3.8777792755375147`*^9, 3.877779291672639*^9}, {3.877779490456398*^9, 
   3.877779498805768*^9}, {3.884176781033852*^9, 
   3.8841767829914494`*^9}},ExpressionUUID->"9cac2721-a5d8-4931-9d6f-\
941e66edb31d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Singlet OMEs", "Subsection",
 CellChangeTimes->{{3.877712563503417*^9, 3.877712565126892*^9}, {
  3.8777805756941223`*^9, 
  3.877780578765287*^9}},ExpressionUUID->"13290a4e-3689-4170-bc09-\
5ff4548ea9b5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"omes", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", "  ", 
        RowBox[{
         RowBox[{"{", " ", 
          RowBox[{
           RowBox[{"zq", "*", 
            RowBox[{"Fs", "[", 
             RowBox[{"q", ",", "q"}], "]"}]}], " ", ",", "    ", 
           RowBox[{"zg", "*", 
            RowBox[{"Fs", "[", 
             RowBox[{"q", ",", "g"}], "]"}]}], ",", " ", 
           RowBox[{"zc", "*", 
            RowBox[{"Fs", "[", 
             RowBox[{"q", ",", "c"}], "]"}]}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", " ", 
          RowBox[{
           RowBox[{"zq", "*", 
            RowBox[{"Fs", "[", 
             RowBox[{"g", ",", "q"}], "]"}]}], ",", "    ", 
           RowBox[{"zg", "*", 
            RowBox[{"Fs", "[", 
             RowBox[{"g", ",", "g"}], "]"}]}], ",", " ", 
           RowBox[{"zc", "*", 
            RowBox[{"Fs", "[", 
             RowBox[{"g", ",", "c"}], "]"}]}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", " ", 
          RowBox[{
           RowBox[{"zq", "*", 
            RowBox[{"Fs", "[", 
             RowBox[{"ABC", ",", "q"}], "]"}]}], ",", "    ", 
           RowBox[{"zg", "*", 
            RowBox[{"Fs", "[", 
             RowBox[{"ABC", ",", "g"}], "]"}]}], ",", " ", 
           RowBox[{"zc", "*", 
            RowBox[{"Fs", "[", 
             RowBox[{"ABC", ",", "c"}], "]"}]}]}], "}"}]}], 
        "\[IndentingNewLine]", "}"}], "/.", "alsrep"}], "/.", 
      RowBox[{"xib", "\[Rule]", 
       RowBox[{"xi", "*", "zg"}]}]}], "/.", 
     RowBox[{"nf", "\[Rule]", "1"}]}]}], ";"}], " ", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "We", " ", "first", " ", "set", " ", "the", " ", "nf", " ", "to", " ", "1",
     " ", "and", " ", "only", " ", "recover", " ", "it", " ", "later"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "strong", " ", "coupling", " ", "constant", " ", "renormalization", " ", 
    "and", " ", "gauge", " ", "parameter", " ", "renormalization"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.877709201988035*^9, 3.877709394480729*^9}, {
   3.877709482866756*^9, 3.877709535051365*^9}, {3.877709580379747*^9, 
   3.87770964374737*^9}, {3.877709693603917*^9, 3.877709694963578*^9}, {
   3.8777097826288643`*^9, 3.877709787126206*^9}, {3.877710057743476*^9, 
   3.877710058470488*^9}, {3.877710841835291*^9, 3.877710892441918*^9}, 
   3.877711181259658*^9, 3.877714945609209*^9, {3.877715572300434*^9, 
   3.8777155759634323`*^9}, 3.8777185730471973`*^9, {3.87777946052728*^9, 
   3.8777794648318253`*^9}, {3.87777950569678*^9, 3.8777796941254807`*^9}, {
   3.877779858610339*^9, 3.877779919234756*^9}, 
   3.884176787377325*^9},ExpressionUUID->"5ff90446-ecee-4046-ad9f-\
131960d3a84d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Determine renormalization constants", "Subsection",
 CellChangeTimes->{{3.8777125743511868`*^9, 3.87771258562323*^9}, {
  3.877712671879682*^9, 
  3.8777126796235027`*^9}},ExpressionUUID->"9318c7e3-09c1-4906-85d1-\
b8cfa61b063e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"omes1", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"omes", "//", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{"#", ",", "as"}], "]"}], "&"}]}], ")"}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"as", "^", "h_"}], "/;", 
      RowBox[{"h", ">", "loopN"}]}], "\[RuleDelayed]", "0"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.877709788654316*^9, 3.877709805196177*^9}, {
  3.877711073330679*^9, 3.8777110792996197`*^9}, {3.8777156022045517`*^9, 
  3.877715602916574*^9}, {3.8777797887714357`*^9, 3.877779808812685*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"3ed50a1c-c36e-4da6-9858-a10d0383e4e3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gvCounterTerm", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", "3"}], "]"}], "  ", ",", 
        RowBox[{"{", " ", 
         RowBox[{
          RowBox[{"zq", "*", 
           RowBox[{"Fs", "[", 
            RowBox[{"zogGV2", ",", "q"}], "]"}]}], ",", " ", 
          RowBox[{"zg", "*", " ", 
           RowBox[{"Fs", "[", 
            RowBox[{"zogGV2", ",", "g"}], "]"}]}], ",", " ", 
          RowBox[{"zc", "*", " ", 
           RowBox[{"Fs", "[", 
            RowBox[{"zogGV2", ",", "c"}], "]"}]}]}], "}"}]}], "}"}], "/.", 
      "alsrep"}], "/.", 
     RowBox[{"xib", "\[Rule]", 
      RowBox[{"xi", "*", "zg"}]}]}], "/.", 
    RowBox[{"nf", "\[Rule]", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Contribution", " ", "from", " ", "GV", " ", "couterterm", " ", 
    "operators"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.877714964874591*^9, 3.8777149991009827`*^9}, {
   3.877715033126553*^9, 3.877715095438476*^9}, {3.877715306056727*^9, 
   3.877715325376486*^9}, {3.877715395217907*^9, 3.877715397381084*^9}, 
   3.87771558246101*^9, {3.877718652446451*^9, 3.877718653981843*^9}, {
   3.8777798262510357`*^9, 3.877779854006934*^9}, {3.8777799469326887`*^9, 
   3.8777799716299133`*^9}, {3.877800489057748*^9, 3.87780049576079*^9}, {
   3.8789244911127577`*^9, 3.878924491113998*^9}, {3.88416696228055*^9, 
   3.884166966647719*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"1236bc25-2cb4-46a2-83b2-51ac0c725a2b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"totalPre", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"reconstants", ".", "omes1"}], " ", "+", "gvCounterTerm"}], 
      " ", "//", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{"#", ",", "as"}], "]"}], "&"}]}], ")"}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"as", "^", "h_"}], "/;", 
      RowBox[{"h", ">", "loopN"}]}], "\[RuleDelayed]", "0"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.877724308481936*^9, 3.877724347702567*^9}, {
  3.877780005296228*^9, 3.877780013705538*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"18a34271-6101-45d8-8eb5-cd7f6532c15d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"totalPre1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"totalPre", "//", 
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{"#", ",", 
            RowBox[{"{", "eps", "}"}]}], "]"}], "&"}]}], ")"}], "/.", 
       RowBox[{
        RowBox[{
         RowBox[{"eps", "^", "h_"}], "/;", 
         RowBox[{"h", "<", "0"}]}], "\[RuleDelayed]", 
        RowBox[{"e", "^", "h"}]}]}], "/.", 
      RowBox[{"eps", "\[Rule]", "0"}]}], "/.", 
     RowBox[{"e", "\[Rule]", "eps"}]}], "//", "Flatten"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.877724351866675*^9, 3.877724438329307*^9}, 
   3.877724581938551*^9, {3.877724631719555*^9, 3.87772463248137*^9}, {
   3.877724710181532*^9, 3.877724732378578*^9}, {3.877780021545137*^9, 
   3.877780036353691*^9}, {3.8777800906619673`*^9, 3.877780090805238*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"455d7554-0bb5-45fc-b5fb-1bd37cfddc23"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"total", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Select", "[", " ", 
        RowBox[{"#", ",", 
         RowBox[{
          RowBox[{"!", 
           RowBox[{"FreeQ", "[", 
            RowBox[{"#", ",", "eps"}], "]"}]}], "&"}]}], "]"}], "&"}], "/@", 
      RowBox[{"(", "totalPre1", ")"}]}], "//", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{
         "as", ",", "eps", ",", "xi", ",", "ca", ",", "cf", ",", "tf", ",", 
          "d33c", ",", 
          RowBox[{"zeta", "[", "_", "]"}], ",", 
          RowBox[{"S", "[", 
           RowBox[{"_", ",", "__"}], "]"}]}], "}"}], ",", "Factor"}], "]"}], 
      "&"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "extract", " ", "the", " ", "results", " ", "up", " ", "to", " ", "single",
     " ", "pole", " ", "of", " ", "eps"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8777245837422123`*^9, 3.877724584416617*^9}, {
   3.877724619176385*^9, 3.8777246605381107`*^9}, {3.877724736538006*^9, 
   3.877724746141945*^9}, {3.877724794868102*^9, 3.877724819316135*^9}, 
   3.877724911733963*^9, {3.877780043138526*^9, 3.877780047402478*^9}, {
   3.877780115063582*^9, 3.877780115207287*^9}, {3.877780308208384*^9, 
   3.877780308447836*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"2fb574ef-d11e-41ef-8cac-4f122522f41c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rep", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"CoefficientList", "[", 
             RowBox[{"#", ",", "t"}], "]"}], "&"}], "/@", 
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"Coefficient", "[", 
               RowBox[{"total", ",", "as"}], "]"}], "/.", 
              RowBox[{"eps", "\[Rule]", 
               RowBox[{"1", "/", "t"}]}]}], "//", "Flatten"}], ")"}]}], "//", 
          "Flatten"}], ")"}], "\[Equal]", "0"}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", " ", 
          RowBox[{"reconstants", ",", "as"}], "]"}], "//", "Variables"}], "//", 
        RowBox[{
         RowBox[{"DeleteCases", "[", 
          RowBox[{"#", ",", "eps"}], "]"}], "&"}]}]}], "]"}], "//", 
     "Flatten"}], "//", "LinearExpand"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{
       "as", ",", "eps", ",", "xi", ",", "ca", ",", "cf", ",", "tf", ",", 
        "d33c", ",", 
        RowBox[{"zeta", "[", "_", "]"}], ",", 
        RowBox[{"S", "[", 
         RowBox[{"_", ",", "__"}], "]"}]}], "}"}], ",", "Factor"}], "]"}], 
    "&"}]}]}]], "Input",
 CellChangeTimes->{{3.87771217799198*^9, 3.8777122082295437`*^9}, {
   3.877712275695938*^9, 3.877712304039674*^9}, {3.877715335802043*^9, 
   3.87771536116182*^9}, 3.877716132780436*^9, {3.8777163004417133`*^9, 
   3.877716313955448*^9}, {3.877716562531701*^9, 3.8777165947614927`*^9}, {
   3.877724886598941*^9, 3.877724888486965*^9}, {3.877780063027557*^9, 
   3.87778008560509*^9}, 3.877780256192088*^9, {3.877780305546871*^9, 
   3.877780305864683*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"8f0df7fc-d3d7-42b3-bfae-d66017bdf401"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"zgA", "[", 
     RowBox[{"1", ",", 
      RowBox[{"-", "1"}]}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["ca", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}]]}]}], ",", 
   RowBox[{
    RowBox[{"zgg", "[", 
     RowBox[{"1", ",", 
      RowBox[{"-", "1"}]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "tf"}], "3"], "+", 
     RowBox[{"ca", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"24", "+", 
           RowBox[{"2", " ", "n"}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"22", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["n", "4"]}]}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "n"}], ")"}]}]]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "n"}], "]"}]}]}], ")"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"zgq", "[", 
     RowBox[{"1", ",", 
      RowBox[{"-", "1"}]}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", "cf", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "n", "+", 
         SuperscriptBox["n", "2"]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}]}]]}]}], ",", 
   RowBox[{
    RowBox[{"zqg", "[", 
     RowBox[{"1", ",", 
      RowBox[{"-", "1"}]}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "n", "+", 
         SuperscriptBox["n", "2"]}], ")"}], " ", "tf"}], 
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}]}]]}]}], ",", 
   RowBox[{
    RowBox[{"zqq", "[", 
     RowBox[{"1", ",", 
      RowBox[{"-", "1"}]}], "]"}], "\[Rule]", 
    RowBox[{"cf", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"3", " ", "n"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["n", "2"]}]}], 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "n"}], "]"}]}]}], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.877780256704541*^9, 3.877780276663014*^9}, 
   3.877780315196889*^9, 3.877798969468733*^9, 3.877799909939443*^9, 
   3.877800536996441*^9, 3.87780158874922*^9, 3.87780239504419*^9, 
   3.877802489603347*^9, 3.8778034658438683`*^9, 3.8778039537671347`*^9, 
   3.8778043775136957`*^9, 3.877876642029964*^9, 3.877876748152483*^9, 
   3.878398161343569*^9, 3.878400116704722*^9, 3.878860286229*^9, 
   3.884166811682996*^9, 3.884167026543227*^9, 3.884172275049719*^9, 
   3.884176580547662*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"e9afad19-8da4-49eb-943d-7e82c013b9b1"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"CoefficientList", "[", 
             RowBox[{"#", ",", "t"}], "]"}], "&"}], "/@", 
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Coefficient", "[", 
                RowBox[{"total", ",", 
                 RowBox[{"as", "^", "2"}]}], "]"}], "/.", 
               RowBox[{"Dispatch", "[", "rep", "]"}]}], "/.", 
              RowBox[{"eps", "\[Rule]", 
               RowBox[{"1", "/", "t"}]}]}], "//", "Flatten"}], ")"}]}], "//", 
          "Flatten"}], ")"}], "\[Equal]", "0"}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", " ", 
          RowBox[{"reconstants", ",", 
           RowBox[{"as", "^", "2"}]}], "]"}], "//", "Variables"}], "//", 
        RowBox[{
         RowBox[{"DeleteCases", "[", 
          RowBox[{"#", ",", "eps"}], "]"}], "&"}]}]}], "]"}], "//", 
     "Flatten"}], "//", "LinearExpand"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{
       "as", ",", "eps", ",", "xi", ",", "ca", ",", "cf", ",", "tf", ",", 
        "d33c", ",", 
        RowBox[{"zeta", "[", "_", "]"}], ",", 
        RowBox[{"S", "[", 
         RowBox[{"_", ",", "__"}], "]"}]}], "}"}], ",", "Factor"}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rep", " ", "=", " ", 
   RowBox[{"Union", "[", 
    RowBox[{"%", ",", "rep"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.877712314431498*^9, 3.87771236075979*^9}, 
   3.87771536348973*^9, 3.877715406337387*^9, {3.877716321944709*^9, 
   3.877716329949553*^9}, {3.877716621683693*^9, 3.877716624354454*^9}, {
   3.877724881306781*^9, 3.8777248828842382`*^9}, {3.877780137296146*^9, 
   3.877780148136166*^9}, {3.877780259639789*^9, 3.877780303216576*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"7642ef69-1682-439b-b3c3-5afb04a85e8d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"CoefficientList", "[", 
             RowBox[{"#", ",", "t"}], "]"}], "&"}], "/@", 
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Coefficient", "[", 
                RowBox[{"total", ",", 
                 RowBox[{"as", "^", "3"}]}], " ", "]"}], "/.", 
               RowBox[{"Dispatch", "[", "rep", "]"}]}], "/.", 
              RowBox[{"eps", "\[Rule]", 
               RowBox[{"1", "/", "t"}]}]}], "//", "Flatten"}], ")"}]}], "//", 
          "Flatten"}], ")"}], "\[Equal]", "0"}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", " ", 
          RowBox[{"reconstants", ",", 
           RowBox[{"as", "^", "3"}]}], " ", "]"}], "//", "Variables"}], "//", 
        
        RowBox[{
         RowBox[{"DeleteCases", "[", 
          RowBox[{"#", ",", "eps"}], "]"}], "&"}]}]}], "]"}], "//", 
     "Flatten"}], "//", "LinearExpand"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{
       "as", ",", "eps", ",", "xi", ",", "ca", ",", "cf", ",", "tf", ",", 
        "d33c", ",", 
        RowBox[{"zeta", "[", "_", "]"}], ",", 
        RowBox[{"S", "[", 
         RowBox[{"_", ",", "__"}], "]"}]}], "}"}], ",", "Factor"}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rep", " ", "=", " ", 
   RowBox[{"Union", "[", 
    RowBox[{"%", ",", "rep"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8777123678002863`*^9, 3.877712404543981*^9}, 
   3.877716558036703*^9, {3.877716627107726*^9, 3.8777166276273212`*^9}, {
   3.877724876917974*^9, 3.877724878735159*^9}, {3.87778026443009*^9, 
   3.877780302168709*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"9fcd12ab-afe0-4612-83bc-bc0ff9abc447"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rep", " ", "=", " ", 
    RowBox[{
     RowBox[{"rep", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", "n"}], "\[Rule]", "1"}], "}"}]}], "//", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{
         "as", ",", "eps", ",", "na", ",", "xi", ",", "ca", ",", "cf", ",", 
          "tf", ",", "d33c", ",", 
          RowBox[{"zeta", "[", "_", "]"}], ",", 
          RowBox[{"S", "[", 
           RowBox[{"_", ",", "__"}], "]"}]}], "}"}], ",", "Factor"}], "]"}], 
      "&"}]}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "n", " ", "is", " ", "even", " ", "for", " ", "singlet", " ", 
    "contributions"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.877718598499303*^9, 3.877718601133349*^9}, {
  3.877718668442987*^9, 3.877718692246314*^9}, {3.877780290183609*^9, 
  3.8777802918713417`*^9}, {3.877780338646846*^9, 3.8777803754804697`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"c6cf5c35-38de-4336-856f-7b88e08402d6"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Extract physical anomalous dimensions from renormalization constants\
\>", "Subsection",
 CellChangeTimes->{{3.8777127091834517`*^9, 
  3.877712743999771*^9}},ExpressionUUID->"24c43d88-fd2e-4720-ba54-\
3614b88f7b9f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"zinGamma", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"as", " ", 
          RowBox[{"gamma", "[", 
           RowBox[{"qq", ",", "0"}], "]"}]}], "eps"], "+", 
        RowBox[{
         SuperscriptBox["as", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"gamma", "[", 
               RowBox[{"gq", ",", "0"}], "]"}], " ", 
              RowBox[{"gamma", "[", 
               RowBox[{"qg", ",", "0"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"beta", "[", "0", "]"}], " ", 
              RowBox[{"gamma", "[", 
               RowBox[{"qq", ",", "0"}], "]"}]}], "+", 
             SuperscriptBox[
              RowBox[{"gamma", "[", 
               RowBox[{"qq", ",", "0"}], "]"}], "2"]}], 
            RowBox[{"2", " ", 
             SuperscriptBox["eps", "2"]}]], "+", 
           FractionBox[
            RowBox[{"gamma", "[", 
             RowBox[{"qq", ",", "1"}], "]"}], 
            RowBox[{"2", " ", "eps"}]]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["as", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", 
             RowBox[{"6", " ", 
              SuperscriptBox["eps", "3"]}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               RowBox[{"beta", "[", "0", "]"}], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"gq", ",", "0"}], "]"}], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"qg", ",", "0"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"gamma", "[", 
                RowBox[{"gg", ",", "0"}], "]"}], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"gq", ",", "0"}], "]"}], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"qg", ",", "0"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"beta", "[", "0", "]"}], "2"], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"qq", ",", "0"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"gq", ",", "0"}], "]"}], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"qg", ",", "0"}], "]"}], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"qq", ",", "0"}], "]"}]}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"beta", "[", "0", "]"}], " ", 
               SuperscriptBox[
                RowBox[{"gamma", "[", 
                 RowBox[{"qq", ",", "0"}], "]"}], "2"]}], "+", 
              SuperscriptBox[
               RowBox[{"gamma", "[", 
                RowBox[{"qq", ",", "0"}], "]"}], "3"]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"6", " ", 
              SuperscriptBox["eps", "2"]}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"gamma", "[", 
                RowBox[{"gq", ",", "1"}], "]"}], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"qg", ",", "0"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"gq", ",", "0"}], "]"}], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"qg", ",", "1"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"beta", "[", "1", "]"}], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"qq", ",", "0"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"beta", "[", "0", "]"}], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"qq", ",", "1"}], "]"}]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"qq", ",", "0"}], "]"}], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"qq", ",", "1"}], "]"}]}]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"gamma", "[", 
             RowBox[{"qq", ",", "2"}], "]"}], 
            RowBox[{"3", " ", "eps"}]]}], ")"}]}]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"as", " ", 
          RowBox[{"gamma", "[", 
           RowBox[{"qg", ",", "0"}], "]"}]}], "eps"], "+", 
        RowBox[{
         SuperscriptBox["as", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"gamma", "[", 
             RowBox[{"qg", ",", "1"}], "]"}], 
            RowBox[{"2", " ", "eps"}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"beta", "[", "0", "]"}]}], " ", 
              RowBox[{"gamma", "[", 
               RowBox[{"qg", ",", "0"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"gamma", "[", 
               RowBox[{"gg", ",", "0"}], "]"}], " ", 
              RowBox[{"gamma", "[", 
               RowBox[{"qg", ",", "0"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"gamma", "[", 
               RowBox[{"qg", ",", "0"}], "]"}], " ", 
              RowBox[{"gamma", "[", 
               RowBox[{"qq", ",", "0"}], "]"}]}]}], 
            RowBox[{"2", " ", 
             SuperscriptBox["eps", "2"]}]]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["as", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"gamma", "[", 
             RowBox[{"qg", ",", "2"}], "]"}], 
            RowBox[{"3", " ", "eps"}]], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"6", " ", 
              SuperscriptBox["eps", "3"]}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"beta", "[", "0", "]"}], "2"], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"qg", ",", "0"}], "]"}]}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"beta", "[", "0", "]"}], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"gg", ",", "0"}], "]"}], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"qg", ",", "0"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"gamma", "[", 
                 RowBox[{"gg", ",", "0"}], "]"}], "2"], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"qg", ",", "0"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"gamma", "[", 
                RowBox[{"gq", ",", "0"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"gamma", "[", 
                 RowBox[{"qg", ",", "0"}], "]"}], "2"]}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"beta", "[", "0", "]"}], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"qg", ",", "0"}], "]"}], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"qq", ",", "0"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"gamma", "[", 
                RowBox[{"gg", ",", "0"}], "]"}], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"qg", ",", "0"}], "]"}], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"qq", ",", "0"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"gamma", "[", 
                RowBox[{"qg", ",", "0"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"gamma", "[", 
                 RowBox[{"qq", ",", "0"}], "]"}], "2"]}]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"6", " ", 
              SuperscriptBox["eps", "2"]}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               RowBox[{"beta", "[", "1", "]"}], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"qg", ",", "0"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"gamma", "[", 
                RowBox[{"gg", ",", "1"}], "]"}], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"qg", ",", "0"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"beta", "[", "0", "]"}], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"qg", ",", "1"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"gg", ",", "0"}], "]"}], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"qg", ",", "1"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"gamma", "[", 
                RowBox[{"qg", ",", "1"}], "]"}], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"qq", ",", "0"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"qg", ",", "0"}], "]"}], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"qq", ",", "1"}], "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"as", " ", 
          RowBox[{"gamma", "[", 
           RowBox[{"gq", ",", "0"}], "]"}]}], "eps"], "+", 
        RowBox[{
         SuperscriptBox["as", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"gamma", "[", 
             RowBox[{"gq", ",", "1"}], "]"}], 
            RowBox[{"2", " ", "eps"}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"beta", "[", "0", "]"}]}], " ", 
              RowBox[{"gamma", "[", 
               RowBox[{"gq", ",", "0"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"gamma", "[", 
               RowBox[{"gg", ",", "0"}], "]"}], " ", 
              RowBox[{"gamma", "[", 
               RowBox[{"gq", ",", "0"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"gamma", "[", 
               RowBox[{"gq", ",", "0"}], "]"}], " ", 
              RowBox[{"gamma", "[", 
               RowBox[{"qq", ",", "0"}], "]"}]}]}], 
            RowBox[{"2", " ", 
             SuperscriptBox["eps", "2"]}]]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["as", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"gamma", "[", 
             RowBox[{"gq", ",", "2"}], "]"}], 
            RowBox[{"3", " ", "eps"}]], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"6", " ", 
              SuperscriptBox["eps", "3"]}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"beta", "[", "0", "]"}], "2"], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"gq", ",", "0"}], "]"}]}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"beta", "[", "0", "]"}], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"gg", ",", "0"}], "]"}], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"gq", ",", "0"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"gamma", "[", 
                 RowBox[{"gg", ",", "0"}], "]"}], "2"], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"gq", ",", "0"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"gamma", "[", 
                 RowBox[{"gq", ",", "0"}], "]"}], "2"], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"qg", ",", "0"}], "]"}]}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"beta", "[", "0", "]"}], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"gq", ",", "0"}], "]"}], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"qq", ",", "0"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"gamma", "[", 
                RowBox[{"gg", ",", "0"}], "]"}], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"gq", ",", "0"}], "]"}], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"qq", ",", "0"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"gamma", "[", 
                RowBox[{"gq", ",", "0"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"gamma", "[", 
                 RowBox[{"qq", ",", "0"}], "]"}], "2"]}]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"6", " ", 
              SuperscriptBox["eps", "2"]}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               RowBox[{"beta", "[", "1", "]"}], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"gq", ",", "0"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"gg", ",", "1"}], "]"}], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"gq", ",", "0"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"beta", "[", "0", "]"}], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"gq", ",", "1"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"gamma", "[", 
                RowBox[{"gg", ",", "0"}], "]"}], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"gq", ",", "1"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"gq", ",", "1"}], "]"}], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"qq", ",", "0"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"gamma", "[", 
                RowBox[{"gq", ",", "0"}], "]"}], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"qq", ",", "1"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ",", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"as", " ", 
          RowBox[{"gamma", "[", 
           RowBox[{"gg", ",", "0"}], "]"}]}], "eps"], "+", 
        RowBox[{
         SuperscriptBox["as", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"gamma", "[", 
             RowBox[{"gg", ",", "1"}], "]"}], 
            RowBox[{"2", " ", "eps"}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"beta", "[", "0", "]"}]}], " ", 
              RowBox[{"gamma", "[", 
               RowBox[{"gg", ",", "0"}], "]"}]}], "+", 
             SuperscriptBox[
              RowBox[{"gamma", "[", 
               RowBox[{"gg", ",", "0"}], "]"}], "2"], "+", 
             RowBox[{
              RowBox[{"gamma", "[", 
               RowBox[{"gq", ",", "0"}], "]"}], " ", 
              RowBox[{"gamma", "[", 
               RowBox[{"qg", ",", "0"}], "]"}]}]}], 
            RowBox[{"2", " ", 
             SuperscriptBox["eps", "2"]}]]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["as", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"gamma", "[", 
             RowBox[{"gg", ",", "2"}], "]"}], 
            RowBox[{"3", " ", "eps"}]], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"6", " ", 
              SuperscriptBox["eps", "2"]}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               RowBox[{"beta", "[", "1", "]"}], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"gg", ",", "0"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"beta", "[", "0", "]"}], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"gg", ",", "1"}], "]"}]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"gg", ",", "0"}], "]"}], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"gg", ",", "1"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"gq", ",", "1"}], "]"}], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"qg", ",", "0"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"gamma", "[", 
                RowBox[{"gq", ",", "0"}], "]"}], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"qg", ",", "1"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"6", " ", 
              SuperscriptBox["eps", "3"]}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"beta", "[", "0", "]"}], "2"], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"gg", ",", "0"}], "]"}]}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"beta", "[", "0", "]"}], " ", 
               SuperscriptBox[
                RowBox[{"gamma", "[", 
                 RowBox[{"gg", ",", "0"}], "]"}], "2"]}], "+", 
              SuperscriptBox[
               RowBox[{"gamma", "[", 
                RowBox[{"gg", ",", "0"}], "]"}], "3"], "-", 
              RowBox[{"3", " ", 
               RowBox[{"beta", "[", "0", "]"}], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"gq", ",", "0"}], "]"}], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"qg", ",", "0"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"gg", ",", "0"}], "]"}], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"gq", ",", "0"}], "]"}], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"qg", ",", "0"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"gamma", "[", 
                RowBox[{"gq", ",", "0"}], "]"}], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"qg", ",", "0"}], "]"}], " ", 
               RowBox[{"gamma", "[", 
                RowBox[{"qq", ",", "0"}], "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
      "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.836019094874381*^9, 3.83601909657763*^9}, {
  3.836019320272523*^9, 3.836019462757519*^9}, {3.83602037147381*^9, 
  3.836020382029608*^9}, {3.8362994608130093`*^9, 3.836299480334436*^9}, {
  3.836467190285656*^9, 3.836467211069357*^9}, {3.837144557221077*^9, 
  3.83714458311845*^9}, {3.838296664344736*^9, 3.8382966822577047`*^9}, {
  3.8382971849572783`*^9, 3.83829720791155*^9}, {3.851184294193881*^9, 
  3.8511843031482363`*^9}, {3.866967770482008*^9, 3.866967785888754*^9}, {
  3.866981911987731*^9, 3.86698191468085*^9}, {3.877712786294497*^9, 
  3.877712799689949*^9}, {3.877714974568495*^9, 3.877714983008882*^9}, {
  3.877780408473028*^9, 3.8777804112502193`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"68ddcf72-2679-4429-8505-49713e4c8de0"]
}, Closed]],

Cell[CellGroupData[{

Cell["Results", "Subsection",
 CellChangeTimes->{{3.8777207586372013`*^9, 3.877720764302747*^9}, {
  3.87778055260588*^9, 
  3.877780552950078*^9}},ExpressionUUID->"4c743e45-ab8a-414d-ac83-\
4628141c8d47"],

Cell[BoxData[
 RowBox[{
  RowBox[{"reconstantsPhysical", " ", "=", " ", 
   RowBox[{"Take", "[", " ", 
    RowBox[{"reconstants", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.877712937154133*^9, 3.8777129426426573`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"46b6d8dc-fc34-485b-8b3f-d8db1ea248a8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gammarep", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", " ", 
            RowBox[{
             RowBox[{"reconstantsPhysical", "-", "zinGamma"}], ",", "as"}], 
            "]"}], "/.", "rep"}], "//", "Flatten"}], ")"}], "\[Equal]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"Cases", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"zinGamma", ",", "as"}], "]"}], ",", 
          RowBox[{"gamma", "[", 
           RowBox[{"_", ",", "_"}], "]"}], ",", "Infinity"}], "]"}], "//", 
        "Union"}]}], "]"}], "//", "Flatten"}], "//", "LinearExpand"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{
       "as", ",", "eps", ",", "xi", ",", "ca", ",", "cf", ",", "tf", ",", 
        "d33c", ",", 
        RowBox[{"S", "[", 
         RowBox[{"_", ",", "__"}], "]"}]}], "}"}], ",", "Factor"}], "]"}], 
    "&"}]}]}]], "Input",
 CellChangeTimes->{{3.8777128514580317`*^9, 3.877713011337607*^9}, {
   3.877714159735362*^9, 3.877714164830742*^9}, {3.877716362168977*^9, 
   3.8777163644244347`*^9}, 3.877716865301281*^9, 3.877717160035626*^9, {
   3.877717731804039*^9, 3.877717756350007*^9}, {3.877780425557557*^9, 
   3.87778042974702*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"1d031e38-4367-4c8b-9b19-6fe1d56e5cc5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"gamma", "[", 
     RowBox[{"gg", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "tf"}], "3"], "+", 
     RowBox[{"ca", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"24", "+", 
           RowBox[{"2", " ", "n"}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"22", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["n", "4"]}]}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "n"}], ")"}]}]]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "n"}], "]"}]}]}], ")"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"gamma", "[", 
     RowBox[{"gq", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", "cf", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "n", "+", 
         SuperscriptBox["n", "2"]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}]}]]}]}], ",", 
   RowBox[{
    RowBox[{"gamma", "[", 
     RowBox[{"qg", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "n", "+", 
         SuperscriptBox["n", "2"]}], ")"}], " ", "tf"}], 
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}]}]]}]}], ",", 
   RowBox[{
    RowBox[{"gamma", "[", 
     RowBox[{"qq", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{"cf", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"3", " ", "n"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["n", "2"]}]}], 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "n"}], "]"}]}]}], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.87771773871172*^9, 3.877717757110588*^9}, 
   3.877718725114448*^9, 3.8777249430077887`*^9, 3.8777250322107067`*^9, 
   3.877780434537488*^9, 3.877798979990417*^9, 3.87779992078045*^9, 
   3.8778005463087587`*^9, 3.877801598287518*^9, 3.877802405962048*^9, 
   3.8778025022915707`*^9, 3.8778034778181953`*^9, 3.8778039646054497`*^9, 
   3.877804388353051*^9, 3.877876652437914*^9, 3.877876760710609*^9, 
   3.878398172390089*^9, 3.878400128057332*^9, 3.878860296912401*^9, 
   3.884166822753001*^9, 3.884167036137969*^9, 3.884172287805704*^9, 
   3.884176592554669*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"cf442485-2328-4bdc-b243-0cf0487b5ec4"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Coefficient", "[", " ", 
                RowBox[{
                 RowBox[{"reconstantsPhysical", "-", "zinGamma"}], ",", 
                 RowBox[{"as", "^", "2"}]}], "]"}], "/.", "rep"}], "/.", 
              "gammarep"}], "/.", "betaRep"}], "/.", 
            RowBox[{"nf", "\[Rule]", "1"}]}], "//", "Flatten"}], ")"}], 
         "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"Cases", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"zinGamma", ",", 
             RowBox[{"as", "^", "2"}]}], "]"}], ",", 
           RowBox[{"gamma", "[", 
            RowBox[{"_", ",", "1"}], "]"}], ",", "Infinity"}], "]"}], "//", 
         "Union"}]}], "]"}], "//", "Flatten"}], "//", "LinearExpand"}], ")"}],
    "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{
       "as", ",", "eps", ",", "xi", ",", "ca", ",", "cf", ",", "tf", ",", 
        "d33c", ",", 
        RowBox[{"zeta", "[", "_", "]"}], ",", 
        RowBox[{"S", "[", 
         RowBox[{"_", ",", "__"}], "]"}]}], "}"}], ",", "Factor"}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gammarep", " ", "=", " ", 
   RowBox[{"Union", "[", 
    RowBox[{"%", ",", "gammarep"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.877714170358183*^9, 3.8777142674703007`*^9}, {
   3.8777167058088493`*^9, 3.877716709499474*^9}, {3.877717153044382*^9, 
   3.877717168881728*^9}, {3.877717201778323*^9, 3.8777172032092037`*^9}, {
   3.8777172417859592`*^9, 3.877717254202341*^9}, {3.8777173941470547`*^9, 
   3.877717410691023*^9}, 3.877717751629184*^9, 3.877718728561599*^9, {
   3.87778044235573*^9, 3.877780444073832*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"276fd374-6560-4933-afc6-a3a55aba7bad"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Coefficient", "[", " ", 
                RowBox[{
                 RowBox[{"reconstantsPhysical", "-", "zinGamma"}], ",", 
                 RowBox[{"as", "^", "3"}]}], "]"}], "/.", "rep"}], "/.", 
              "gammarep"}], "/.", "betaRep"}], "/.", 
            RowBox[{"nf", "\[Rule]", "1"}]}], "//", "Flatten"}], ")"}], 
         "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"Cases", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"zinGamma", ",", 
             RowBox[{"as", "^", "3"}]}], "]"}], ",", 
           RowBox[{"gamma", "[", 
            RowBox[{"_", ",", "2"}], "]"}], ",", "Infinity"}], "]"}], "//", 
         "Union"}]}], "]"}], "//", "Flatten"}], "//", "LinearExpand"}], ")"}],
    "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{
       "as", ",", "eps", ",", "xi", ",", "ca", ",", "cf", ",", "tf", ",", 
        "d33c", ",", 
        RowBox[{"zeta", "[", "_", "]"}], ",", 
        RowBox[{"S", "[", 
         RowBox[{"_", ",", "__"}], "]"}]}], "}"}], ",", "Factor"}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gammarep", " ", "=", " ", 
   RowBox[{"Union", "[", 
    RowBox[{"%", ",", "gammarep"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.877714274846651*^9, 3.877714280382526*^9}, {
   3.877717173689739*^9, 3.877717237937104*^9}, {3.877717387770653*^9, 
   3.8777174137872477`*^9}, 3.8777177489411907`*^9, 3.8777187318708773`*^9, {
   3.8777804470516243`*^9, 3.877780448627825*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"bd2aa221-e58b-4d8b-88ab-73fc08db6744"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gammarepNew", " ", "=", " ", 
   RowBox[{
    RowBox[{"gammarep", "/.", 
     RowBox[{"tf", "\[Rule]", 
      RowBox[{"nf", " ", "*", 
       FractionBox["1", "2"]}]}]}], " ", "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{
        "as", ",", "e", ",", "na", ",", "xi", ",", "flagps", ",", "ca", ",", 
         "cf", ",", "nf", ",", "tf", ",", "d33c", ",", 
         RowBox[{"zeta", "[", "_", "]"}], ",", 
         RowBox[{"S", "[", 
          RowBox[{"_", ",", "__"}], "]"}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"Apart", "[", 
         RowBox[{"#", ",", "n"}], "]"}], "&"}]}], "]"}], "&"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "recover", " ", "nf", " ", "contribution", " ", "and", " ", "set", " ", 
    "tf", " ", "to", " ", 
    RowBox[{"1", "/", "2"}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.877717502483699*^9, 3.877717503216464*^9}, {
   3.8777183827707043`*^9, 3.877718413413281*^9}, {3.8777188169615993`*^9, 
   3.87771882002817*^9}, {3.877718852208226*^9, 3.877718860567061*^9}, 
   3.877780796399221*^9, {3.877802359607576*^9, 3.877802360863431*^9}, {
   3.877803546984373*^9, 3.877803548032148*^9}, {3.878655470984458*^9, 
   3.878655476767428*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"a9223f1b-cfd1-4e78-b922-13310642a6ef"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FreeQ", "[", " ", 
   RowBox[{
    RowBox[{"gammarepNew", "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "2"}], "]"}], "]"}], ",", "xi"}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Free", " ", "from", " ", "gauge", " ", "parameter", " ", "xi"}], 
   " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.8777184054231577`*^9, 3.877718427535796*^9}, {
  3.877718498895327*^9, 3.877718535949297*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"afd9e0de-18f3-4845-9219-8370ffb9def4"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.877718407025404*^9, 3.877718427923292*^9}, {
   3.877718499585037*^9, 3.877718536682624*^9}, 3.8777187365154333`*^9, 
   3.877718821890627*^9, 3.877724949234786*^9, 3.87772503380696*^9, 
   3.877780471490789*^9, 3.8777989819956083`*^9, 3.877799922361664*^9, 
   3.877800547798195*^9, 3.877801205279251*^9, 3.87780159970706*^9, 
   3.877802408052363*^9, 3.877802506123084*^9, 3.877803479661179*^9, 
   3.877803966045295*^9, 3.877804390065377*^9, 3.877876653879884*^9, 
   3.877876762382161*^9, 3.878398174035838*^9, 3.878400129451112*^9, 
   3.8788602983071833`*^9, 3.884166824787263*^9, 3.884167037503749*^9, 
   3.8841722897675877`*^9, 3.884176593985236*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"a52ce788-c659-4bcf-a09d-a68bb50af106"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Comparison with reference results: Singlet case", "Section",
 CellChangeTimes->{{3.877799040520513*^9, 3.8777990660642567`*^9}, 
   3.877799978596942*^9},ExpressionUUID->"d36ad57a-c2ec-4931-9661-\
d2e5d0e37207"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"singletsp", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "1"}], "]"}], "]"}], "/.", "gammarepNew"}], " ", 
    RowBox[{"(*", 
     RowBox[{"Our", " ", "results"}], "*)"}], ")"}], " ", "-", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"singletsp", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "1"}], "]"}], "]"}], "/.", "singletsp"}], " ", 
    RowBox[{"(*", 
     RowBox[{"reference", " ", "results"}], "*)"}], ")"}]}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", 
     RowBox[{"S", "[", 
      RowBox[{"_", ",", "__"}], "]"}], ",", 
     RowBox[{
      RowBox[{"Apart", "[", 
       RowBox[{"#", ",", "n"}], "]"}], "&"}]}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.8778003386251307`*^9, 3.8778003420161467`*^9}, {
   3.877800736194515*^9, 3.877800763337714*^9}, {3.87780081533112*^9, 
   3.877800888465419*^9}, {3.87780166521738*^9, 3.877801691822095*^9}, {
   3.877802673932075*^9, 3.8778027062534657`*^9}, 3.877802889950039*^9, 
   3.8778034252233047`*^9, {3.8778034925648727`*^9, 3.87780351123361*^9}, {
   3.878831569677682*^9, 3.8788315847353497`*^9}, {3.884176638119183*^9, 
   3.8841766393816338`*^9}},ExpressionUUID->"97c823ef-803e-4cd1-b94f-\
4c69aa22847b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.877803501884953*^9, 3.8778035116759577`*^9}, 
   3.877803966065082*^9, 3.87780439018368*^9, 3.877876653899074*^9, 
   3.877876762408021*^9, 3.878398174044606*^9, 3.878400129480979*^9, 
   3.878860298334072*^9, 3.884166825094515*^9, 3.884167037532825*^9, 
   3.88417228990038*^9, 3.8841765940185843`*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"ef697023-85ab-45da-94bd-e8f555e4cb63"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", "Correct", "*)"}]], "Input",
 CellLabel->"In[58]:=",ExpressionUUID->"6c53ef8e-6863-455f-a184-60fa1003c122"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"time2", "=", " ", "Now"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"time2", "-", "time1"}]}], "Input",
 CellChangeTimes->{{3.877803893498405*^9, 3.8778039003287487`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"3beed4cb-4287-43b2-ac10-7da43cb6262b"],

Cell[BoxData[
 TemplateBox[{"1.0367890833333333`","\"min\"","minutes","\"Minutes\""},
  "Quantity"]], "Output",
 CellChangeTimes->{3.877803966477734*^9, 3.877804390742371*^9, 
  3.877876654741004*^9, 3.877876762847226*^9, 3.8783981744283733`*^9, 
  3.8784001299038067`*^9, 3.878860298900394*^9, 3.884166825223155*^9, 
  3.884167038317956*^9, 3.884172290566244*^9, 3.884176594349341*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"3a0c7fab-264b-4671-af8a-809a3c865619"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1848, 1016},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 527, 8, 99, "Title",ExpressionUUID->"2ee6ec92-b49f-49d0-80c2-1a1b448130b1"],
Cell[CellGroupData[{
Cell[1132, 34, 389, 7, 119, "Chapter",ExpressionUUID->"796b566b-65d8-43cc-b035-da24b1d8d942"],
Cell[CellGroupData[{
Cell[1546, 45, 152, 3, 68, "Section",ExpressionUUID->"c790a52b-30be-4b2d-9002-baa33d2fe6cb"],
Cell[1701, 50, 222, 4, 31, "Input",ExpressionUUID->"fb0671f0-05a6-4d2f-a2f3-538bccd09d3f"],
Cell[1926, 56, 356, 7, 31, "Input",ExpressionUUID->"616f1cb2-344c-4334-8cf7-5bb42b4d1773"],
Cell[CellGroupData[{
Cell[2307, 67, 369, 7, 31, "Input",ExpressionUUID->"dbd45fb8-cd16-4c33-a5e8-59765ecedaae"],
Cell[2679, 76, 817, 22, 43, "Print",ExpressionUUID->"fa0b186d-c035-4b78-afa7-90826e42ce7a"]
}, Open  ]],
Cell[3511, 101, 267, 5, 31, "Input",ExpressionUUID->"c3a314f9-7792-4be6-94f2-4a39832e7128"],
Cell[3781, 108, 1363, 34, 184, "Input",ExpressionUUID->"d0418780-9e04-431c-b19c-ae49fae488a5"],
Cell[5147, 144, 2561, 63, 269, "Input",ExpressionUUID->"ba527c7b-8e6a-44e9-b95c-838e103b8095"],
Cell[7711, 209, 2207, 56, 193, "Input",ExpressionUUID->"932df3e5-0ee5-4f19-bde6-01b0b7df833a"],
Cell[9921, 267, 702, 18, 78, "Input",ExpressionUUID->"aba7e671-ad95-443b-9718-98ba7075b0dc"],
Cell[10626, 287, 968, 24, 101, "Input",ExpressionUUID->"3298ada6-f835-4079-8f9a-35f2051d64b6"],
Cell[CellGroupData[{
Cell[11619, 315, 161, 3, 55, "Subsection",ExpressionUUID->"e4965aa0-af97-4a03-b732-c306d57108ea"],
Cell[11783, 320, 3452, 92, 107, "Input",ExpressionUUID->"b96c9915-ce47-48b2-9110-2908460b0af3"],
Cell[15238, 414, 1546, 42, 54, "Input",ExpressionUUID->"8df0c8ec-39b7-4d91-bd16-da13f16f18b3"]
}, Closed]],
Cell[CellGroupData[{
Cell[16821, 461, 181, 3, 39, "Subsection",ExpressionUUID->"f8d7dd6e-31e5-4476-a0f7-65530269a607"],
Cell[17005, 466, 6872, 190, 294, "Input",ExpressionUUID->"26eafd8d-52b4-4dbf-830a-4ccbeb3bea65"],
Cell[23880, 658, 5492, 156, 176, "Input",ExpressionUUID->"666871b9-c221-4d6b-b595-413eb1b9ff7c"],
Cell[29375, 816, 6329, 174, 279, "Input",ExpressionUUID->"68afb4a6-e4b3-46d4-8c6b-ec604b4e6993"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[35753, 996, 232, 4, 68, "Section",ExpressionUUID->"a705c477-672a-4605-a83c-84714dffbb8c"],
Cell[35988, 1002, 218, 4, 31, "Input",ExpressionUUID->"f0d5c24a-4b57-470b-a88e-4afbb09bbb63"],
Cell[36209, 1008, 4366, 99, 154, "Input",ExpressionUUID->"1fc077d1-bdcf-48c0-a91c-82288deb4785"],
Cell[40578, 1109, 609, 17, 31, "Input",ExpressionUUID->"8d6cfe86-07e7-4f8b-8c49-381eca430e25"],
Cell[41190, 1128, 986, 24, 31, "Input",ExpressionUUID->"b61e79e9-db74-45cc-923f-d562d37e53f5"],
Cell[42179, 1154, 1578, 38, 55, "Input",ExpressionUUID->"197844f9-8764-4b80-a187-62dc1a228c13"],
Cell[CellGroupData[{
Cell[43782, 1196, 926, 26, 31, "Input",ExpressionUUID->"2ba0b167-7459-4b39-86e4-2d75aab59e34"],
Cell[44711, 1224, 1335, 29, 62, "Output",ExpressionUUID->"c2ce1e16-01a3-420e-b871-6741f89ab707"]
}, Open  ]],
Cell[46061, 1256, 1515, 40, 55, "Input",ExpressionUUID->"96c534fd-d5bf-45b7-b00b-9cc28e0aba9f"],
Cell[47579, 1298, 1444, 39, 55, "Input",ExpressionUUID->"d17ca56d-017e-48f8-8a84-890cddac28ac"],
Cell[49026, 1339, 1233, 32, 55, "Input",ExpressionUUID->"83692ac6-5a2a-4664-8822-cac277d8ba76"]
}, Closed]],
Cell[CellGroupData[{
Cell[50296, 1376, 198, 3, 54, "Section",ExpressionUUID->"64d26d7b-bda6-452b-85d7-5e2c6f82c8f6"],
Cell[50497, 1381, 363, 7, 31, "Input",ExpressionUUID->"37cf9362-b996-4733-94bb-358422007f2f"],
Cell[CellGroupData[{
Cell[50885, 1392, 865, 25, 31, "Input",ExpressionUUID->"57be213e-7f5c-4d07-8b30-0168c17fc6a4"],
Cell[51753, 1419, 707, 12, 35, "Output",ExpressionUUID->"3531c35f-3537-4eac-81b3-cce312a4025e"]
}, Open  ]],
Cell[52475, 1434, 314, 6, 31, "Input",ExpressionUUID->"03aca725-5df1-4c5d-b17d-cce03c2e4290"],
Cell[CellGroupData[{
Cell[52814, 1444, 940, 25, 31, "Input",ExpressionUUID->"583e3ca9-6704-46fb-bd1d-b4f8c68e1c01"],
Cell[53757, 1471, 726, 12, 35, "Output",ExpressionUUID->"7138c908-d7ea-4916-ad16-08080d10df0d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54520, 1488, 1046, 29, 55, "Input",ExpressionUUID->"c2b3f219-05d1-4cef-866e-fce8a22727d7"],
Cell[55569, 1519, 602, 10, 35, "Output",ExpressionUUID->"b91377fc-ebab-4db1-8e5d-2d9eefa989fa"]
}, Open  ]],
Cell[56186, 1532, 204, 3, 31, "Input",ExpressionUUID->"e1fdadf3-bee4-4970-87dc-8097fa0c0e7a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56427, 1540, 298, 5, 68, "Section",ExpressionUUID->"4508d92d-0ace-46a8-a638-4978dfea8d2a"],
Cell[56728, 1547, 216, 4, 31, "Input",ExpressionUUID->"1130c0f4-c2d3-4d30-9aa7-58e2a83131ce"],
Cell[CellGroupData[{
Cell[56969, 1555, 182, 3, 55, "Subsection",ExpressionUUID->"40882a8c-a992-49ab-ad11-7df497b144d6"],
Cell[57154, 1560, 6211, 161, 239, "Input",ExpressionUUID->"9cac2721-a5d8-4931-9d6f-941e66edb31d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63402, 1726, 211, 4, 55, "Subsection",ExpressionUUID->"13290a4e-3689-4170-bc09-5ff4548ea9b5"],
Cell[63616, 1732, 2832, 69, 147, "Input",ExpressionUUID->"5ff90446-ecee-4046-ad9f-131960d3a84d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66485, 1806, 235, 4, 55, "Subsection",ExpressionUUID->"9318c7e3-09c1-4906-85d1-b8cfa61b063e"],
Cell[66723, 1812, 675, 17, 31, "Input",ExpressionUUID->"3ed50a1c-c36e-4da6-9858-a10d0383e4e3"],
Cell[67401, 1831, 1607, 38, 55, "Input",ExpressionUUID->"1236bc25-2cb4-46a2-83b2-51ac0c725a2b"],
Cell[69011, 1871, 667, 19, 31, "Input",ExpressionUUID->"18a34271-6101-45d8-8eb5-cd7f6532c15d"],
Cell[69681, 1892, 982, 24, 31, "Input",ExpressionUUID->"455d7554-0bb5-45fc-b5fb-1bd37cfddc23"],
Cell[70666, 1918, 1403, 35, 31, "Input",ExpressionUUID->"2fb574ef-d11e-41ef-8cac-4f122522f41c"],
Cell[CellGroupData[{
Cell[72094, 1957, 1919, 48, 55, "Input",ExpressionUUID->"8f0df7fc-d3d7-42b3-bfae-d66017bdf401"],
Cell[74016, 2007, 3421, 102, 63, "Output",ExpressionUUID->"e9afad19-8da4-49eb-943d-7e82c013b9b1"]
}, Open  ]],
Cell[77452, 2112, 2099, 54, 78, "Input",ExpressionUUID->"7642ef69-1682-439b-b3c3-5afb04a85e8d"],
Cell[79554, 2168, 2003, 54, 78, "Input",ExpressionUUID->"9fcd12ab-afe0-4612-83bc-bc0ff9abc447"],
Cell[81560, 2224, 1107, 29, 31, "Input",ExpressionUUID->"c6cf5c35-38de-4336-856f-7b88e08402d6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82704, 2258, 226, 5, 55, "Subsection",ExpressionUUID->"24c43d88-fd2e-4720-ba54-3614b88f7b9f"],
Cell[82933, 2265, 19191, 481, 857, "Input",ExpressionUUID->"68ddcf72-2679-4429-8505-49713e4c8de0"]
}, Closed]],
Cell[CellGroupData[{
Cell[102161, 2751, 205, 4, 39, "Subsection",ExpressionUUID->"4c743e45-ab8a-414d-ac83-4628141c8d47"],
Cell[102369, 2757, 430, 10, 31, "Input",ExpressionUUID->"46b6d8dc-fc34-485b-8b3f-d8db1ea248a8"],
Cell[CellGroupData[{
Cell[102824, 2771, 1506, 39, 55, "Input",ExpressionUUID->"1d031e38-4367-4c8b-9b19-6fe1d56e5cc5"],
Cell[104333, 2812, 3150, 89, 63, "Output",ExpressionUUID->"cf442485-2328-4bdc-b243-0cf0487b5ec4"]
}, Open  ]],
Cell[107498, 2904, 2075, 53, 78, "Input",ExpressionUUID->"276fd374-6560-4933-afc6-a3a55aba7bad"],
Cell[109576, 2959, 1928, 51, 78, "Input",ExpressionUUID->"bd2aa221-e58b-4d8b-88ab-73fc08db6744"],
Cell[111507, 3012, 1401, 34, 73, "Input",ExpressionUUID->"a9223f1b-cfd1-4e78-b922-13310642a6ef"],
Cell[CellGroupData[{
Cell[112933, 3050, 509, 12, 31, "Input",ExpressionUUID->"afd9e0de-18f3-4845-9219-8370ffb9def4"],
Cell[113445, 3064, 792, 11, 35, "Output",ExpressionUUID->"a52ce788-c659-4bcf-a09d-a68bb50af106"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[114298, 3082, 217, 3, 54, "Section",ExpressionUUID->"d36ad57a-c2ec-4931-9661-d2e5d0e37207"],
Cell[CellGroupData[{
Cell[114540, 3089, 1297, 32, 31, "Input",ExpressionUUID->"97c823ef-803e-4cd1-b94f-4c69aa22847b"],
Cell[115840, 3123, 585, 10, 35, "Output",ExpressionUUID->"ef697023-85ab-45da-94bd-e8f555e4cb63"]
}, Open  ]],
Cell[116440, 3136, 136, 2, 31, "Input",ExpressionUUID->"6c53ef8e-6863-455f-a184-60fa1003c122"],
Cell[CellGroupData[{
Cell[116601, 3142, 285, 5, 55, "Input",ExpressionUUID->"3beed4cb-4287-43b2-ac10-7da43cb6262b"],
Cell[116889, 3149, 465, 7, 35, "Output",ExpressionUUID->"3a0c7fab-264b-4671-af8a-809a3c865619"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/FRzogGV2.m <==
((2*(1 + 2*z1)*(2 - 2*n + 3*z1 - 9*n*z1 + 2*n^2*z1 + 3*z1^2 - 9*n*z1^2 + 
      2*n^2*z1^2))/((-1 + n)*n*z1*(1 + z1)^2) + 
   (1 - xi)*(-((-1 + z1)*(1 + z1)^(-2 + n)) + (z1^(-1 + n)*(2 + z1))/
      (1 + z1) - (1 + 2*z1)/(1 + z1)) + (6*(1 + 2*z1)*S[1, n])/(1 + z1) - 
   (2*(-1 + 2*z1)*S[1, {-z1}, n])/(1 + z1) + 
   (1 + z1)^n*((2*(-1 + z1)*(-2 + 2*n - z1 - 5*n*z1 + 2*n^2*z1 - 2*z1^2 + 
        2*n*z1^2))/((-1 + n)*n*z1*(1 + z1)^2) + (6*(-1 + z1)*S[1, n])/
      (1 + z1)^2 + (2*(3 + z1)*S[1, {(1 + z1)^(-1)}, n])/(1 + z1)^2 - 
     (2*(1 + 3*z1)*S[1, {z1/(1 + z1)}, n])/(1 + z1)^2) - 
   (2*(3 + 2*z1)*S[1, {1 + z1}, n])/(1 + z1) + 
   z1^n*((-2*(2 + z1)*(3 - 9*n + 2*n^2 + 3*z1 - 9*n*z1 + 2*n^2*z1 + 2*z1^2 - 
        2*n*z1^2))/((-1 + n)*n*z1*(1 + z1)^2) - (6*(2 + z1)*S[1, n])/
      (z1*(1 + z1)) - (2*(-2 + z1)*S[1, {-z1^(-1)}, n])/(z1*(1 + z1)) + 
     (2*(2 + 3*z1)*S[1, {(1 + z1)/z1}, n])/(z1*(1 + z1))))/eps^2 + 
 ((2*(1 + 2*z1)*(-2 + 6*n - 4*n^2 - 3*z1 + 16*n*z1 - 15*n^2*z1 + 6*n^3*z1 - 
      3*z1^2 + 16*n*z1^2 - 15*n^2*z1^2 + 6*n^3*z1^2))/
    ((-1 + n)*n^2*z1*(1 + z1)^2) - (8*n*(1 + 2*z1)*S[-2, n])/(1 + z1) + 
   (2*(1 + 2*z1)*(-2*n + 2*n^2 + 2*z1 - 7*n*z1 + n^2*z1 + 2*z1^2 - 7*n*z1^2 + 
      n^2*z1^2)*S[1, n])/((-1 + n)*n*z1*(1 + z1)^2) + 
   (4*(1 + n)*(1 + 2*z1)*S[2, n])/(1 + z1) - (6*(1 + 2*z1)*S[1, 1, n])/
    (1 + z1) - (2*(2*n + 2*z1 + 3*n*z1 + 2*z1^2 + 7*n*z1^2 + 4*n*z1^3)*
     S[1, {-z1}, n])/(n*z1*(1 + z1)^2) - 
   (2*(-2*n - 2*z1 + n*z1 - 2*z1^2 + 5*n*z1^2 + 4*n*z1^3)*S[1, {1 + z1}, n])/
    (n*z1*(1 + z1)^2) + (1 - xi)*
    (((1 + 2*z1)*(1 - n - z1 + 2*n*z1 + n^2*z1 - z1^2 + 2*n*z1^2 + n^2*z1^2))/
      ((-1 + n)*n*z1*(1 + z1)^2) - S[1, {-z1}, n] + 
     (1 + z1)^n*(((-1 + z1)*(-1 + n - 3*z1 + 4*n*z1 + n^2*z1 - z1^2 + 
          n*z1^2))/((-1 + n)*n*z1*(1 + z1)^2) - (z1*S[1, {(1 + z1)^(-1)}, n])/
        (1 + z1)^2 + S[1, {z1/(1 + z1)}, n]/(1 + z1)^2) - 
     (z1*S[1, {1 + z1}, n])/(1 + z1) + 
     z1^n*(-(((2 + z1)*(-1 + 2*n + n^2 - z1 + 2*n*z1 + n^2*z1 + z1^2 - 
           n*z1^2))/((-1 + n)*n*z1*(1 + z1)^2)) + S[1, {-z1^(-1)}, n]/z1 + 
       S[1, {(1 + z1)/z1}, n]/(z1*(1 + z1)))) + 4*n*S[2, {-1 - z1}, n] - 
   (4*(-1 + n + n*z1)*S[2, {-z1}, n])/(1 + z1) + 
   (4*n*z1*S[2, {z1}, n])/(1 + z1) - (4*(1 + n*z1)*S[2, {1 + z1}, n])/
    (1 + z1) + (2*(-1 + 2*z1)*S[1, 1, {1, -z1}, n])/(1 + z1) + 
   (2*(3 + 2*z1)*S[1, 1, {1, 1 + z1}, n])/(1 + z1) + 
   4*n*S[1, 1, {-z1, 1}, n] - 4*n*S[1, 1, {-z1, -z1^(-1)}, n] + 
   4*n*S[1, 1, {-z1, (1 + z1)/z1}, n] + 
   (1 + z1)^n*((2*(-1 + z1)*(2 - 6*n + 4*n^2 + z1 + 4*n*z1 - 7*n^2*z1 + 
        6*n^3*z1 + 2*z1^2 - 6*n*z1^2 + 4*n^2*z1^2))/
      ((-1 + n)*n^2*z1*(1 + z1)^2) - (8*n*(-1 + z1)*S[-2, n])/(1 + z1)^2 - 
     (2*(-1 + z1)*(-2*n + 2*n^2 - 2*z1 + 3*n*z1 + 3*n^2*z1 - 2*n*z1^2 + 
        2*n^2*z1^2)*S[1, n])/((-1 + n)*n*z1*(1 + z1)^2) + 
     (4*(1 + n)*(-1 + z1)*S[2, n])/(1 + z1)^2 - (6*(-1 + z1)*S[1, 1, n])/
      (1 + z1)^2 + (2*(2*n - 2*z1 + 7*n*z1 - 2*z1^2 + 3*n*z1^2 + 2*n*z1^3)*
       S[1, {(1 + z1)^(-1)}, n])/(n*z1*(1 + z1)^2) - 
     (2*(2*n - 2*z1 + 3*n*z1 - 2*z1^2 + 7*n*z1^2 + 2*n*z1^3)*
       S[1, {z1/(1 + z1)}, n])/(n*z1*(1 + z1)^2) - 
     (4*n*S[2, {-(1 + z1)^(-1)}, n])/(1 + z1)^2 - 
     (4*(-1 - z1 + n*z1)*S[2, {(1 + z1)^(-1)}, n])/(1 + z1)^2 + 
     (4*n*z1*S[2, {-(z1/(1 + z1))}, n])/(1 + z1)^2 + 
     (4*(-1 + n - z1)*S[2, {z1/(1 + z1)}, n])/(1 + z1)^2 - 
     (2*(3 + z1)*S[1, 1, {1, (1 + z1)^(-1)}, n])/(1 + z1)^2 + 
     (2*(1 + 3*z1)*S[1, 1, {1, z1/(1 + z1)}, n])/(1 + z1)^2 + 
     (4*n*z1*S[1, 1, {(1 + z1)^(-1), 1}, n])/(1 + z1)^2 + 
     (4*n*z1*S[1, 1, {(1 + z1)^(-1), -z1}, n])/(1 + z1)^2 - 
     (4*n*z1*S[1, 1, {(1 + z1)^(-1), 1 + z1}, n])/(1 + z1)^2 - 
     (4*n*S[1, 1, {z1/(1 + z1), 1}, n])/(1 + z1)^2 - 
     (4*n*S[1, 1, {z1/(1 + z1), -z1^(-1)}, n])/(1 + z1)^2 + 
     (4*n*S[1, 1, {z1/(1 + z1), (1 + z1)/z1}, n])/(1 + z1)^2) + 
   (4*n*z1*S[1, 1, {1 + z1, 1}, n])/(1 + z1) - 
   (4*n*z1*S[1, 1, {1 + z1, (1 + z1)^(-1)}, n])/(1 + z1) + 
   (4*n*z1*S[1, 1, {1 + z1, z1/(1 + z1)}, n])/(1 + z1) + 
   z1^n*((-2*(2 + z1)*(-3 + 16*n - 15*n^2 + 6*n^3 - 3*z1 + 16*n*z1 - 
        15*n^2*z1 + 6*n^3*z1 - 2*z1^2 + 6*n*z1^2 - 4*n^2*z1^2))/
      ((-1 + n)*n^2*z1*(1 + z1)^2) + (8*n*(2 + z1)*S[-2, n])/(z1*(1 + z1)) - 
     (2*(2 + z1)*(2 - 7*n + n^2 + 2*z1 - 7*n*z1 + n^2*z1 - 2*n*z1^2 + 
        2*n^2*z1^2)*S[1, n])/((-1 + n)*n*z1*(1 + z1)^2) - 
     (4*(1 + n)*(2 + z1)*S[2, n])/(z1*(1 + z1)) + (6*(2 + z1)*S[1, 1, n])/
      (z1*(1 + z1)) + (2*(4*n + 2*z1 + 7*n*z1 + 2*z1^2 + 3*n*z1^2 + 2*n*z1^3)*
       S[1, {-z1^(-1)}, n])/(n*z1*(1 + z1)^2) - 
     (2*(-4*n + 2*z1 - 5*n*z1 + 2*z1^2 - n*z1^2 + 2*n*z1^3)*
       S[1, {(1 + z1)/z1}, n])/(n*z1*(1 + z1)^2) + 
     (4*(n - z1 + n*z1)*S[2, {-z1^(-1)}, n])/(z1*(1 + z1)) - 
     (4*n*S[2, {z1^(-1)}, n])/(z1*(1 + z1)) - (4*n*S[2, {-((1 + z1)/z1)}, n])/
      z1 + (4*(n + z1)*S[2, {(1 + z1)/z1}, n])/(z1*(1 + z1)) + 
     (2*(-2 + z1)*S[1, 1, {1, -z1^(-1)}, n])/(z1*(1 + z1)) - 
     (2*(2 + 3*z1)*S[1, 1, {1, (1 + z1)/z1}, n])/(z1*(1 + z1)) - 
     (4*n*S[1, 1, {-z1^(-1), 1}, n])/z1 + (4*n*S[1, 1, {-z1^(-1), -z1}, n])/
      z1 - (4*n*S[1, 1, {-z1^(-1), 1 + z1}, n])/z1 - 
     (4*n*S[1, 1, {(1 + z1)/z1, 1}, n])/(z1*(1 + z1)) - 
     (4*n*S[1, 1, {(1 + z1)/z1, (1 + z1)^(-1)}, n])/(z1*(1 + z1)) + 
     (4*n*S[1, 1, {(1 + z1)/z1, z1/(1 + z1)}, n])/(z1*(1 + z1))))/eps


==> anc/NSingletOMEs.m <==
Fns[q, q] = 1 + asb*((cf*(3 + 2/n - 2/(1 + n) - 4*S[1, n]))/eps + 
       cf*(7 + 2/n^2 - 3/n - 4/(1 + n)^2 + 2/(1 + n) + (1 + 2/n - 2/(1 + n))*
          S[1, n] - 4*S[2, n] - 4*S[1, 1, n]) + 
       cf*eps*(12 + 2/n^3 - 3/n^2 + n^(-1) - 8/(1 + n)^3 + 4/(1 + n)^2 + 
         (1 + 2/n^2 - 3/n - 4/(1 + n)^2 + 2/(1 + n))*S[1, n] + 
         (1 + 2/n - 2/(1 + n))*S[2, n] - 4*S[3, n] + (1 + 2/n - 2/(1 + n))*
          S[1, 1, n] - 4*S[1, 2, n] - 4*S[2, 1, n] - 4*S[1, 1, 1, n] + 
         (-3/2 - n^(-1) + (1 + n)^(-1) + 2*S[1, n])*zeta[2]) + 
       xib*(cf/eps + cf*(1 - n^(-1) - S[1, n]) + 
         cf*eps*(4 - n^(-2) + n^(-1) + (-1 - n^(-1))*S[1, n] - S[2, n] - 
           S[1, 1, n] - zeta[2]/2) + cf*eps^2*(8 - n^(-3) + n^(-2) + 
           (-n^(-2) + n^(-1))*S[1, n] + (-1 - n^(-1))*S[2, n] - S[3, n] + 
           (-1 - n^(-1))*S[1, 1, n] - S[1, 2, n] - S[2, 1, n] - 
           S[1, 1, 1, n] + (-1/2 + 1/(2*n) + S[1, n]/2)*zeta[2] - 
           (7*zeta[3])/3)) + cf*eps^2*(24 + 2/n^4 - 3/n^3 + n^(-2) - 
         16/(1 + n)^4 + 8/(1 + n)^3 + (2/n^3 - 3/n^2 + n^(-1) - 8/(1 + n)^3 + 
           4/(1 + n)^2)*S[1, n] + (1 + 2/n^2 - 3/n - 4/(1 + n)^2 + 2/(1 + n))*
          S[2, n] + (1 + 2/n - 2/(1 + n))*S[3, n] - 4*S[4, n] + 
         (1 + 2/n^2 - 3/n - 4/(1 + n)^2 + 2/(1 + n))*S[1, 1, n] + 
         (1 + 2/n - 2/(1 + n))*S[1, 2, n] - 4*S[1, 3, n] + 
         (1 + 2/n - 2/(1 + n))*S[2, 1, n] - 4*S[2, 2, n] - 4*S[3, 1, n] + 
         (1 + 2/n - 2/(1 + n))*S[1, 1, 1, n] - 4*S[1, 1, 2, n] - 
         4*S[1, 2, 1, n] - 4*S[2, 1, 1, n] - 4*S[1, 1, 1, 1, n] + 
         (-7/2 - n^(-2) + 3/(2*n) + 2/(1 + n)^2 - (1 + n)^(-1) + 
           (-1/2 - n^(-1) + (1 + n)^(-1))*S[1, n] + 2*S[2, n] + 2*S[1, 1, n])*
          zeta[2] + (-7 - 14/(3*n) + 14/(3*(1 + n)) + (28*S[1, n])/3)*
          zeta[3])) + 
     asb^2*((ca*cf*(11/2 + 11/(3*n) - 11/(3*(1 + n)) - (22*S[1, n])/3) + 
         cf*tf*(-2 - 4/(3*n) + 4/(3*(1 + n)) + (8*S[1, n])/3) + 
         cf^2*(9/2 + 2/n^2 + 2/n + 2/(1 + n)^2 - 2/(1 + n) + 
           (-12 - 8/n + 8/(1 + n))*S[1, n] - 8*S[2, n] + 16*S[1, 1, n]))/
        eps^2 + (ca*cf*(725/24 + 2/n^3 + 5/(3*n^2) + 88/(9*n) - 2/(1 + n)^3 - 
           13/(1 + n)^2 - 121/(9*(1 + n)) + 4*S[-3, n] + (4/n - 4/(1 + n))*
            S[-2, n] + (-101/9 + 22/(3*n) - 22/(3*(1 + n)))*S[1, n] - 
           (22*S[2, n])/3 - 4*S[3, n] - 8*S[1, -2, n] - (44*S[1, 1, n])/3) + 
         cf*tf*(-32/3 - 4/(3*n^2) - 8/(9*n) + 4/(1 + n)^2 + 20/(9*(1 + n)) + 
           (28/9 - 8/(3*n) + 8/(3*(1 + n)))*S[1, n] + (8*S[2, n])/3 + 
           (16*S[1, 1, n])/3) + cf^2*(21 + 2/n^3 + 2/n^2 + n^(-1) + 
           14/(1 + n)^3 - 4/(1 + n)^2 - 4/(1 + n) - 8*S[-3, n] + 
           (-8/n + 8/(1 + n))*S[-2, n] + (-25 - 8/n^2 + 12/n + 24/(1 + n)^2 - 
             8/(1 + n))*S[1, n] + (-14 - 4/n + 4/(1 + n))*S[2, n] - 
           16*S[3, n] + 16*S[1, -2, n] + (-20 - 24/n + 24/(1 + n))*
            S[1, 1, n] + 8*S[1, 2, n] + 8*S[2, 1, n] + 48*S[1, 1, 1, n]))/
        eps + cf*tf*(-316/9 - 4/(3*n^3) - 8/(9*n^2) - 16/(27*n) + 
         12/(1 + n)^3 + 20/(3*(1 + n)^2) + 76/(27*(1 + n)) + 
         (128/27 - 8/(3*n^2) - 16/(9*n) + 8/(1 + n)^2 + 40/(9*(1 + n)))*
          S[1, n] + (28/9 - 8/(3*n) + 8/(3*(1 + n)))*S[2, n] + 
         (8*S[3, n])/3 + (56/9 - 16/(3*n) + 16/(3*(1 + n)))*S[1, 1, n] + 
         (16*S[1, 2, n])/3 + (16*S[2, 1, n])/3 + (32*S[1, 1, 1, n])/3 + 
         (2 + 4/(3*n) - 4/(3*(1 + n)) - (8*S[1, n])/3)*zeta[2]) + 
       xib^2*(((ca*cf)/4 + cf^2/2)/eps^2 + (cf^2*(1 - n^(-1) - S[1, n]) + 
           ca*cf*(5/8 - 1/(2*n) - S[1, n]/2))/eps + 
         cf^2*(3 - n^(-2) - n^(-1) - 2*S[1, n] - S[2, n] - zeta[2]/2) + 
         ca*cf*(29/8 - 1/(2*n^2) + 1/(4*n) + (-5/4 - n^(-1))*S[1, n] - 
           S[2, n]/2 - S[1, 1, n] - zeta[2]/4) + 
         eps*(ca*cf*(95/8 - 1/(2*n^3) + 1/(4*n^2) - 1/(2*n) + 
             (-5/4 - n^(-2) + 1/(2*n))*S[1, n] + (-5/4 - n^(-1))*S[2, n] - 
             S[3, n]/2 + (-5/2 - 2/n)*S[1, 1, n] - S[1, 2, n] - S[2, 1, n] - 
             2*S[1, 1, 1, n] + (-5/8 + 1/(2*n) + S[1, n]/2)*zeta[2] - 
             (8*zeta[3])/3) + cf^2*(6 - n^(-3) - n^(-2) - 2/n + 
             (-6 - 2/n)*S[1, n] - 2*S[2, n] - S[3, n] + (2*S[1, 1, n])/n + 
             2*S[1, 1, 1, n] + (-1 + n^(-1) + S[1, n])*zeta[2] + 
             (2*zeta[3])/3))) + cf^2*(59 - 8/(-1 + n) + 2/n^4 + 14/n^3 + 
         9/n^2 + 17/n + 74/(1 + n)^4 - 12/(1 + n)^3 - 2/(1 + n)^2 + 
         2/(1 + n) - 24*S[-4, n] + (-8/n + 8/(1 + n))*S[-3, n] + 
         (-8/(-1 + n) + 32/(1 + n)^2 + 8/(1 + n))*S[-2, n] + 
         (-34 - 20/n^3 + 16/n^2 - 4/n + 80/(1 + n)^3 - 20/(1 + n)^2 - 
           2/(1 + n))*S[1, n] + (-35 + 4/n^2 + 8/n + 12/(1 + n)^2 - 
           4/(1 + n))*S[2, n] + (-18 - 12/n + 12/(1 + n))*S[3, n] - 
         32*S[4, n] - 16*S[-3, 1, n] + 16*S[-2, -2, n] + 
         (-16/n + 16/(1 + n))*S[-2, 1, n] + 32*S[1, -3, n] + 
         (-32/n + 32/(1 + n))*S[1, -2, n] + (-32 - 28/n^2 + 32/n + 
           68/(1 + n)^2 - 20/(1 + n))*S[1, 1, n] + (-20 - 24/n + 16/(1 + n))*
          S[1, 2, n] + 8*S[1, 3, n] + 16*S[2, -2, n] + 
         (-24 - 16/n + 24/(1 + n))*S[2, 1, n] - 8*S[2, 2, n] + 8*S[3, 1, n] + 
         32*S[1, -2, 1, n] + 32*S[1, 1, -2, n] + (-36 - 56/n + 56/(1 + n))*
          S[1, 1, 1, n] + 40*S[1, 1, 2, n] + 40*S[1, 2, 1, n] + 
         40*S[2, 1, 1, n] + 112*S[1, 1, 1, 1, n] + 
         (-9/2 - 2/n^2 - 2/n - 2/(1 + n)^2 + 2/(1 + n) + 
           (12 + 8/n - 8/(1 + n))*S[1, n] + 8*S[2, n] - 16*S[1, 1, n])*
          zeta[2] - (48*zeta[3])/(1 + n)) + ca*cf*(7315/72 + 4/(-1 + n) + 
         6/n^4 - 25/(3*n^3) + 160/(9*n^2) - 1285/(108*n) - 18/(1 + n)^4 - 
         41/(1 + n)^3 - 100/(3*(1 + n)^2) - 116/(27*(1 + n)) + 12*S[-4, n] + 
         (4/n - 4/(1 + n))*S[-3, n] + (4/(-1 + n) - 16/(1 + n)^2 - 4/(1 + n))*
          S[-2, n] + (-1897/108 + 22/(3*n^2) + 86/(9*n) - 26/(1 + n)^2 - 
           224/(9*(1 + n)))*S[1, n] + (-65/9 + 4/n^2 + 10/(3*n) - 
           4/(1 + n)^2 - 22/(3*(1 + n)))*S[2, n] + (-22/3 + 8/n - 8/(1 + n))*
          S[3, n] - 12*S[4, n] + 8*S[-3, 1, n] - 8*S[-2, -2, n] + 
         (8/n - 8/(1 + n))*S[-2, 1, n] - 16*S[1, -3, n] + 
         (16/n - 16/(1 + n))*S[1, -2, n] + (-202/9 + 44/(3*n) - 
           44/(3*(1 + n)))*S[1, 1, n] + (-53/3 + 8/(1 + n))*S[1, 2, n] - 
         8*S[1, 3, n] - 8*S[2, -2, n] + (-35/3 - 8/(1 + n))*S[2, 1, n] - 
         10*S[2, 2, n] + 2*S[3, 1, n] - 16*S[1, -2, 1, n] - 
         16*S[1, 1, -2, n] - (88*S[1, 1, 1, n])/3 + 2*S[1, 1, 2, n] - 
         2*S[1, 2, 1, n] + (-11/2 - 11/(3*n) + 11/(3*(1 + n)) + 
           (22*S[1, n])/3)*zeta[2] + (-21 - 12/n + 60/(1 + n) + 12*S[1, n])*
          zeta[3]) + (-1)^n*((cf^2*(4/n^3 - 4/n^2 + 8/n - 4/(1 + n)^3 - 
             4/(1 + n)^2 - 8/(1 + n)) + ca*cf*(-2/n^3 + 2/n^2 - 4/n + 
             2/(1 + n)^3 + 2/(1 + n)^2 + 4/(1 + n)))/eps + 
         cf^2*(8/(-1 + n) + 12/n^4 - 24/n^3 + 22/n^2 - 30/n - 36/(1 + n)^4 - 
           16/(1 + n)^3 - 10/(1 + n)^2 + 22/(1 + n) + 
           (8/(-1 + n) - 24/n + 16/(1 + n))*S[-2, n] + 
           (8/n^3 - 8/n^2 + 16/n - 8/(1 + n)^3 - 8/(1 + n)^2 - 16/(1 + n))*
            S[1, n]) + ca*cf*(-4/(-1 + n) - 6/n^4 + 12/n^3 - 11/n^2 + 15/n + 
           18/(1 + n)^4 + 8/(1 + n)^3 + 5/(1 + n)^2 - 11/(1 + n) + 
           (-4/(-1 + n) + 12/n - 8/(1 + n))*S[-2, n] + 
           (-4/n^3 + 4/n^2 - 8/n + 4/(1 + n)^3 + 4/(1 + n)^2 + 8/(1 + n))*
            S[1, n]) + eps*(ca*cf*(-8/(-1 + n)^2 + 16/(-1 + n) - 14/n^5 + 
             32/n^4 - 35/n^3 + 16/n^2 - 13/n + 110/(1 + n)^5 + 20/(1 + n)^4 - 
             (1 + n)^(-3) - 28/(1 + n)^2 - 3/(1 + n) + 
             (-8/(-1 + n) + 24/n - 16/(1 + n))*S[-3, n] + 
             (-8/(-1 + n)^2 + 12/(-1 + n) - 8/n^3 + 16/n^2 - 12/n + 8/
                (1 + n)^3 - 16/(1 + n)^2)*S[-2, n] + (-8/(-1 + n) - 12/n^4 + 
               24/n^3 - 22/n^2 + 30/n + 36/(1 + n)^4 + 16/(1 + n)^3 + 10/
                (1 + n)^2 - 22/(1 + n))*S[1, n] + (-4/n^3 + 4/n^2 - 8/n + 4/
                (1 + n)^3 + 4/(1 + n)^2 + 8/(1 + n))*S[2, n] + 
             (-4/(-1 + n) + 12/n - 8/(1 + n))*S[3, n] + 
             (-8/(-1 + n) + 24/n - 16/(1 + n))*S[-2, 1, n] + 
             (-8/(-1 + n) + 24/n - 16/(1 + n))*S[1, -2, n] + 
             (-8/n^3 + 8/n^2 - 16/n + 8/(1 + n)^3 + 8/(1 + n)^2 + 16/(1 + n))*
              S[1, 1, n] + (2/n^3 - 2/n^2 + 4/n - 2/(1 + n)^3 - 2/(1 + n)^2 - 
               4/(1 + n))*zeta[2] + (-12/(-1 + n) + 36/n - 24/(1 + n))*
              zeta[3]) + cf^2*(16/(-1 + n)^2 - 32/(-1 + n) + 28/n^5 - 
             64/n^4 + 70/n^3 - 32/n^2 + 26/n - 220/(1 + n)^5 - 40/(1 + n)^4 + 
             2/(1 + n)^3 + 56/(1 + n)^2 + 6/(1 + n) + 
             (16/(-1 + n) - 48/n + 32/(1 + n))*S[-3, n] + 
             (16/(-1 + n)^2 - 24/(-1 + n) + 16/n^3 - 32/n^2 + 24/n - 16/
                (1 + n)^3 + 32/(1 + n)^2)*S[-2, n] + (16/(-1 + n) + 24/n^4 - 
               48/n^3 + 44/n^2 - 60/n - 72/(1 + n)^4 - 32/(1 + n)^3 - 20/
                (1 + n)^2 + 44/(1 + n))*S[1, n] + (8/n^3 - 8/n^2 + 16/n - 8/
                (1 + n)^3 - 8/(1 + n)^2 - 16/(1 + n))*S[2, n] + 
             (8/(-1 + n) - 24/n + 16/(1 + n))*S[3, n] + 
             (16/(-1 + n) - 48/n + 32/(1 + n))*S[-2, 1, n] + 
             (16/(-1 + n) - 48/n + 32/(1 + n))*S[1, -2, n] + 
             (16/n^3 - 16/n^2 + 32/n - 16/(1 + n)^3 - 16/(1 + n)^2 - 32/
                (1 + n))*S[1, 1, n] + (-4/n^3 + 4/n^2 - 8/n + 4/(1 + n)^3 + 4/
                (1 + n)^2 + 8/(1 + n))*zeta[2] + (24/(-1 + n) - 72/n + 48/
                (1 + n))*zeta[3]))) + 
       eps*(cf*tf*(-3188/27 - 4/(3*n^4) - 8/(9*n^3) - 16/(27*n^2) - 
           356/(81*n) + 36/(1 + n)^4 + 20/(1 + n)^3 + 76/(9*(1 + n)^2) + 
           476/(81*(1 + n)) + (904/81 - 8/(3*n^3) - 16/(9*n^2) - 32/(27*n) + 
             24/(1 + n)^3 + 40/(3*(1 + n)^2) + 152/(27*(1 + n)))*S[1, n] + 
           (128/27 - 8/(3*n^2) - 16/(9*n) + 8/(1 + n)^2 + 40/(9*(1 + n)))*
            S[2, n] + (28/9 - 8/(3*n) + 8/(3*(1 + n)))*S[3, n] + 
           (8*S[4, n])/3 + (256/27 - 16/(3*n^2) - 32/(9*n) + 16/(1 + n)^2 + 
             80/(9*(1 + n)))*S[1, 1, n] + (56/9 - 16/(3*n) + 16/(3*(1 + n)))*
            S[1, 2, n] + (16*S[1, 3, n])/3 + (56/9 - 16/(3*n) + 
             16/(3*(1 + n)))*S[2, 1, n] + (16*S[2, 2, n])/3 + 
           (16*S[3, 1, n])/3 + (112/9 - 32/(3*n) + 32/(3*(1 + n)))*
            S[1, 1, 1, n] + (32*S[1, 1, 2, n])/3 + (32*S[1, 2, 1, n])/3 + 
           (32*S[2, 1, 1, n])/3 + (64*S[1, 1, 1, 1, n])/3 + 
           (32/3 + 4/(3*n^2) + 8/(9*n) - 4/(1 + n)^2 - 20/(9*(1 + n)) + 
             (-28/9 + 8/(3*n) - 8/(3*(1 + n)))*S[1, n] - (8*S[2, n])/3 - 
             (16*S[1, 1, n])/3)*zeta[2] + (64/3 + 128/(9*n) - 
             128/(9*(1 + n)) - (256*S[1, n])/9)*zeta[3]) + 
         cf^2*(158 - 16/(-1 + n)^2 + 32/(-1 + n) + 2/n^5 + 38/n^4 + 5/n^3 - 
           n^(-2) + 350/(1 + n)^5 - 52/(1 + n)^4 + 10/(1 + n)^3 + 
           4/(1 + n)^2 - 32/(1 + n) - 56*S[-5, n] + (-8/n + 8/(1 + n))*
            S[-4, n] + (-16/(-1 + n) + 16/n^2 - 8/n + 48/(1 + n)^2 + 
             24/(1 + n))*S[-3, n] + (-16/(-1 + n)^2 + 24/(-1 + n) + 16/n^3 - 
             32/n^2 - 16/n + 112/(1 + n)^3 - 8/(1 + n))*S[-2, n] + 
           (-84 - 16/(-1 + n) - 44/n^4 + 48/n^3 + 10/n^2 + 30/n + 
             288/(1 + n)^4 - 60/(1 + n)^3 + 6/(1 + n)^2 + 14/(1 + n))*
            S[1, n] + (-62 + 4/n^3 + 8/n^2 - 2/n + 44/(1 + n)^3 - 
             8/(1 + n)^2)*S[2, n] + (-55 - 8/(-1 + n) + 12/n^2 + 8/n + 
             36/(1 + n)^2 + 4/(1 + n))*S[3, n] + (-26 - 28/n + 28/(1 + n))*
            S[4, n] - 64*S[5, n] - 48*S[-4, 1, n] + 32*S[-3, -2, n] + 
           (-16/n + 16/(1 + n))*S[-3, 1, n] - 16*S[-3, 2, n] + 
           32*S[-2, -3, n] + (-32/n + 32/(1 + n))*S[-2, -2, n] + 
           (-16/(-1 + n) + 64/(1 + n)^2 + 16/(1 + n))*S[-2, 1, n] + 
           (-16/n + 16/(1 + n))*S[-2, 2, n] + 16*S[-2, 3, n] + 
           64*S[1, -4, n] + (-64/n + 64/(1 + n))*S[1, -3, n] + 
           (-16/(-1 + n) - 32/n^2 + 16/n + 96/(1 + n)^2)*S[1, -2, n] + 
           (-24 - 64/n^3 + 44/n^2 - 14/n + 212/(1 + n)^3 - 52/(1 + n)^2 + 
             2/(1 + n))*S[1, 1, n] + (-38 - 16/n^2 + 28/n + 40/(1 + n)^2 - 
             16/(1 + n))*S[1, 2, n] + (-20 - 56/n + 32/(1 + n))*S[1, 3, n] + 
           8*S[1, 4, n] + 32*S[2, -3, n] + (-32/n + 32/(1 + n))*S[2, -2, n] + 
           (-46 - 16/n^2 + 28/n + 72/(1 + n)^2 - 16/(1 + n))*S[2, 1, n] + 
           (-24 - 16/n + 24/(1 + n))*S[2, 2, n] - 24*S[2, 3, n] + 
           32*S[3, -2, n] + (-32 - 32/n + 40/(1 + n))*S[3, 1, n] - 
           24*S[3, 2, n] + 8*S[4, 1, n] - 32*S[-3, 1, 1, n] + 
           32*S[-2, -2, 1, n] + 32*S[-2, 1, -2, n] + (-32/n + 32/(1 + n))*
            S[-2, 1, 1, n] + 64*S[1, -3, 1, n] + 32*S[1, -2, -2, n] + 
           (-64/n + 64/(1 + n))*S[1, -2, 1, n] + 32*S[1, -2, 2, n] + 
           64*S[1, 1, -3, n] + (-64/n + 64/(1 + n))*S[1, 1, -2, n] + 
           (-46 - 68/n^2 + 72/n + 156/(1 + n)^2 - 44/(1 + n))*S[1, 1, 1, n] + 
           (-36 - 56/n + 32/(1 + n))*S[1, 1, 2, n] + 56*S[1, 1, 3, n] + 
           32*S[1, 2, -2, n] + (-36 - 56/n + 64/(1 + n))*S[1, 2, 1, n] + 
           24*S[1, 2, 2, n] + 56*S[1, 3, 1, n] + 32*S[2, -2, 1, n] + 
           32*S[2, 1, -2, n] + (-44 - 40/n + 64/(1 + n))*S[2, 1, 1, n] + 
           24*S[2, 1, 2, n] + 24*S[2, 2, 1, n] + 56*S[3, 1, 1, n] + 
           64*S[1, -2, 1, 1, n] + 64*S[1, 1, -2, 1, n] + 
           64*S[1, 1, 1, -2, n] + (-68 - 120/n + 120/(1 + n))*
            S[1, 1, 1, 1, n] + 104*S[1, 1, 1, 2, n] + 104*S[1, 1, 2, 1, n] + 
           104*S[1, 2, 1, 1, n] + 104*S[2, 1, 1, 1, n] + 
           240*S[1, 1, 1, 1, 1, n] + (-21 - 2/n^3 - 2/n^2 - n^(-1) - 
             14/(1 + n)^3 + 4/(1 + n)^2 + 4/(1 + n) + 8*S[-3, n] + 
             (8/n - 8/(1 + n))*S[-2, n] + (25 + 8/n^2 - 12/n - 24/(1 + n)^2 + 
               8/(1 + n))*S[1, n] + (14 + 4/n - 4/(1 + n))*S[2, n] + 
             16*S[3, n] - 16*S[1, -2, n] + (20 + 24/n - 24/(1 + n))*
              S[1, 1, n] - 8*S[1, 2, n] - 8*S[2, 1, n] - 48*S[1, 1, 1, n])*
            zeta[2] + (-6 - 24/(-1 + n) + 80/(3*n^2) - 208/(3*n) - 
             352/(3*(1 + n)^2) + 208/(3*(1 + n)) + 48*S[-2, n] + 
             (104 + 112/(3*n) - 256/(3*(1 + n)))*S[1, n] + (256*S[2, n])/3 - 
             (368*S[1, 1, n])/3)*zeta[3] - (72*zeta[4])/(1 + n)) + 
         ca*cf*(74003/216 + 8/(-1 + n)^2 - 16/(-1 + n) + 14/n^5 - 
           85/(3*n^4) + 394/(9*n^3) - 1393/(108*n^2) + 4925/(162*n) - 
           110/(1 + n)^5 - 119/(1 + n)^4 - 84/(1 + n)^3 - 161/(9*(1 + n)^2) - 
           2068/(81*(1 + n)) + 28*S[-5, n] + (4/n - 4/(1 + n))*S[-4, n] + 
           (8/(-1 + n) - 8/n^2 + 4/n - 24/(1 + n)^2 - 12/(1 + n))*S[-3, n] + 
           (8/(-1 + n)^2 - 12/(-1 + n) - 8/n^3 + 16/n^2 + 8/n - 
             56/(1 + n)^3 + 4/(1 + n))*S[-2, n] + (-13595/324 + 8/(-1 + n) - 
             11/(3*n^3) + 194/(9*n^2) - 1231/(54*n) - 86/(1 + n)^3 - 
             182/(3*(1 + n)^2) - 178/(27*(1 + n)))*S[1, n] + 
           (-1249/108 + 8/n^3 - 5/(3*n^2) + 122/(9*n) - 28/(1 + n)^3 - 
             22/(1 + n)^2 - 242/(9*(1 + n)))*S[2, n] + 
           (7/9 + 4/(-1 + n) + 20/n^2 - 26/(3*n) - 36/(1 + n)^2 - 
             22/(3*(1 + n)))*S[3, n] + (-22/3 + 24/n - 24/(1 + n))*S[4, n] - 
           28*S[5, n] + 24*S[-4, 1, n] - 16*S[-3, -2, n] + 
           (8/n - 8/(1 + n))*S[-3, 1, n] + 8*S[-3, 2, n] - 16*S[-2, -3, n] + 
           (16/n - 16/(1 + n))*S[-2, -2, n] + (8/(-1 + n) - 32/(1 + n)^2 - 
             8/(1 + n))*S[-2, 1, n] + (8/n - 8/(1 + n))*S[-2, 2, n] - 
           8*S[-2, 3, n] - 32*S[1, -4, n] + (32/n - 32/(1 + n))*S[1, -3, n] + 
           (8/(-1 + n) + 16/n^2 - 8/n - 48/(1 + n)^2)*S[1, -2, n] + 
           (-1843/54 - 4/n^3 + 56/(3*n^2) + 82/(9*n) + 4/(1 + n)^3 - 
             52/(1 + n)^2 - 430/(9*(1 + n)))*S[1, 1, n] + 
           (-220/9 + 12/n^2 + 5/(3*n) + 8/(1 + n)^2 - 23/(3*(1 + n)))*
            S[1, 2, n] + (-71/3 + 16/n + 8/(1 + n))*S[1, 3, n] - 
           24*S[1, 4, n] - 16*S[2, -3, n] + (16/n - 16/(1 + n))*S[2, -2, n] + 
           (-112/9 - 4/n^2 + 59/(3*n) - 16/(1 + n)^2 - 65/(3*(1 + n)))*
            S[2, 1, n] + (-17/3 + 12/n - 20/(1 + n))*S[2, 2, n] - 
           38*S[2, 3, n] - 16*S[3, -2, n] + (-53/3 + 4/n - 12/(1 + n))*
            S[3, 1, n] - 18*S[3, 2, n] + 6*S[4, 1, n] + 16*S[-3, 1, 1, n] - 
           16*S[-2, -2, 1, n] - 16*S[-2, 1, -2, n] + (16/n - 16/(1 + n))*
            S[-2, 1, 1, n] - 32*S[1, -3, 1, n] - 16*S[1, -2, -2, n] + 
           (32/n - 32/(1 + n))*S[1, -2, 1, n] - 16*S[1, -2, 2, n] - 
           32*S[1, 1, -3, n] + (32/n - 32/(1 + n))*S[1, 1, -2, n] + 
           (-404/9 + 88/(3*n) - 88/(3*(1 + n)))*S[1, 1, 1, n] + 
           (-103/3 - 4/n + 28/(1 + n))*S[1, 1, 2, n] - 10*S[1, 1, 3, n] - 
           16*S[1, 2, -2, n] + (-91/3 + 4/n - 12/(1 + n))*S[1, 2, 1, n] - 
           18*S[1, 2, 2, n] - 2*S[1, 3, 1, n] - 16*S[2, -2, 1, n] - 
           16*S[2, 1, -2, n] + (-61/3 - 24/(1 + n))*S[2, 1, 1, n] - 
           26*S[2, 1, 2, n] + 6*S[2, 2, 1, n] + 14*S[3, 1, 1, n] - 
           32*S[1, -2, 1, 1, n] - 32*S[1, 1, -2, 1, n] - 
           32*S[1, 1, 1, -2, n] - (176*S[1, 1, 1, 1, n])/3 + 
           6*S[1, 1, 1, 2, n] - 2*S[1, 1, 2, 1, n] - 6*S[1, 2, 1, 1, n] + 
           (-725/24 - 2/n^3 - 5/(3*n^2) - 88/(9*n) + 2/(1 + n)^3 + 
             13/(1 + n)^2 + 121/(9*(1 + n)) - 4*S[-3, n] + (-4/n + 4/(1 + n))*
              S[-2, n] + (101/9 - 22/(3*n) + 22/(3*(1 + n)))*S[1, n] + 
             (22*S[2, n])/3 + 4*S[3, n] + 8*S[1, -2, n] + (44*S[1, 1, n])/3)*
            zeta[2] + (-248/3 + 12/(-1 + n) - 24/n^2 - 244/(9*n) + 
             120/(1 + n)^2 + 406/(9*(1 + n)) - 24*S[-2, n] + 
             (488/9 + 48/(1 + n))*S[1, n] - 12*S[2, n] + 12*S[1, 1, n])*
            zeta[3] + (-63/2 - 18/n + 90/(1 + n) + 18*S[1, n])*zeta[4])) + 
       xib*(((3*ca*cf)/4 + cf^2*(3 + 2/n - 2/(1 + n) - 4*S[1, n]))/eps^2 + 
         (ca*cf*(5/2 - 3/(2*n) - (3*S[1, n])/2) + 
           cf^2*(10 - 2/n - 4/(1 + n)^2 - 2/(1 + n) + (-6 + 4/n)*S[1, n] - 
             8*S[2, n] + 4*S[1, 1, n]))/eps + cf^2*(34 - 4/n^3 + 6/n^2 - 
           2/n - 8/(1 + n)^3 - 4/(1 + n)^2 + (-28 + 4/n^2 - 8/n - 4/(1 + n))*
            S[1, n] - 12*S[2, n] - 16*S[3, n] + (8/n + 4/(1 + n))*
            S[1, 1, n] + 20*S[1, 1, 1, n] + (-3 - 2/n + 2/(1 + n) + 
             4*S[1, n])*zeta[2]) + ca*cf*(15 - 5/(2*n^2) + 1/(2*n) + 
           (-6 - n^(-1))*S[1, n] - (7*S[2, n])/2 - 3*S[1, 1, n] + 
           (1 - 2/(1 + n))*S[1, 2, n] + (-1 + 2/(1 + n))*S[2, 1, n] - 
           (3*zeta[2])/4 + (3 - 12/(1 + n))*zeta[3]) + 
         eps*(cf^2*(92 - 12/n^4 + 22/n^3 - 28/n^2 + 10/n - 16/(1 + n)^4 - 
             8/(1 + n)^3 - 16/(1 + n) + (-38 + 4/n^3 + 2/n^2 + 2/n - 8/
                (1 + n)^2 + 4/(1 + n))*S[1, n] + (-32 - 4/n^2 - 2/n - 4/
                (1 + n))*S[2, n] + (-24 - 8/n)*S[3, n] - 32*S[4, n] + 
             (-40 + 12/n^2 - 20/n + 8/(1 + n)^2 - 8/(1 + n))*S[1, 1, n] + 
             (-6 + 4/n + 4/(1 + n))*S[1, 2, n] - 8*S[1, 3, n] + 
             (-6 + 4/n + 4/(1 + n))*S[2, 1, n] - 8*S[2, 2, n] - 
             8*S[3, 1, n] + (12 + 16/n + 12/(1 + n))*S[1, 1, 1, n] + 
             16*S[1, 1, 2, n] + 16*S[1, 2, 1, n] + 16*S[2, 1, 1, n] + 
             52*S[1, 1, 1, 1, n] + (-10 + 2/n + 4/(1 + n)^2 + 2/(1 + n) + 
               (6 - 4/n)*S[1, n] + 8*S[2, n] - 4*S[1, 1, n])*zeta[2] + 
             (4 + 8/(3*n) - 8/(3*(1 + n)) - (16*S[1, n])/3)*zeta[3]) + 
           ca*cf*(51 - 9/(2*n^3) + 1/(2*n^2) - 4/n + (-8 + 3/n^3 - 7/n^2 + 6/
                n)*S[1, n] + (-8 - 3/n^2 + 3/n)*S[2, n] - (15*S[3, n])/2 - 
             13*S[1, 1, n] + (-5 + n^(-1) - 4/(1 + n)^2 - 3/(1 + n))*
              S[1, 2, n] + (3 - 6/(1 + n))*S[1, 3, n] + 
             (-5 - n^(-1) + 4/(1 + n)^2 + 3/(1 + n))*S[2, 1, n] + 
             (-3 + 2/(1 + n))*S[2, 2, n] + (1 + 2/(1 + n))*S[3, 1, n] - 
             6*S[1, 1, 1, n] + (3 - 6/(1 + n))*S[1, 1, 2, n] + 
             (-1 + 2/(1 + n))*S[1, 2, 1, n] + (-3 + 6/(1 + n))*
              S[2, 1, 1, n] + (-5/2 + 3/(2*n) + (3*S[1, n])/2)*zeta[2] + 
             (-2 + 12/n - 24/(1 + n)^2 - 18/(1 + n) + (12 - 12/(1 + n))*
                S[1, n])*zeta[3] + (9/2 - 18/(1 + n))*zeta[4])))) + 
     asb^3*((ca^2*cf*(121/9 + 242/(27*n) - 242/(27*(1 + n)) - 
           (484*S[1, n])/27) + cf*tf^2*(16/9 + 32/(27*n) - 32/(27*(1 + n)) - 
           (64*S[1, n])/27) + cf^2*tf*(-6 - 8/(3*n^2) - 8/(3*n) - 
           8/(3*(1 + n)^2) + 8/(3*(1 + n)) + (16 + 32/(3*n) - 32/(3*(1 + n)))*
            S[1, n] + (32*S[2, n])/3 - (64*S[1, 1, n])/3) + 
         ca*(cf*tf*(-88/9 - 176/(27*n) + 176/(27*(1 + n)) + 
             (352*S[1, n])/27) + cf^2*(33/2 + 22/(3*n^2) + 22/(3*n) + 
             22/(3*(1 + n)^2) - 22/(3*(1 + n)) + (-44 - 88/(3*n) + 88/
                (3*(1 + n)))*S[1, n] - (88*S[2, n])/3 + (176*S[1, 1, n])/
              3)) + cf^3*(9/2 + 4/(3*n^3) + 2/n^2 + 5/n - 4/(3*(1 + n)^3) + 
           2/(1 + n)^2 - 5/(1 + n) + (-18 - 8/n^2 - 8/n - 8/(1 + n)^2 + 
             8/(1 + n))*S[1, n] + (-24 - 16/n + 16/(1 + n))*S[2, n] - 
           (32*S[3, n])/3 + (48 + 32/n - 32/(1 + n))*S[1, 1, n] + 
           32*S[1, 2, n] + 32*S[2, 1, n] - 64*S[1, 1, 1, n]))/eps^3 + 
       (ca^2*cf*(6587/54 + 88/(9*n^3) - 22/(27*n^2) + 5267/(81*n) - 
           88/(9*(1 + n)^3) - 1232/(27*(1 + n)^2) - 6356/(81*(1 + n)) + 
           (176*S[-3, n])/9 + (176/(9*n) - 176/(9*(1 + n)))*S[-2, n] + 
           (-5419/81 + 242/(9*n) - 242/(9*(1 + n)))*S[1, n] - 
           (484*S[2, n])/27 - (176*S[3, n])/9 - (352*S[1, -2, n])/9 - 
           (484*S[1, 1, n])/9) + cf*tf^2*(400/27 + 32/(27*n^2) + 272/(81*n) - 
           128/(27*(1 + n)^2) - 416/(81*(1 + n)) + 
           (-496/81 + 32/(9*n) - 32/(9*(1 + n)))*S[1, n] - (64*S[2, n])/27 - 
           (64*S[1, 1, n])/9) + cf^2*tf*(-48 - 16/(9*n^3) - 100/(9*n^2) - 
           10/(3*n) - 24/(1 + n)^3 - 20/(9*(1 + n)^2) + 28/(3*(1 + n)) + 
           (128*S[-3, n])/9 + (128/(9*n) - 128/(9*(1 + n)))*S[-2, n] + 
           (214/3 + 88/(9*n^2) + 40/(9*n) - 376/(9*(1 + n)^2) - 
             112/(9*(1 + n)))*S[1, n] + (328/9 + 16/(9*n) - 16/(9*(1 + n)))*
            S[2, n] + (64*S[3, n])/3 - (256*S[1, -2, n])/9 + 
           (40/9 + 48/n - 48/(1 + n))*S[1, 1, n] - (32*S[1, 2, n])/9 - 
           (32*S[2, 1, n])/9 - 96*S[1, 1, 1, n]) + 
         ca*(cf*tf*(-2332/27 - 32/(9*n^3) - 80/(27*n^2) - 2732/(81*n) + 
             32/(9*(1 + n)^3) + 800/(27*(1 + n)^2) + 3524/(81*(1 + n)) - 
             (64*S[-3, n])/9 + (-64/(9*n) + 64/(9*(1 + n)))*S[-2, n] + 
             (3472/81 - 176/(9*n) + 176/(9*(1 + n)))*S[1, n] + 
             (352*S[2, n])/27 + (64*S[3, n])/9 + (128*S[1, -2, n])/9 + 
             (352*S[1, 1, n])/9) + cf^2*(1033/8 + 4/n^4 + 26/(9*n^3) + 
             425/(9*n^2) - 193/(12*n) + 4/(1 + n)^4 + 68/(1 + n)^3 + 
             205/(9*(1 + n)^2) - 5/(12*(1 + n)) + 16*S[-4, n] + 
             (-244/9 + 24/n - 24/(1 + n))*S[-3, n] + (8/n^2 - 388/(9*n) + 8/
                (1 + n)^2 + 388/(9*(1 + n)))*S[-2, n] + 
             (-601/3 - 8/n^3 - 170/(9*n^2) - 422/(9*n) + 8/(1 + n)^3 + 1106/
                (9*(1 + n)^2) + 620/(9*(1 + n)))*S[1, n] + 
             (-998/9 - 44/(9*n) + 44/(9*(1 + n)))*S[2, n] + 
             (-212/3 - 8/n + 8/(1 + n))*S[3, n] - 16*S[4, n] - 
             16*S[-3, 1, n] + (-16/n + 16/(1 + n))*S[-2, 1, n] - 
             48*S[1, -3, n] + (488/9 - 32/n + 32/(1 + n))*S[1, -2, n] + 
             (82/9 - 132/n + 132/(1 + n))*S[1, 1, n] + (88*S[1, 2, n])/9 + 
             16*S[1, 3, n] - 32*S[2, -2, n] + (88*S[2, 1, n])/9 + 
             16*S[3, 1, n] + 32*S[1, -2, 1, n] + 64*S[1, 1, -2, n] + 
             264*S[1, 1, 1, n])) + cf^3*(63/2 + 8/n^3 - 5/n^2 + 101/(2*n) - 
           20/(1 + n)^4 + 10/(1 + n)^3 - 26/(1 + n)^2 - 55/(1 + n) - 
           32*S[-4, n] + (-24 - 48/n + 48/(1 + n))*S[-3, n] + 
           (-16/n^2 + 8/n - 16/(1 + n)^2 - 8/(1 + n))*S[-2, n] + 
           (-159/2 - 12/n^3 - 10/n^2 + 7/n - 68/(1 + n)^3 + 22/(1 + n)^2 + 
             5/(1 + n))*S[1, n] + (-80 - 32/n^2 + 8/n + 48/(1 + n)^2)*
            S[2, n] + (-64 - 32/n + 32/(1 + n))*S[3, n] - 32*S[4, n] + 
           32*S[-3, 1, n] + (32/n - 32/(1 + n))*S[-2, 1, n] + 
           96*S[1, -3, n] + (48 + 64/n - 64/(1 + n))*S[1, -2, n] + 
           (70 + 24/n^2 - 56/n - 136/(1 + n)^2 + 40/(1 + n))*S[1, 1, n] + 
           (24 - 16/n + 16/(1 + n))*S[1, 2, n] + 64*S[1, 3, n] + 
           64*S[2, -2, n] + (24 - 16/n + 16/(1 + n))*S[2, 1, n] + 
           64*S[2, 2, n] + 64*S[3, 1, n] - 64*S[1, -2, 1, n] - 
           128*S[1, 1, -2, n] + (192 + 192/n - 192/(1 + n))*S[1, 1, 1, n] + 
           32*S[1, 1, 2, n] + 32*S[1, 2, 1, n] + 32*S[2, 1, 1, n] - 
           384*S[1, 1, 1, 1, n]))/eps^2 + cf*tf^2*(78704/243 + 32/(27*n^4) + 
         272/(81*n^3) + 368/(81*n^2) + 13264/(729*n) - 2048/(27*(1 + n)^4) - 
         6656/(81*(1 + n)^3) - 3968/(81*(1 + n)^2) - 21472/(729*(1 + n)) + 
         (-25520/729 + 32/(9*n^3) + 272/(27*n^2) + 368/(27*n) - 
           512/(9*(1 + n)^3) - 1664/(27*(1 + n)^2) - 992/(27*(1 + n)))*
          S[1, n] + (-368/27 + 32/(9*n^2) + 272/(27*n) - 128/(9*(1 + n)^2) - 
           416/(27*(1 + n)))*S[2, n] + (-496/81 + 32/(9*n) - 32/(9*(1 + n)))*
          S[3, n] - (64*S[4, n])/27 + (-368/9 + 32/(3*n^2) + 272/(9*n) - 
           128/(3*(1 + n)^2) - 416/(9*(1 + n)))*S[1, 1, n] + 
         (-496/27 + 32/(3*n) - 32/(3*(1 + n)))*S[1, 2, n] - 
         (64*S[1, 3, n])/9 + (-496/27 + 32/(3*n) - 32/(3*(1 + n)))*
          S[2, 1, n] - (64*S[2, 2, n])/9 - (64*S[3, 1, n])/9 + 
         (-496/9 + 32/n - 32/(1 + n))*S[1, 1, 1, n] - (64*S[1, 1, 2, n])/3 - 
         (64*S[1, 2, 1, n])/3 - (64*S[2, 1, 1, n])/3 - 64*S[1, 1, 1, 1, n] + 
         (-200/9 - 16/(9*n^2) - 136/(27*n) + 64/(9*(1 + n)^2) + 
           208/(27*(1 + n)) + (248/27 - 16/(3*n) + 16/(3*(1 + n)))*S[1, n] + 
           (32*S[2, n])/9 + (32*S[1, 1, n])/3)*zeta[2] + 
         (-368/9 - 736/(27*n) + 736/(27*(1 + n)) + (1472*S[1, n])/27)*
          zeta[3]) + xib^3*(((ca^2*cf)/12 + (ca*cf^2)/4 + cf^3/6)/eps^3 + 
         (ca*cf^2*(7/8 - 3/(4*n) - (3*S[1, n])/4) + 
           cf^3*(1/2 - 1/(2*n) - S[1, n]/2) + ca^2*cf*(3/8 - 1/(4*n) - 
             S[1, n]/4))/eps^2 + (ca*cf^2*(15/4 - 3/(4*n^2) - 13/(8*n) + 
             (-21/8 - 1/(4*n))*S[1, n] - (3*S[2, n])/4 - S[1, 1, n]/4 - 
             (3*zeta[2])/8) + cf^3*(1 - 1/(2*n^2) - 3/(2*n) + 
             (-3/2 + 1/(2*n))*S[1, n] - S[2, n]/2 + S[1, 1, n]/2 - 
             zeta[2]/4) + ca^2*cf*(137/48 - 1/(4*n^2) - 1/(8*n) + 
             (-9/8 - 3/(4*n))*S[1, n] - S[2, n]/4 - (3*S[1, 1, n])/4 - 
             zeta[2]/8))/eps + ca^2*cf*(41/3 - 1/(4*n^3) - 1/(8*n^2) - 
           17/(16*n) + (-41/16 - 3/(4*n^2) - 3/(8*n))*S[1, n] + 
           (-9/8 - 3/(4*n))*S[2, n] - S[3, n]/4 + (-27/8 - 9/(4*n))*
            S[1, 1, n] - (3*S[1, 2, n])/4 - (3*S[2, 1, n])/4 - 
           (9*S[1, 1, 1, n])/4 + (-9/16 + 3/(8*n) + (3*S[1, n])/8)*zeta[2] - 
           (29*zeta[3])/12) + ca*cf^2*(45/4 - 3/(4*n^3) - 13/(8*n^2) - 
           19/(4*n) + (-41/4 - 1/(4*n^2) - 23/(8*n))*S[1, n] + 
           (-21/8 - 1/(4*n))*S[2, n] - (3*S[3, n])/4 + (-7/8 + 9/(4*n))*
            S[1, 1, n] - S[1, 2, n]/4 - S[2, 1, n]/4 + (9*S[1, 1, 1, n])/4 + 
           (-21/16 + 9/(8*n) + (9*S[1, n])/8)*zeta[2] + (3*zeta[3])/4) + 
         cf^3*(1 - 1/(2*n^3) - 3/(2*n^2) - 3/n + (-5 + 1/(2*n^2) - 1/(2*n))*
            S[1, n] + (-3/2 + 1/(2*n))*S[2, n] - S[3, n]/2 + 
           (3/2 + 3/(2*n))*S[1, 1, n] + S[1, 2, n]/2 + S[2, 1, n]/2 + 
           (3*S[1, 1, 1, n])/2 + (-3/4 + 3/(4*n) + (3*S[1, n])/4)*zeta[2] + 
           (7*zeta[3])/6)) + ((d33c*flagps*(-256/(9*(-1 + n)) + 64/(3*n^5) + 
            32/(3*n^4) + 96/n^3 - 448/(3*n^2) + 384/n - 64/(3*(1 + n)^5) + 
            32/(3*(1 + n)^4) - 96/(1 + n)^3 - 448/(3*(1 + n)^2) - 
            384/(1 + n) + 256/(9*(2 + n)) + (-256/(9*(-1 + n)) + 64/(3*n^2) + 
              32/(3*n) + 64/(3*(1 + n)^2) - 32/(3*(1 + n)) + 256/(9*(2 + n)))*
             S[-3, n] + (-256/(9*(-1 + n)) + 64/(3*n^3) + 32/(3*n^2) + 
              224/(3*n) - 64/(3*(1 + n)^3) + 32/(3*(1 + n)^2) - 
              224/(3*(1 + n)) + 256/(9*(2 + n)))*S[-2, n] + 
            (256/(9*(-1 + n)) - 32/n^4 + 16/(3*n^3) - 304/(3*n^2) + 
              400/(3*n) - 32/(1 + n)^4 - 16/(3*(1 + n)^3) - 
              304/(3*(1 + n)^2) - 400/(3*(1 + n)) - 256/(9*(2 + n)))*
             S[1, n] + (32/(3*n^2) - 16/n + 32/(3*(1 + n)^2) + 16/(1 + n))*
             S[3, n] + (256/(9*(-1 + n)) - 128/(3*n) + 128/(3*(1 + n)) - 
              256/(9*(2 + n)))*S[-2, 1, n] + (256/(9*(-1 + n)) - 
              128/(3*n^2) + 64/(3*n) - 128/(3*(1 + n)^2) - 64/(3*(1 + n)) - 
              256/(9*(2 + n)))*S[1, -2, n]))/ca + 
         cf*tf^2*(1904/27 + 32/(27*n^3) + 272/(81*n^2) + 368/(81*n) - 
           512/(27*(1 + n)^3) - 1664/(81*(1 + n)^2) - 992/(81*(1 + n)) + 
           (-368/27 + 32/(9*n^2) + 272/(27*n) - 128/(9*(1 + n)^2) - 
             416/(27*(1 + n)))*S[1, n] + (-496/81 + 32/(9*n) - 
             32/(9*(1 + n)))*S[2, n] - (64*S[3, n])/27 + 
           (-496/27 + 32/(3*n) - 32/(3*(1 + n)))*S[1, 1, n] - 
           (64*S[1, 2, n])/9 - (64*S[2, 1, n])/9 - (64*S[1, 1, 1, n])/3 + 
           (-8/3 - 16/(9*n) + 16/(9*(1 + n)) + (32*S[1, n])/9)*zeta[2]) + 
         cf^2*tf*(-685/3 + 64/(3*(-1 + n)) + 8/(9*n^4) - 1328/(27*n^3) - 
           506/(27*n^2) - 610/(9*n) - 1480/(9*(1 + n)^4) - 
           404/(9*(1 + n)^3) - 172/(27*(1 + n)^2) + 298/(9*(1 + n)) + 
           (448*S[-4, n])/9 + (640/27 + 128/(9*n) - 128/(9*(1 + n)))*
            S[-3, n] + (64/(3*(-1 + n)) - 64/(9*n^2) + 1024/(27*n) - 
             704/(9*(1 + n)^2) - 1600/(27*(1 + n)))*S[-2, n] + 
           (1868/9 + 368/(9*n^3) - 340/(27*n^2) + 674/(27*n) - 
             1688/(9*(1 + n)^3) - 1820/(27*(1 + n)^2) - 764/(27*(1 + n)))*
            S[1, n] + (3518/27 - 184/(9*n^2) - 160/(27*n) - 
             56/(9*(1 + n)^2) + 16/(27*(1 + n)))*S[2, n] + 
           (560/9 + 160/(9*n) - 160/(9*(1 + n)))*S[3, n] + (416*S[4, n])/9 + 
           (256*S[-3, 1, n])/9 - (128*S[-2, -2, n])/3 + 
           (256/(9*n) - 256/(9*(1 + n)))*S[-2, 1, n] - (640*S[1, -3, n])/9 + 
           (-1280/27 + 256/(3*n) - 256/(3*(1 + n)))*S[1, -2, n] + 
           (2114/27 + 56/n^2 + 32/n - 536/(3*(1 + n)^2) - 208/(3*(1 + n)))*
            S[1, 1, n] + (848/27 + 128/(3*n) - 64/(3*(1 + n)))*S[1, 2, n] + 
           (64*S[1, 3, n])/9 - (256*S[2, -2, n])/9 + 
           (1136/27 + 64/(3*n) - 128/(3*(1 + n)))*S[2, 1, n] + 
           (320*S[2, 2, n])/9 - (64*S[3, 1, n])/9 - (512*S[1, -2, 1, n])/9 - 
           (256*S[1, 1, -2, n])/3 + (-48 + 512/(3*n) - 512/(3*(1 + n)))*
            S[1, 1, 1, n] - 64*S[1, 1, 2, n] - 64*S[1, 2, 1, n] - 
           64*S[2, 1, 1, n] - (1024*S[1, 1, 1, 1, n])/3 + 
           (9 + 4/n^2 + 4/n + 4/(1 + n)^2 - 4/(1 + n) + 
             (-24 - 16/n + 16/(1 + n))*S[1, n] - 16*S[2, n] + 32*S[1, 1, n])*
            zeta[2] + (16 + 32/(3*n) + 352/(3*(1 + n)) - (64*S[1, n])/3)*
            zeta[3]) + ca^2*cf*(30203/48 + 88/(3*(-1 + n)) - 4/n^5 + 
           356/(9*n^4) - 1526/(27*n^3) + 11057/(81*n^2) - 3997/(162*n) + 
           4/(1 + n)^5 - 964/(9*(1 + n)^4) - 5536/(27*(1 + n)^3) - 
           20228/(81*(1 + n)^2) - 9169/(81*(1 + n)) - (32*S[-5, n])/3 + 
           (544/9 - 16/n + 16/(1 + n))*S[-4, n] + (1072/27 - 56/(3*n^2) + 
             368/(9*n) - 56/(3*(1 + n)^2) - 368/(9*(1 + n)))*S[-3, n] + 
           (-8 + 88/(3*(-1 + n)) - 8/(3*n^3) + 32/(9*n^2) + 1384/(27*n) + 
             8/(3*(1 + n)^3) - 848/(9*(1 + n)^2) - 2176/(27*(1 + n)))*
            S[-2, n] + (-30947/162 - 28/(3*n^4) + 92/(9*n^3) + 62/(3*n^2) + 
             3191/(27*n) - 28/(3*(1 + n)^4) - 92/(9*(1 + n)^3) - 
             1288/(9*(1 + n)^2) - 5864/(27*(1 + n)))*S[1, n] + 
           (-3043/81 + 88/(3*n^2) - 22/(9*n) - 88/(3*(1 + n)^2) - 
             242/(9*(1 + n)))*S[2, n] + (-1556/27 + 12/n^2 + 100/(3*n) + 
             12/(1 + n)^2 - 100/(3*(1 + n)))*S[3, n] + 
           (-544/9 + 16/n - 16/(1 + n))*S[4, n] + (32*S[5, n])/3 + 
           (64*S[-4, 1, n])/3 - (32*S[-3, -2, n])/3 + 
           (352/9 + 128/(3*n) - 128/(3*(1 + n)))*S[-3, 1, n] + 
           (32*S[-2, -3, n])/3 + (-224/3 - 32/n + 32/(1 + n))*S[-2, -2, n] + 
           (128/(3*n^2) - 32/(9*n) + 128/(3*(1 + n)^2) + 32/(9*(1 + n)))*
            S[-2, 1, n] + 32*S[1, -4, n] + (-880/9 + 128/(3*n) - 
             128/(3*(1 + n)))*S[1, -3, n] + (-2144/27 - 16/(3*n^2) + 
             352/(3*n) - 16/(3*(1 + n)^2) - 352/(3*(1 + n)))*S[1, -2, n] + 
           (-5419/27 + 242/(3*n) - 242/(3*(1 + n)))*S[1, 1, n] + 
           (-682/9 + 176/(3*(1 + n)))*S[1, 2, n] + 
           (-88/3 - 64/(3*n) + 64/(3*(1 + n)))*S[1, 3, n] - 32*S[1, 4, n] + 
           (128*S[2, -3, n])/3 - (352*S[2, -2, n])/9 + 
           (-286/9 - 176/(3*(1 + n)))*S[2, 1, n] - (220*S[2, 2, n])/3 - 
           (64*S[2, 3, n])/3 + (32*S[3, -2, n])/3 + 
           (44/9 + 64/(3*n) - 64/(3*(1 + n)))*S[3, 1, n] + 
           (32*S[4, 1, n])/3 + (64*S[-2, -2, 1, n])/3 - (128*S[-2, 1, -2, n])/
            3 - (256*S[1, -3, 1, n])/3 + 64*S[1, -2, -2, n] + 
           (-704/9 - 256/(3*n) + 256/(3*(1 + n)))*S[1, -2, 1, n] - 
           (256*S[1, 1, -3, n])/3 - (352*S[1, 1, -2, n])/3 - 
           (484*S[1, 1, 1, n])/3 + (44*S[1, 1, 2, n])/3 + (128*S[1, 1, 3, n])/
            3 - (44*S[1, 2, 1, n])/3 - (128*S[1, 3, 1, n])/3 - 
           (256*S[2, -2, 1, n])/3 + (512*S[1, 1, -2, 1, n])/3 + 
           (-121/6 - 121/(9*n) + 121/(9*(1 + n)) + (242*S[1, n])/9)*zeta[2] + 
           (-1095/8 - 88/n + 440/(1 + n) + 32*S[-2, n] + 88*S[1, n])*
            zeta[3]) + cf^3*(385/3 - 32/(-1 + n) - 44/(3*n^5) + 58/n^4 - 
           107/(3*n^3) + 1243/(6*n^2) + 95/(6*n) - 188/(1 + n)^5 + 
           54/(1 + n)^4 - 344/(3*(1 + n)^3) - 350/(3*(1 + n)^2) + 
           134/(3*(1 + n)) - 192*S[-5, n] + (-112 - 640/(3*n) + 
             640/(3*(1 + n)))*S[-4, n] + (-56 - 32/(-1 + n) - 400/(3*n^2) + 
             296/(3*n) + 320/(3*(1 + n)^2) - 176/(3*(1 + n)))*S[-3, n] + 
           (-16 - 32/(-1 + n) - 80/(3*n^3) + 40/n^2 + 80/(3*n) - 
             128/(1 + n)^3 - 32/(3*(1 + n)^2) + 16/(3*(1 + n)))*S[-2, n] + 
           (-397/2 + 32/(-1 + n) - 160/(3*n^4) - 112/(3*n^3) - 301/(3*n^2) + 
             745/(6*n) - 1444/(3*(1 + n)^4) + 38/(1 + n)^3 - 
             314/(3*(1 + n)^2) - 605/(3*(1 + n)))*S[1, n] + 
           (-411/2 - 236/(3*n^3) + 106/(3*n^2) - 25/(3*n) + 
             484/(3*(1 + n)^3) - 2/(1 + n)^2 + 67/(3*(1 + n)))*S[2, n] + 
           (-622/3 - 104/(3*n^2) + 8/n + 296/(3*(1 + n)^2) + 16/(1 + n))*
            S[3, n] + (-152 - 272/(3*n) + 272/(3*(1 + n)))*S[4, n] - 
           (224*S[5, n])/3 + 128*S[-4, 1, n] + (256*S[-3, -2, n])/3 + 
           (-88 + 176/(3*n) - 176/(3*(1 + n)))*S[-3, 1, n] - 
           (32*S[-3, 2, n])/3 + 128*S[-2, -3, n] + 
           (48 - 32/(3*n) + 32/(3*(1 + n)))*S[-2, -2, n] + 
           (32/(-1 + n) + 304/(3*n^2) - 120/n - 208/(3*(1 + n)^2) + 
             88/(1 + n))*S[-2, 1, n] + (-32/(3*n) + 32/(3*(1 + n)))*
            S[-2, 2, n] + (1472*S[1, -4, n])/3 + (104 + 304/(3*n) - 
             304/(3*(1 + n)))*S[1, -3, n] + (112 + 32/(-1 + n) - 16/(3*n^2) + 
             8/n - 944/(3*(1 + n)^2) - 56/(1 + n))*S[1, -2, n] + 
           (7/2 + 340/(3*n^3) - 94/n^2 + 45/n - 1924/(3*(1 + n)^3) + 
             114/(1 + n)^2 - (1 + n)^(-1))*S[1, 1, n] + 
           (44 - 272/(3*n^2) - 24/n + 128/(3*(1 + n)^2))*S[1, 2, n] + 
           (56 - 48/n + 16/(1 + n))*S[1, 3, n] + (352*S[1, 4, n])/3 + 
           (1312*S[2, -3, n])/3 + (64 - 160/(3*n) + 160/(3*(1 + n)))*
            S[2, -2, n] + (32 - 224/(3*n^2) - 8/n + 80/(3*(1 + n)^2) + 
             32/(1 + n))*S[2, 1, n] + (-40 - 272/(3*n) + 272/(3*(1 + n)))*
            S[2, 2, n] + (256*S[2, 3, n])/3 + 192*S[3, -2, n] + 
           (-24 + 80/(3*n) + 16/(3*(1 + n)))*S[3, 1, n] + (320*S[3, 2, n])/
            3 + (544*S[4, 1, n])/3 + 160*S[-3, 1, 1, n] - 
           64*S[-2, -2, 1, n] - 192*S[-2, 1, -2, n] + (160/n - 160/(1 + n))*
            S[-2, 1, 1, n] - (544*S[1, -3, 1, n])/3 + (64*S[1, -2, -2, n])/
            3 + (176 + 64/n - 64/(1 + n))*S[1, -2, 1, n] + 
           (64*S[1, -2, 2, n])/3 - (1184*S[1, 1, -3, n])/3 + 
           (128 + 416/n - 416/(1 + n))*S[1, 1, -2, n] + 
           (282 + 232/n^2 - 248/n - 728/(1 + n)^2 + 152/(1 + n))*
            S[1, 1, 1, n] + (152 + 112/n - 48/(1 + n))*S[1, 1, 2, n] + 
           128*S[1, 1, 3, n] - (64*S[1, 2, -2, n])/3 + 
           (168 + 80/n - 80/(1 + n))*S[1, 2, 1, n] + (544*S[1, 2, 2, n])/3 + 
           (128*S[1, 3, 1, n])/3 - (512*S[2, -2, 1, n])/3 - 
           (64*S[2, 1, -2, n])/3 + (184 + 48/n - 112/(1 + n))*S[2, 1, 1, n] + 
           (544*S[2, 1, 2, n])/3 + (544*S[2, 2, 1, n])/3 + 
           (256*S[3, 1, 1, n])/3 - 320*S[1, -2, 1, 1, n] - 
           576*S[1, 1, 1, -2, n] + (624 + 800/n - 800/(1 + n))*
            S[1, 1, 1, 1, n] - 160*S[1, 1, 1, 2, n] - 160*S[1, 1, 2, 1, n] - 
           160*S[1, 2, 1, 1, n] - 160*S[2, 1, 1, 1, n] - 
           1600*S[1, 1, 1, 1, 1, n] + (-27/4 - 2/n^3 - 3/n^2 - 15/(2*n) + 
             2/(1 + n)^3 - 3/(1 + n)^2 + 15/(2*(1 + n)) + 
             (27 + 12/n^2 + 12/n + 12/(1 + n)^2 - 12/(1 + n))*S[1, n] + 
             (36 + 24/n - 24/(1 + n))*S[2, n] + 16*S[3, n] + 
             (-72 - 48/n + 48/(1 + n))*S[1, 1, n] - 48*S[1, 2, n] - 
             48*S[2, 1, n] + 96*S[1, 1, 1, n])*zeta[2] + 
           (40 - 96/n + 96/(1 + n)^2 - 48/(1 + n) + 64*S[-2, n] + 
             (192*S[1, n])/(1 + n))*zeta[3]) + 
         ca*(cf*tf*(-11656/27 - 32/(3*(-1 + n)) - 112/(9*n^4) + 128/(9*n^3) - 
             3764/(81*n^2) - 32/n + 368/(9*(1 + n)^4) + 1168/(9*(1 + n)^3) + 
             13280/(81*(1 + n)^2) + 2824/(27*(1 + n)) - (224*S[-4, n])/9 + 
             (-320/27 - 64/(9*n) + 64/(9*(1 + n)))*S[-3, n] + 
             (-32/(3*(-1 + n)) + 32/(9*n^2) - 512/(27*n) + 352/
                (9*(1 + n)^2) + 800/(27*(1 + n)))*S[-2, n] + 
             (8804/81 - 16/(9*n^3) - 160/(9*n^2) - 2108/(27*n) + 16/
                (9*(1 + n)^3) + 272/(3*(1 + n)^2) + 3476/(27*(1 + n)))*
              S[1, n] + (2608/81 - 32/(3*n^2) - 80/(9*n) + 32/(3*(1 + n)^2) + 
               176/(9*(1 + n)))*S[2, n] + (224/9 - 16/n + 16/(1 + n))*
              S[3, n] + (224*S[4, n])/9 - (128*S[-3, 1, n])/9 + 
             (64*S[-2, -2, n])/3 + (-128/(9*n) + 128/(9*(1 + n)))*
              S[-2, 1, n] + (320*S[1, -3, n])/9 + (640/27 - 128/(3*n) + 128/
                (3*(1 + n)))*S[1, -2, n] + (3472/27 - 176/(3*n) + 176/
                (3*(1 + n)))*S[1, 1, n] + (424/9 - 64/(3*(1 + n)))*
              S[1, 2, n] + (32*S[1, 3, n])/3 + (128*S[2, -2, n])/9 + 
             (280/9 + 64/(3*(1 + n)))*S[2, 1, n] + (80*S[2, 2, n])/3 - 
             (16*S[3, 1, n])/9 + (256*S[1, -2, 1, n])/9 + 
             (128*S[1, 1, -2, n])/3 + (352*S[1, 1, 1, n])/3 - 
             (16*S[1, 1, 2, n])/3 + (16*S[1, 2, 1, n])/3 + 
             (44/3 + 88/(9*n) - 88/(9*(1 + n)) - (176*S[1, n])/9)*zeta[2] + 
             (40 + 64/(3*n) - 448/(3*(1 + n)) - (32*S[1, n])/3)*zeta[3]) + 
           cf^2*(6863/12 - 128/(3*(-1 + n)) + 32/n^5 - 370/(9*n^4) + 
             6292/(27*n^3) - 14915/(108*n^2) + 27431/(72*n) + 
             148/(3*(1 + n)^5) + 4064/(9*(1 + n)^4) + 1717/(9*(1 + n)^3) - 
             869/(54*(1 + n)^2) - 5675/(18*(1 + n)) + (352*S[-5, n])/3 + 
             (-584/9 + 416/(3*n) - 416/(3*(1 + n)))*S[-4, n] + 
             (-1388/27 + 16/(-1 + n) + 104/n^2 - 1180/(9*n) - 16/(1 + n)^2 + 
               1000/(9*(1 + n)))*S[-3, n] + (24 - 128/(3*(-1 + n)) + 56/
                (3*n^3) - 244/(9*n^2) - 3128/(27*n) + 176/(3*(1 + n)^3) + 
               1744/(9*(1 + n)^2) + 4280/(27*(1 + n)))*S[-2, n] + 
             (-40363/72 - 16/(-1 + n) - 28/(3*n^4) - 778/(9*n^3) - 391/
                (27*n^2) - 7867/(108*n) + 356/(3*(1 + n)^4) + 5392/
                (9*(1 + n)^3) + 8959/(27*(1 + n)^2) + 10909/(108*(1 + n)))*
              S[1, n] + (-10060/27 - 16/(3*n^3) + 590/(9*n^2) - 364/(27*n) + 
               64/(3*(1 + n)^3) + 94/(9*(1 + n)^2) - 428/(27*(1 + n)))*
              S[2, n] + (-1792/9 - 40/(3*n^2) - 212/(9*n) - 32/
                (3*(1 + n)^2) + 104/(9*(1 + n)))*S[3, n] + 
             (-1792/9 - 128/(3*n) + 128/(3*(1 + n)))*S[4, n] - 
             (352*S[5, n])/3 - (320*S[-4, 1, n])/3 - (64*S[-3, -2, n])/3 + 
             (-308/9 - 344/(3*n) + 344/(3*(1 + n)))*S[-3, 1, n] + 
             (16*S[-3, 2, n])/3 - (256*S[-2, -3, n])/3 + 
             (376/3 + 208/(3*n) - 208/(3*(1 + n)))*S[-2, -2, n] + 
             (-16/(-1 + n) - 136/n^2 + 604/(9*n) - 152/(3*(1 + n)^2) - 460/
                (9*(1 + n)))*S[-2, 1, n] + (16/(3*n) - 16/(3*(1 + n)))*
              S[-2, 2, n] - (928*S[1, -4, n])/3 + (1292/9 - 136/n + 136/
                (1 + n))*S[1, -3, n] + (2776/27 - 16/(-1 + n) + 40/(3*n^2) - 
               716/(3*n) + 168/(1 + n)^2 + 788/(3*(1 + n)))*S[1, -2, n] + 
             (-4912/27 - 8/n^3 - 146/n^2 - 176/n + 8/(1 + n)^3 + 1594/
                (3*(1 + n)^2) + 1028/(3*(1 + n)))*S[1, 1, n] + 
             (-2911/27 - 16/n^2 - 274/(3*n) + 218/(3*(1 + n)))*S[1, 2, n] + 
             (-824/9 - 40/(3*n) + 136/(3*(1 + n)))*S[1, 3, n] + 
             (352*S[1, 4, n])/3 - 304*S[2, -3, n] + (416/9 + 80/(3*n) - 80/
                (3*(1 + n)))*S[2, -2, n] + (-3217/27 - 16/n^2 - 158/(3*n) + 
               32/(1 + n)^2 + 310/(3*(1 + n)))*S[2, 1, n] + 
             (-1150/9 - 20/n + 20/(1 + n))*S[2, 2, n] - (8*S[2, 3, n])/3 - 
             (352*S[3, -2, n])/3 + (590/9 - 236/(3*n) + 140/(3*(1 + n)))*
              S[3, 1, n] - (16*S[3, 2, n])/3 + (152*S[4, 1, n])/3 - 
             80*S[-3, 1, 1, n] - (32*S[-2, -2, 1, n])/3 + 
             (544*S[-2, 1, -2, n])/3 + (-80/n + 80/(1 + n))*S[-2, 1, 1, n] + 
             (784*S[1, -3, 1, n])/3 - (416*S[1, -2, -2, n])/3 + 
             (616/9 + 416/(3*n) - 416/(3*(1 + n)))*S[1, -2, 1, n] - 
             (32*S[1, -2, 2, n])/3 + 368*S[1, 1, -3, n] + 
             (512/3 - 208/n + 208/(1 + n))*S[1, 1, -2, n] + 
             (228 - 1408/(3*n) + 1408/(3*(1 + n)))*S[1, 1, 1, n] + 
             (206 + 4/n - 68/(1 + n))*S[1, 1, 2, n] + (8*S[1, 1, 3, n])/3 + 
             (32*S[1, 2, -2, n])/3 + (170 - 4/n + 4/(1 + n))*S[1, 2, 1, n] + 
             40*S[1, 2, 2, n] + (352*S[1, 3, 1, n])/3 + 256*S[2, -2, 1, n] + 
             (32*S[2, 1, -2, n])/3 + (152 + 64/(1 + n))*S[2, 1, 1, n] + 
             48*S[2, 1, 2, n] + 32*S[2, 2, 1, n] + 160*S[1, -2, 1, 1, n] - 
             (1024*S[1, 1, -2, 1, n])/3 + 288*S[1, 1, 1, -2, n] + 
             (2816*S[1, 1, 1, 1, n])/3 - 24*S[1, 1, 1, 2, n] + 
             8*S[1, 1, 2, 1, n] + 16*S[1, 2, 1, 1, n] + 
             (-99/4 - 11/n^2 - 11/n - 11/(1 + n)^2 + 11/(1 + n) + 
               (66 + 44/n - 44/(1 + n))*S[1, n] + 44*S[2, n] - 88*S[1, 1, n])*
              zeta[2] + (-119 - 24/n^2 + 66/n - 120/(1 + n)^2 - 274/(1 + n) - 
               96*S[-2, n] + (120 + 72/n - 264/(1 + n))*S[1, n] + 48*
                S[2, n] - 96*S[1, 1, n])*zeta[3])))/eps + 
       cf^2*tf*(-18025/18 + 64/(-1 + n)^2 - 832/(9*(-1 + n)) + 80/(9*n^5) - 
         3980/(27*n^4) - 478/(81*n^3) - 9058/(81*n^2) - 1256/(27*n) - 
         9080/(9*(1 + n)^5) - 7940/(27*(1 + n)^4) - 3484/(27*(1 + n)^3) - 
         848/(81*(1 + n)^2) + 3521/(27*(1 + n)) + (1280*S[-5, n])/9 + 
         (2240/27 + 160/(9*n) - 160/(9*(1 + n)))*S[-4, n] + 
         (3584/81 + 160/(3*(-1 + n)) - 608/(9*n^2) + 1792/(27*n) - 
           416/(3*(1 + n)^2) - 3232/(27*(1 + n)))*S[-3, n] + 
         (64/(-1 + n)^2 - 544/(9*(-1 + n)) - 512/(9*n^3) + 3712/(27*n^2) + 
           10688/(81*n) - 3328/(9*(1 + n)^3) - 4864/(27*(1 + n)^2) - 
           5792/(81*(1 + n)))*S[-2, n] + (19345/27 + 64/(-1 + n) + 120/n^4 - 
           2192/(27*n^3) - 626/(81*n^2) - 7742/(81*n) - 8200/(9*(1 + n)^4) - 
           9004/(27*(1 + n)^3) - 12748/(81*(1 + n)^2) - 4426/(81*(1 + n)))*
          S[1, n] + (32884/81 - 224/(9*n^3) - 1580/(27*n^2) + 742/(81*n) - 
           136/(3*(1 + n)^3) - 316/(27*(1 + n)^2) - 1588/(81*(1 + n)))*
          S[2, n] + (6334/27 + 64/(3*(-1 + n)) - 424/(9*n^2) + 968/(27*n) - 
           568/(9*(1 + n)^2) - 1616/(27*(1 + n)))*S[3, n] + 
         (3448/27 + 560/(9*n) - 560/(9*(1 + n)))*S[4, n] + (320*S[5, n])/3 + 
         (896*S[-4, 1, n])/9 - (448*S[-3, -2, n])/3 + 
         (1280/27 + 256/(9*n) - 256/(9*(1 + n)))*S[-3, 1, n] + 
         (128*S[-3, 2, n])/3 - (320*S[-2, -3, n])/3 + 
         (-640/9 + 256/(3*n) - 256/(3*(1 + n)))*S[-2, -2, n] + 
         (128/(3*(-1 + n)) - 128/(9*n^2) + 2048/(27*n) - 1408/(9*(1 + n)^2) - 
           3200/(27*(1 + n)))*S[-2, 1, n] + (128/(3*n) - 128/(3*(1 + n)))*
          S[-2, 2, n] - (128*S[-2, 3, n])/3 - (1664*S[1, -4, n])/9 + 
         (-3200/27 + 1856/(9*n) - 1856/(9*(1 + n)))*S[1, -3, n] + 
         (-7168/81 + 64/(-1 + n) + 704/(9*n^2) + 512/(3*n) - 
           3136/(9*(1 + n)^2) - 704/(3*(1 + n)))*S[1, -2, n] + 
         (16972/81 + 1696/(9*n^3) - 92/(9*n^2) + 382/(3*n) - 
           6760/(9*(1 + n)^3) - 2732/(9*(1 + n)^2) - 1468/(9*(1 + n)))*
          S[1, 1, n] + (11542/81 - 8/(3*n^2) + 136/(3*n) - 
           616/(9*(1 + n)^2) - 160/(9*(1 + n)))*S[1, 2, n] + 
         (1256/27 + 1136/(9*n) - 464/(9*(1 + n)))*S[1, 3, n] + 
         (224*S[1, 4, n])/9 - (704*S[2, -3, n])/9 + 
         (-1280/27 + 704/(9*n) - 704/(9*(1 + n)))*S[2, -2, n] + 
         (15286/81 + 104/(9*n^2) - 136/(9*n) - 1448/(9*(1 + n)^2) - 
           640/(9*(1 + n)))*S[2, 1, n] + (2680/27 + 112/(9*n) - 
           304/(9*(1 + n)))*S[2, 2, n] + (896*S[2, 3, n])/9 - 
         (1088*S[3, -2, n])/9 + (1624/27 + 592/(9*n) - 880/(9*(1 + n)))*
          S[3, 1, n] + (736*S[3, 2, n])/9 - (64*S[4, 1, n])/3 + 
         (512*S[-3, 1, 1, n])/9 - 128*S[-2, -2, 1, n] - (256*S[-2, 1, -2, n])/
          3 + (512/(9*n) - 512/(9*(1 + n)))*S[-2, 1, 1, n] - 
         (1280*S[1, -3, 1, n])/9 - (128*S[1, -2, -2, n])/3 + 
         (-2560/27 + 512/(3*n) - 512/(3*(1 + n)))*S[1, -2, 1, n] - 
         (256*S[1, -2, 2, n])/3 - (1792*S[1, 1, -3, n])/9 + 
         (-1280/9 + 2432/(9*n) - 2432/(9*(1 + n)))*S[1, 1, -2, n] + 
         (58 + 1912/(9*n^2) + 1144/(9*n) - 5656/(9*(1 + n)^2) - 
           2368/(9*(1 + n)))*S[1, 1, 1, n] + (-8/3 + 1456/(9*n) - 
           688/(9*(1 + n)))*S[1, 1, 2, n] - (832*S[1, 1, 3, n])/9 - 
         (640*S[1, 2, -2, n])/9 + (-8/3 + 464/(3*n) - 176/(1 + n))*
          S[1, 2, 1, n] + (64*S[1, 2, 2, n])/9 - (800*S[1, 3, 1, n])/9 - 
         (512*S[2, -2, 1, n])/9 - (640*S[2, 1, -2, n])/9 + 
         (104/3 + 848/(9*n) - 1616/(9*(1 + n)))*S[2, 1, 1, n] + 
         (32*S[2, 1, 2, n])/3 + (32*S[2, 2, 1, n])/9 - (1184*S[3, 1, 1, n])/
          9 - (1024*S[1, -2, 1, 1, n])/9 - (512*S[1, 1, -2, 1, n])/3 - 
         (2560*S[1, 1, 1, -2, n])/9 + (-2168/9 + 560/n - 560/(1 + n))*
          S[1, 1, 1, 1, n] - (2624*S[1, 1, 1, 2, n])/9 - 
         (832*S[1, 1, 2, 1, n])/3 - (2464*S[1, 2, 1, 1, n])/9 - 
         (2528*S[2, 1, 1, 1, n])/9 - 1120*S[1, 1, 1, 1, 1, n] + 
         (72 + 8/(3*n^3) + 50/(3*n^2) + 5/n + 36/(1 + n)^3 + 
           10/(3*(1 + n)^2) - 14/(1 + n) - (64*S[-3, n])/3 + 
           (-64/(3*n) + 64/(3*(1 + n)))*S[-2, n] + 
           (-107 - 44/(3*n^2) - 20/(3*n) + 188/(3*(1 + n)^2) + 
             56/(3*(1 + n)))*S[1, n] + (-164/3 - 8/(3*n) + 8/(3*(1 + n)))*
            S[2, n] - 32*S[3, n] + (128*S[1, -2, n])/3 + 
           (-20/3 - 72/n + 72/(1 + n))*S[1, 1, n] + (16*S[1, 2, n])/3 + 
           (16*S[2, 1, n])/3 + 144*S[1, 1, 1, n])*zeta[2] + 
         (118 + 256/(3*(-1 + n)) - 104/n^2 + 2584/(9*n) + 312/(1 + n)^2 + 
           344/(9*(1 + n)) - (640*S[-2, n])/3 + (-3872/9 - 320/(3*n) + 
             256/(1 + n))*S[1, n] - (992*S[2, n])/3 + 384*S[1, 1, n])*
          zeta[3] + (24 + 16/n + 176/(1 + n) - 32*S[1, n])*zeta[4]) + 
       cf^3*(1469/3 + 16/(-1 + n)^3 - 176/(-1 + n)^2 + 1168/(3*(-1 + n)) - 
         80/n^6 + 272/n^5 - 249/n^4 + 1437/(2*n^3) - 4249/(6*n^2) + 
         1840/(3*n) - 4316/(3*(1 + n)^6) + 1166/(3*(1 + n)^5) - 
         548/(1 + n)^4 - 480/(1 + n)^3 - 1088/(3*(1 + n)^2) - 
         3104/(3*(1 + n)) - 800*S[-6, n] + (-408 - 752/n + 752/(1 + n))*
          S[-5, n] + (-944/3 - 200/(-1 + n) - 464/n^2 + 1312/(3*n) + 
           1376/(3*(1 + n)^2) - 736/(3*(1 + n)))*S[-4, n] + 
         (-160 - 136/(-1 + n)^2 - 44/(-1 + n) - 992/(3*n^3) + 1040/(3*n^2) - 
           256/n + 256/(1 + n)^3 - 160/(3*(1 + n)^2) + 300/(1 + n))*
          S[-3, n] + (-96 + 16/(-1 + n)^3 - 136/(-1 + n)^2 + 
           724/(3*(-1 + n)) - 400/(3*n^4) + 136/n^3 - 448/n^2 + 160/n - 
           832/(1 + n)^4 - 144/(1 + n)^2 - 1108/(3*(1 + n)))*S[-2, n] + 
         (-565 + 128/(-1 + n)^2 - 240/(-1 + n) - 628/(3*n^5) - 50/n^4 - 
           1237/(3*n^3) + 4825/(6*n^2) - 2287/(6*n) - 9596/(3*(1 + n)^5) + 
           10/(1 + n)^4 - 1628/(3*(1 + n)^3) - 616/(3*(1 + n)^2) + 
           822/(1 + n))*S[1, n] + (-3755/6 - 32/(-1 + n) - 920/(3*n^4) + 
           160/n^3 - 113/n^2 + 387/(2*n) + 644/(1 + n)^4 + 50/(3*(1 + n)^3) + 
           22/(3*(1 + n)^2) - 617/(3*(1 + n)))*S[2, n] + 
         (-3193/6 - 96/(-1 + n) - 60/n^3 + 54/n^2 + 529/(3*n) + 
           1124/(3*(1 + n)^3) + 226/(3*(1 + n)^2) - 133/(3*(1 + n)))*
          S[3, n] + (-1480/3 + 8/(-1 + n) - 64/n^2 - 64/(3*n) + 
           1120/(3*(1 + n)^2) + 376/(3*(1 + n)))*S[4, n] + 
         (-352 - 288/n + 288/(1 + n))*S[5, n] - 160*S[6, n] + 
         416*S[-5, 1, n] + (1376*S[-4, -2, n])/3 + (-368 + 48/n - 16/(1 + n))*
          S[-4, 1, n] - (656*S[-4, 2, n])/3 + 1200*S[-3, -3, n] + 
         (160/(3*n) - 160/(3*(1 + n)))*S[-3, -2, n] + 
         (-616/3 + 160/(-1 + n) + 512/(3*n^2) - 248/(3*n) - 
           640/(3*(1 + n)^2) - 160/(3*(1 + n)))*S[-3, 1, n] + 
         (-112 - 640/(3*n) + 544/(3*(1 + n)))*S[-3, 2, n] - 
         (160*S[-3, 3, n])/3 + 512*S[-2, -4, n] + 
         (256 + 64/(3*n) - 448/(3*(1 + n)))*S[-2, -3, n] + 
         (176/3 - 64/(-1 + n) - 32/(3*n^2) - 272/(3*n) + 128/(1 + n)^2 + 
           448/(3*(1 + n)))*S[-2, -2, n] + (-48 + 176/(-1 + n)^2 - 
           168/(-1 + n) + 496/(3*n^3) - 56/(3*n^2) - 800/(3*n) - 
           128/(1 + n)^3 + 432/(1 + n)^2 + 1304/(3*(1 + n)))*S[-2, 1, n] + 
         (-64/(-1 + n) - 368/(3*n^2) + 56/(3*n) + 176/(3*(1 + n)^2) + 
           136/(3*(1 + n)))*S[-2, 2, n] + (48 - 256/(3*n) + 256/(3*(1 + n)))*
          S[-2, 3, n] + 256*S[-2, 4, n] + 1888*S[1, -5, n] + 
         (304 + 592/(3*n) - 784/(3*(1 + n)))*S[1, -4, n] + 
         (856/3 + 168/(-1 + n) - 1024/(3*n^2) + 800/(3*n) - 
           1792/(3*(1 + n)^2) - 1216/(3*(1 + n)))*S[1, -3, n] + 
         (176 + 128/(-1 + n)^2 - 240/(-1 + n) + 400/(3*n^3) - 200/(3*n^2) + 
           800/n - 1664/(1 + n)^3 - 784/(3*(1 + n)^2) - 1456/(3*(1 + n)))*
          S[1, -2, n] + (333/2 + 160/(-1 + n) + 832/(3*n^4) - 288/n^3 - 
           1199/(3*n^2) + 2315/(6*n) - 3332/(1 + n)^4 + 694/(3*(1 + n)^3) - 
           490/(1 + n)^2 - 2395/(3*(1 + n)))*S[1, 1, n] + 
         (79/2 - 8/(-1 + n) - 188/n^3 - 10/(3*n^2) + 169/(3*n) + 
           188/(3*(1 + n)^3) - 34/(3*(1 + n)^2) - 71/(3*(1 + n)))*
          S[1, 2, n] + (182 + 96/(-1 + n) - 216/n^2 - 760/(3*n) + 
           40/(3*(1 + n)^2) + 304/(3*(1 + n)))*S[1, 3, n] + 
         (152 - 640/(3*n) + 256/(3*(1 + n)))*S[1, 4, n] + 192*S[1, 5, n] + 
         1952*S[2, -4, n] + (144 - 944/(3*n) + 848/(3*(1 + n)))*S[2, -3, n] + 
         (544/3 - 64/(-1 + n) - 336/n^2 + 152/(3*n) + 240/(1 + n)^2 + 
           88/(3*(1 + n)))*S[2, -2, n] + (-19/6 + 8/(-1 + n) - 644/(3*n^3) + 
           18/n^2 - 179/(3*n) - 4/(3*(1 + n)^3) + 74/(1 + n)^2 + 
           305/(3*(1 + n)))*S[2, 1, n] + (-138 - 16/(-1 + n) - 216/n^2 + 
           152/n + 920/(3*(1 + n)^2) - 64/(3*(1 + n)))*S[2, 2, n] + 
         (48 - 944/(3*n) + 512/(3*(1 + n)))*S[2, 3, n] - 32*S[2, 4, n] + 
         (4384*S[3, -3, n])/3 + (128 + 352/(3*n) - 544/(3*(1 + n)))*
          S[3, -2, n] + (-54 - 8/(-1 + n) - 328/(3*n^2) + 440/(3*n) - 
           248/(3*(1 + n)^2) - 144/(1 + n))*S[3, 1, n] + 
         (-232 - 544/(3*n) + 976/(3*(1 + n)))*S[3, 2, n] + 
         (512*S[3, 3, n])/3 + 832*S[4, -2, n] + (-176 + 192/n - 96/(1 + n))*
          S[4, 1, n] + 192*S[4, 2, n] + 576*S[5, 1, n] + 832*S[-4, 1, 1, n] - 
         (1312*S[-3, -2, 1, n])/3 - 832*S[-3, 1, -2, n] + 
         (-296 + 1744/(3*n) - 1744/(3*(1 + n)))*S[-3, 1, 1, n] + 
         48*S[-3, 1, 2, n] + (304*S[-3, 2, 1, n])/3 - (800*S[-2, -3, 1, n])/
          3 + (640*S[-2, -2, -2, n])/3 + (112 + 96/n - 32/(1 + n))*
          S[-2, -2, 1, n] + 128*S[-2, -2, 2, n] - 352*S[-2, 1, -3, n] + 
         (208 - 32/(3*n) - 160/(3*(1 + n)))*S[-2, 1, -2, n] + 
         (160/(-1 + n) + 1808/(3*n^2) - 648/n - 752/(3*(1 + n)^2) + 
           488/(1 + n))*S[-2, 1, 1, n] + (-16 + 256/(3*n) - 160/(3*(1 + n)))*
          S[-2, 1, 2, n] - 64*S[-2, 1, 3, n] + 256*S[-2, 2, -2, n] + 
         (16 + 64/n - 96/(1 + n))*S[-2, 2, 1, n] + (128*S[-2, 2, 2, n])/3 - 
         384*S[-2, 3, 1, n] - 480*S[1, -4, 1, n] - (800*S[1, -3, -2, n])/3 + 
         (392 + 688/(3*n) - 832/(3*(1 + n)))*S[1, -3, 1, n] + 
         (1568*S[1, -3, 2, n])/3 - (1088*S[1, -2, -3, n])/3 + 
         (240 + 224/(3*n) - 32/(3*(1 + n)))*S[1, -2, -2, n] + 
         (1232/3 - 32/(-1 + n) + 560/(3*n^2) - 360/n - 784/(3*(1 + n)^2) + 
           344/(1 + n))*S[1, -2, 1, n] + (208 + 320/(3*n) - 224/(3*(1 + n)))*
          S[1, -2, 2, n] + (512*S[1, -2, 3, n])/3 - (4496*S[1, 1, -4, n])/3 + 
         (200 + 1168/n - 1072/(1 + n))*S[1, 1, -3, n] + 
         (256 + 176/(-1 + n) + 432/n^2 - 232/(3*n) - 1744/(1 + n)^2 - 
           152/(1 + n))*S[1, 1, -2, n] + (101/2 + 820/n^3 - 442/n^2 + 223/n - 
           3108/(1 + n)^3 + 454/(1 + n)^2 - 91/(1 + n))*S[1, 1, 1, n] + 
         (288 + 8/(-1 + n) - 32/n^2 - 248/n - 176/(1 + n)^2 + 
           232/(3*(1 + n)))*S[1, 1, 2, n] + (168 + 368/n - 192/(1 + n))*
          S[1, 1, 3, n] + (1712*S[1, 1, 4, n])/3 - (1376*S[1, 2, -3, n])/3 + 
         (176 + 160/n - 32/(1 + n))*S[1, 2, -2, n] + 
         (940/3 - 8/(-1 + n) - 176/(3*n^2) - 320/(3*n) - 1024/(3*(1 + n)^2) + 
           96/(1 + n))*S[1, 2, 1, n] + (104 - 96/n + 48/(1 + n))*
          S[1, 2, 2, n] + (1312*S[1, 2, 3, n])/3 - (1376*S[1, 3, -2, n])/3 + 
         (352 + 240/n - 192/(1 + n))*S[1, 3, 1, n] + (1184*S[1, 3, 2, n])/3 - 
         64*S[1, 4, 1, n] - (2240*S[2, -3, 1, n])/3 + (1024*S[2, -2, -2, n])/
          3 + (272 - 96/n + 32/(1 + n))*S[2, -2, 1, n] + 384*S[2, -2, 2, n] - 
         416*S[2, 1, -3, n] + (240 + 128/n - 128/(1 + n))*S[2, 1, -2, n] + 
         (968/3 - 64/(3*n^2) - 352/(3*n) - 1424/(3*(1 + n)^2) + 
           392/(3*(1 + n)))*S[2, 1, 1, n] + (128 - 176/(3*n) + 
           176/(3*(1 + n)))*S[2, 1, 2, n] + (1312*S[2, 1, 3, n])/3 + 
         320*S[2, 2, -2, n] + (56 - 112/n + 192/(1 + n))*S[2, 2, 1, n] + 
         (1472*S[2, 2, 2, n])/3 + (704*S[2, 3, 1, n])/3 - 
         672*S[3, -2, 1, n] - (1120*S[3, 1, -2, n])/3 + 
         (112 + 976/(3*n) - 1312/(3*(1 + n)))*S[3, 1, 1, n] + 
         384*S[3, 1, 2, n] + (992*S[3, 2, 1, n])/3 + (1280*S[4, 1, 1, n])/3 + 
         608*S[-3, 1, 1, 1, n] - 320*S[-2, -2, 1, 1, n] - 
         (128*S[-2, 1, -2, 1, n])/3 - (3008*S[-2, 1, 1, -2, n])/3 + 
         (608/n - 608/(1 + n))*S[-2, 1, 1, 1, n] - (64*S[-2, 1, 1, 2, n])/3 + 
         (64*S[-2, 1, 2, 1, n])/3 - (4448*S[1, -3, 1, 1, n])/3 - 
         64*S[1, -2, -2, 1, n] + (1600*S[1, -2, 1, -2, n])/3 + 
         (592 - 64/n + 64/(1 + n))*S[1, -2, 1, 1, n] - 
         (416*S[1, -2, 1, 2, n])/3 - 160*S[1, -2, 2, 1, n] + 
         (784*S[1, 1, -3, 1, n])/3 - (640*S[1, 1, -2, -2, n])/3 + 
         (352 + 544/n - 512/(1 + n))*S[1, 1, -2, 1, n] - 
         (1312*S[1, 1, -2, 2, n])/3 - 1040*S[1, 1, 1, -3, n] + 
         (336 + 1600/n - 1696/(1 + n))*S[1, 1, 1, -2, n] + 
         (814 + 1080/n^2 - 920/n - 2920/(1 + n)^2 + 520/(1 + n))*
          S[1, 1, 1, 1, n] + (552 + 656/n - 320/(1 + n))*S[1, 1, 1, 2, n] - 
         256*S[1, 1, 1, 3, n] - 384*S[1, 1, 2, -2, n] + 
         (568 + 624/n - 560/(1 + n))*S[1, 1, 2, 1, n] + 
         224*S[1, 1, 2, 2, n] - 128*S[1, 1, 3, 1, n] + 
         768*S[1, 2, -2, 1, n] - 320*S[1, 2, 1, -2, n] + 
         (616 + 528/n - 672/(1 + n))*S[1, 2, 1, 1, n] + 
         (640*S[1, 2, 1, 2, n])/3 + 288*S[1, 2, 2, 1, n] - 
         (1568*S[1, 3, 1, 1, n])/3 - (3712*S[2, -2, 1, 1, n])/3 + 
         768*S[2, 1, -2, 1, n] - 320*S[2, 1, 1, -2, n] + 
         (696 + 368/n - 752/(1 + n))*S[2, 1, 1, 1, n] + 
         192*S[2, 1, 1, 2, n] + (832*S[2, 1, 2, 1, n])/3 + 
         (608*S[2, 2, 1, 1, n])/3 - 256*S[3, 1, 1, 1, n] - 
         1216*S[1, -2, 1, 1, 1, n] + 768*S[1, 1, -2, 1, 1, n] - 
         1440*S[1, 1, 1, -2, 1, n] - 2048*S[1, 1, 1, 1, -2, n] + 
         (1920 + 2880/n - 2880/(1 + n))*S[1, 1, 1, 1, 1, n] - 
         1120*S[1, 1, 1, 1, 2, n] - 1120*S[1, 1, 1, 2, 1, n] - 
         1120*S[1, 1, 2, 1, 1, n] - 1120*S[1, 2, 1, 1, 1, n] - 
         1120*S[2, 1, 1, 1, 1, n] - 5760*S[1, 1, 1, 1, 1, 1, n] + 
         (-189/4 - 12/n^3 + 15/(2*n^2) - 303/(4*n) + 30/(1 + n)^4 - 
           15/(1 + n)^3 + 39/(1 + n)^2 + 165/(2*(1 + n)) + 48*S[-4, n] + 
           (36 + 72/n - 72/(1 + n))*S[-3, n] + (24/n^2 - 12/n + 
             24/(1 + n)^2 + 12/(1 + n))*S[-2, n] + 
           (477/4 + 18/n^3 + 15/n^2 - 21/(2*n) + 102/(1 + n)^3 - 
             33/(1 + n)^2 - 15/(2*(1 + n)))*S[1, n] + 
           (120 + 48/n^2 - 12/n - 72/(1 + n)^2)*S[2, n] + 
           (96 + 48/n - 48/(1 + n))*S[3, n] + 48*S[4, n] - 48*S[-3, 1, n] + 
           (-48/n + 48/(1 + n))*S[-2, 1, n] - 144*S[1, -3, n] + 
           (-72 - 96/n + 96/(1 + n))*S[1, -2, n] + 
           (-105 - 36/n^2 + 84/n + 204/(1 + n)^2 - 60/(1 + n))*S[1, 1, n] + 
           (-36 + 24/n - 24/(1 + n))*S[1, 2, n] - 96*S[1, 3, n] - 
           96*S[2, -2, n] + (-36 + 24/n - 24/(1 + n))*S[2, 1, n] - 
           96*S[2, 2, n] - 96*S[3, 1, n] + 96*S[1, -2, 1, n] + 
           192*S[1, 1, -2, n] + (-288 - 288/n + 288/(1 + n))*S[1, 1, 1, n] - 
           48*S[1, 1, 2, n] - 48*S[1, 2, 1, n] - 48*S[2, 1, 1, n] + 
           576*S[1, 1, 1, 1, n])*zeta[2] + (407/2 + 48/(-1 + n)^2 - 
           160/(-1 + n) + 172/(3*n^3) + 86/n^2 - 445/n + 1460/(3*(1 + n)^3) + 
           22/(1 + n)^2 + 541/(1 + n) + 672*S[-3, n] + 
           (336 + 160/n - 96/(1 + n))*S[-2, n] + (258 + 80/(-1 + n) - 
             56/n^2 + 472/n + 648/(1 + n)^2 - 632/(1 + n))*S[1, n] + 
           (600 + 208/n - 176/(1 + n))*S[2, n] + (640*S[3, n])/3 - 
           640*S[-2, 1, n] - 320*S[1, -2, n] + (-960 - 256/n + 608/(1 + n))*
            S[1, 1, n] - 704*S[1, 2, n] - 704*S[2, 1, n] + 
           1088*S[1, 1, 1, n])*zeta[3] + (60 - 144/n + 144/(1 + n)^2 - 
           72/(1 + n) + 96*S[-2, n] + (288*S[1, n])/(1 + n))*zeta[4] + 
         (160*zeta[5])/(1 + n)) + (d33c*flagps*(-416/(3*(-1 + n)^2) + 
          15328/(27*(-1 + n)) + 128/n^6 - 64/n^5 + 352/(3*n^4) - 608/n^3 - 
          768/n^2 + 5632/(3*n) - 1216/(3*(1 + n)^6) + 800/(3*(1 + n)^5) - 
          3584/(3*(1 + n)^4) - 3296/(3*(1 + n)^3) - 2432/(1 + n)^2 - 
          2176/(1 + n) + 512/(9*(2 + n)^2) - 7264/(27*(2 + n)) + 
          (-1280/(9*(-1 + n)) + 128/(3*n^2) + 496/(3*n) + 128/(3*(1 + n)^2) - 
            496/(3*(1 + n)) + 1280/(9*(2 + n)))*S[-4, n] + 
          (-512/(3*(-1 + n)^2) + 6448/(27*(-1 + n)) + 224/(3*n^3) - 
            224/(3*n^2) - 656/(3*n) + 512/(3*(1 + n)^3) - 96/(1 + n)^2 + 
            224/(3*(1 + n)) + 512/(9*(2 + n)^2) - 2560/(27*(2 + n)))*
           S[-3, n] + (-416/(3*(-1 + n)^2) + 11200/(27*(-1 + n)) + 
            128/(3*n^4) - 416/(3*n^3) - 928/(3*n^2) - 48/n - 
            896/(3*(1 + n)^4) + 192/(1 + n)^3 - 1664/(3*(1 + n)^2) - 
            464/(3*(1 + n)) + 512/(9*(2 + n)^2) - 5728/(27*(2 + n)))*
           S[-2, n] + (512/(3*(-1 + n)^2) - 14848/(27*(-1 + n)) - 
            448/(3*n^5) + 832/(3*n^4) + 304/(3*n^3) + 288/n^2 + 1608/n - 
            1568/(3*(1 + n)^5) + 80/(1 + n)^4 - 3104/(3*(1 + n)^3) - 
            1888/(3*(1 + n)^2) - 1352/(1 + n) - 512/(9*(2 + n)^2) + 
            7936/(27*(2 + n)))*S[1, n] + (16/n^3 - 16/n^2 - 80/(3*n) + 
            32/(3*(1 + n)^4) + 80/(3*(1 + n)^3) + 32/(1 + n)^2 + 
            80/(3*(1 + n)))*S[2, n] + (-688/(9*(-1 + n)) + 224/(3*n^3) - 
            304/(3*n^2) + 240/n + 128/(3*(1 + n)^3) + 32/(1 + n)^2 - 
            192/(1 + n) + 256/(9*(2 + n)))*S[3, n] + 
          (-256/(9*(-1 + n)) + 448/(3*n^2) - 592/(3*n) + 448/(3*(1 + n)^2) + 
            592/(3*(1 + n)) + 256/(9*(2 + n)))*S[4, n] + 
          (128/(3*(-1 + n)) + 224/(3*n^2) - 160/n + 224/(3*(1 + n)^2) + 
            160/(1 + n) - 128/(3*(2 + n)))*S[-3, 1, n] + (32*S[-2, -3, n])/
           (1 + n) + (128/(3*n^2) - 128/n + 128/(3*(1 + n)^2) + 128/(1 + n))*
           S[-2, -2, n] + (512/(3*(-1 + n)^2) - 8704/(27*(-1 + n)) + 
            512/(3*n^3) - 64/n^2 + 2144/(3*n) - 192/(1 + n)^3 + 
            320/(3*(1 + n)^2) - 1760/(3*(1 + n)) - 512/(9*(2 + n)^2) + 
            5248/(27*(2 + n)))*S[-2, 1, n] + (-64/(3*n^2) + 64/n - 
            64/(3*(1 + n)^2) - 64/(1 + n))*S[-2, 2, n] + 
          (128/(3*(-1 + n)) + 160/(3*n^2) - 192/n + 160/(3*(1 + n)^2) + 
            192/(1 + n) - 128/(3*(2 + n)))*S[1, -3, n] + 
          (512/(3*(-1 + n)^2) - 11872/(27*(-1 + n)) - 320/(3*n^3) + 384/n^2 + 
            1408/(3*n) - 320/(1 + n)^3 + 640/(3*(1 + n)^2) - 
            928/(3*(1 + n)) - 512/(9*(2 + n)^2) + 7552/(27*(2 + n)))*
           S[1, -2, n] + (1280/(9*(-1 + n)) - 160/n^4 + 80/(3*n^3) - 
            1520/(3*n^2) + 2000/(3*n) - 160/(1 + n)^4 - 80/(3*(1 + n)^3) - 
            1520/(3*(1 + n)^2) - 2000/(3*(1 + n)) - 1280/(9*(2 + n)))*
           S[1, 1, n] + (-64/(3*n^3) + 48/n^2 - 320/(3*n) + 
            64/(3*(1 + n)^3) + 48/(1 + n)^2 + 320/(3*(1 + n)))*S[1, 2, n] + 
          (544/(9*(-1 + n)) - 32/n^2 - 272/(3*n) - 32/(1 + n)^2 + 
            176/(3*(1 + n)) - 256/(9*(2 + n)))*S[1, 3, n] + 
          (16*S[2, -3, n])/(1 + n) + (64/(3*n^2) - 32/n + 64/(3*(1 + n)^2) + 
            32/(1 + n))*S[2, -2, n] + (64/(3*n^3) - 48/n^2 + 320/(3*n) - 
            64/(3*(1 + n)^3) - 48/(1 + n)^2 - 320/(3*(1 + n)))*S[2, 1, n] + 
          (32/(3*n^2) - 16/n + 32/(3*(1 + n)^2) + 16/(1 + n))*S[2, 2, n] + 
          (32*S[3, -2, n])/(1 + n) + (-32/(9*(-1 + n)) - 32/n^2 + 304/(3*n) - 
            32/(1 + n)^2 - 208/(3*(1 + n)) - 256/(9*(2 + n)))*S[3, 1, n] - 
          (16*S[3, 2, n])/(1 + n) + (64*S[-2, -2, 1, n])/(1 + n) + 
          (1280/(9*(-1 + n)) - 640/(3*n) + 640/(3*(1 + n)) - 
            1280/(9*(2 + n)))*S[-2, 1, 1, n] + (512/(9*(-1 + n)) - 
            320/(3*n^2) - 64/(3*n) - 320/(3*(1 + n)^2) + 64/(3*(1 + n)) - 
            512/(9*(2 + n)))*S[1, -2, 1, n] + (1280/(9*(-1 + n)) - 
            640/(3*n^2) + 320/(3*n) - 640/(3*(1 + n)^2) - 320/(3*(1 + n)) - 
            1280/(9*(2 + n)))*S[1, 1, -2, n] + (32*S[2, 1, -2, n])/(1 + n) - 
          (16*S[2, 1, 2, n])/(1 + n) + (16*S[2, 2, 1, n])/(1 + n) + 
          (80/(3*(-1 + n)) + 384/n^2 - 512/n + 256/(1 + n)^2 + 400/(1 + n) + 
            256/(3*(2 + n)) + (128*S[-2, n])/(1 + n) + 
            (64/(3*(-1 + n)) - 128/n + 192/(1 + n) - 256/(3*(2 + n)))*
             S[1, n] - (64*S[2, n])/(1 + n))*zeta[3] + (320*zeta[5])/
           (1 + n)))/ca + ca^2*cf*(2910113/972 + 87/(-1 + n)^2 - 
         877/(9*(-1 + n)) - 24/n^6 + 1252/(9*n^5) - 1934/(9*n^4) + 
         19109/(54*n^3) + 1303/(27*n^2) + 1072729/(11664*n) + 76/(1 + n)^6 - 
         2432/(3*(1 + n)^5) - 24136/(27*(1 + n)^4) - 22264/(27*(1 + n)^3) - 
         34364/(81*(1 + n)^2) - 448145/(1458*(1 + n)) - 64*S[-6, n] + 
         (1508/9 - 208/(3*n) + 208/(3*(1 + n)))*S[-5, n] + 
         (2861/27 - 20/(-1 + n) - 328/(3*n^2) + 1342/(9*n) - 
           152/(3*(1 + n)^2) - 1270/(9*(1 + n)))*S[-4, n] + 
         (3386/81 - 4/(-1 + n)^2 + 293/(6*(-1 + n)) - 286/(3*n^3) + 
           808/(9*n^2) - 1070/(27*n) - 328/(3*(1 + n)^3) - 
           524/(3*(1 + n)^2) - 65/(54*(1 + n)))*S[-3, n] + 
         (-44 + (-2 + n)^(-1) + 97/(-1 + n)^2 - 935/(18*(-1 + n)) - 
           124/(3*n^4) - 374/(9*n^3) + 3154/(27*n^2) + 17645/(81*n) + 
           80/(3*(1 + n)^4) - 3760/(9*(1 + n)^3) - 8176/(27*(1 + n)^2) - 
           26065/(162*(1 + n)))*S[-2, n] + (-7073615/11664 - 1/(2*(-2 + n)) - 
           6/(-1 + n)^2 + 599/(6*(-1 + n)) - 178/(3*n^5) + 1649/(18*n^4) - 
           20981/(108*n^3) + 13453/(27*n^2) - 3367/(6*n) - 
           368/(3*(1 + n)^5) - 232/(3*(1 + n)^4) - 14932/(27*(1 + n)^3) - 
           4624/(9*(1 + n)^2) + 415/(9*(1 + n)))*S[1, n] + 
         (-27019/324 + 1/(2*(-2 + n)) + 6/(-1 + n) - 18/n^4 + 268/(3*n^3) - 
           97/(18*n^2) + 6077/(108*n) + 20/(3*(1 + n)^4) - 
           2372/(9*(1 + n)^3) - 1612/(9*(1 + n)^2) - 7526/(27*(1 + n)))*
          S[2, n] + (-4201/108 + 29/(2*(-1 + n)) + 74/(3*n^3) + 
           2141/(18*n^2) + 3865/(36*n) + 112/(1 + n)^3 - 1928/(9*(1 + n)^2) - 
           1870/(9*(1 + n)))*S[3, n] + (-1115/9 + 20/(-1 + n) + 208/(3*n^2) + 
           730/(9*n) + 32/(3*(1 + n)^2) - 802/(9*(1 + n)))*S[4, n] + 
         (-1508/9 + 208/(3*n) - 208/(3*(1 + n)))*S[5, n] + 64*S[6, n] + 
         96*S[-5, 1, n] - 12*S[-4, -2, n] + (1016/9 + 124/n - 118/(1 + n))*
          S[-4, 1, n] + 6*S[-4, 2, n] + 158*S[-3, -3, n] + 
         (-808/3 + 44/n - 68/(1 + n))*S[-3, -2, n] + 
         (2000/27 + (-2 + n)^(-1) + 40/(-1 + n) + 386/(3*n^2) - 251/(9*n) - 
           96/(1 + n)^2 - 118/(9*(1 + n)))*S[-3, 1, n] + 
         (164/3 + 22/(3*n) - 52/(3*(1 + n)))*S[-3, 2, n] - 
         (160*S[-3, 3, n])/3 - (32*S[-2, -4, n])/3 + 
         (-428/3 + 16/(3*n) - 124/(3*(1 + n)))*S[-2, -3, n] + 
         (-1468/9 - 4/(3*(-2 + n)) - 36/(-1 + n) + 48/n^2 + 128/n + 
           544/(3*(1 + n)^2) - 280/(3*(1 + n)))*S[-2, -2, n] + 
         (-24 + (-2 + n)^(-1) + 14/(-1 + n)^2 + 251/(3*(-1 + n)) + 
           208/(3*n^3) - 758/(9*n^2) - 751/(27*n) + 328/(1 + n)^3 - 
           304/(9*(1 + n)^2) - 1535/(27*(1 + n)))*S[-2, 1, n] + 
         (-2/(3*(-2 + n)) - 12/(-1 + n) - 76/(3*n^2) + 74/n + 
           16/(3*(1 + n)^2) - 184/(3*(1 + n)))*S[-2, 2, n] + 
         (-224/3 - 152/(3*n) + 152/(3*(1 + n)))*S[-2, 3, n] + 
         (224*S[-2, 4, n])/3 + (416*S[1, -5, n])/3 + 
         (-2378/9 + 512/(3*n) - 572/(3*(1 + n)))*S[1, -4, n] + 
         (-5081/27 + 41/(-1 + n) + 34/n^2 + 3038/(9*n) - 548/(3*(1 + n)^2) - 
           3293/(9*(1 + n)))*S[1, -3, n] + (-11956/81 - (-2 + n)^(-1) - 
           6/(-1 + n)^2 + 82/(-1 + n) + 44/n^3 + 38/(9*n^2) + 1667/(3*n) - 
           232/(3*(1 + n)^3) - 5080/(9*(1 + n)^2) - 1894/(3*(1 + n)))*
          S[1, -2, n] + (-60409/108 - 92/(3*n^4) - 305/(36*n^3) + 
           3689/(36*n^2) + 4735/(18*n) - 116/(3*(1 + n)^4) - 
           64/(9*(1 + n)^3) - 3988/(9*(1 + n)^2) - 5660/(9*(1 + n)))*
          S[1, 1, n] + (-27181/108 - 1/(2*(-2 + n)) - 5/(-1 + n) + 2/n^3 + 
           4615/(36*n^2) - 1195/(36*n) - 10/(3*(1 + n)^3) + 
           220/(9*(1 + n)^2) + 1715/(12*(1 + n)))*S[1, 2, n] + 
         (-1141/6 + 89/(6*(-1 + n)) - 56/(3*n^2) + 601/(36*n) + 
           109/(1 + n)^2 + 3025/(18*(1 + n)))*S[1, 3, n] + 
         (-614/9 - 128/(3*n) + 188/(3*(1 + n)))*S[1, 4, n] - 
         (416*S[1, 5, n])/3 + (892*S[2, -4, n])/3 + 
         (-1400/9 + 48/n - 74/(1 + n))*S[2, -3, n] + 
         (-1892/27 - 4/(3*(-2 + n)) - 14/(-1 + n) - 20/(3*n^2) + 1208/(9*n) + 
           24/(1 + n)^2 - 1034/(9*(1 + n)))*S[2, -2, n] + 
         (-5587/108 + 1/(2*(-2 + n)) + 5/(-1 + n) - 18/n^3 - 179/(18*n^2) + 
           1493/(18*n) - 14/(3*(1 + n)^3) - 1144/(9*(1 + n)^2) - 
           3635/(12*(1 + n)))*S[2, 1, n] + (-305/3 - 2/(3*(-2 + n)) - 
           10/(-1 + n) + 70/(3*n^2) + 1429/(12*n) + 52/(3*(1 + n)^2) - 
           166/(1 + n))*S[2, 2, n] + (-3991/18 - 8/n + 47/(2*(1 + n)))*
          S[2, 3, n] - (508*S[2, 4, n])/3 + (512*S[3, -3, n])/3 + 
         (-1496/9 + 164/(3*n) - 296/(3*(1 + n)))*S[3, -2, n] + 
         (-5023/54 + (-2 + n)^(-1) + 1/(6*(-1 + n)) + 26/(3*n^2) + 83/n - 
           105/(1 + n)^2 - 977/(6*(1 + n)))*S[3, 1, n] + 
         (-580/3 + 92/(3*n) - 139/(6*(1 + n)))*S[3, 2, n] - 
         (44*S[3, 3, n])/3 + (224*S[4, -2, n])/3 + 
         (743/18 + 122/n - 139/(1 + n))*S[4, 1, n] - 4*S[4, 2, n] + 
         96*S[5, 1, n] + (320*S[-4, 1, 1, n])/3 - (236*S[-3, -2, 1, n])/3 - 
         288*S[-3, 1, -2, n] + (704/9 + 640/(3*n) - 640/(3*(1 + n)))*
          S[-3, 1, 1, n] - (46*S[-3, 1, 2, n])/3 + (46*S[-3, 2, 1, n])/3 + 
         20*S[-2, -3, 1, n] + (320*S[-2, -2, -2, n])/3 + 
         (-200 - 392/(3*n) + 440/(3*(1 + n)))*S[-2, -2, 1, n] + 
         (8*S[-2, -2, 2, n])/3 - (68*S[-2, 1, -3, n])/3 + 
         (-496/3 - 136/n + 112/(1 + n))*S[-2, 1, -2, n] + 
         (640/(3*n^2) - 1216/(9*n) + 640/(3*(1 + n)^2) + 1216/(9*(1 + n)))*
          S[-2, 1, 1, n] + (-4 - 32/(3*n) + 32/(3*(1 + n)))*S[-2, 1, 2, n] + 
         (16*S[-2, 1, 3, n])/3 + (200*S[-2, 2, -2, n])/3 + 
         (4 + 32/(3*n) - 32/(3*(1 + n)))*S[-2, 2, 1, n] + 
         (64*S[-2, 2, 2, n])/3 - (368*S[-2, 3, 1, n])/3 - 
         316*S[1, -4, 1, n] - 44*S[1, -3, -2, n] + 
         (-1778/9 - 38/n + 8/(1 + n))*S[1, -3, 1, n] - (20*S[1, -3, 2, n])/
          3 - (248*S[1, -2, -3, n])/3 + (-272/3 - 608/(3*n) + 
           824/(3*(1 + n)))*S[1, -2, -2, n] + (-4000/27 - 2/(3*(-2 + n)) - 
           56/(-1 + n) + 20/(3*n^2) + 374/(3*n) + 1184/(3*(1 + n)^2) - 
           68/(1 + n))*S[1, -2, 1, n] + (-316/3 + 44/(3*n) + 40/(3*(1 + n)))*
          S[1, -2, 2, n] + (304*S[1, -2, 3, n])/3 - (1198*S[1, 1, -4, n])/3 + 
         (-2554/9 + 152/n - 92/(1 + n))*S[1, 1, -3, n] + 
         (-2198/9 + 2/(3*(-2 + n)) + 10/(-1 + n) - 152/(3*n^2) + 3194/(9*n) - 
           104/(3*(1 + n)^2) - 3206/(9*(1 + n)))*S[1, 1, -2, n] + 
         (-5419/9 + 242/n - 242/(1 + n))*S[1, 1, 1, n] + 
         (-1715/9 + 1/(3*(-2 + n)) + 5/(-1 + n) - 22/(3*n^2) - 365/(9*n) - 
           29/(3*(1 + n)^2) + 9269/(36*(1 + n)))*S[1, 1, 2, n] + 
         (-2069/36 - 274/(3*n) + 89/(6*(1 + n)))*S[1, 1, 3, n] + 
         (430*S[1, 1, 4, n])/3 - 200*S[1, 2, -3, n] + (-808/9 + 96/(1 + n))*
          S[1, 2, -2, n] + (-1849/9 - 1/(3*(-2 + n)) - 5/(-1 + n) + 
           137/(12*n^2) + 1175/(36*n) - 4/(3*(1 + n)^2) - 833/(9*(1 + n)))*
          S[1, 2, 1, n] + (-1913/12 - 32/n + 141/(2*(1 + n)))*S[1, 2, 2, n] + 
         70*S[1, 2, 3, n] - (268*S[1, 3, -2, n])/3 + 
         (20/3 + 196/(3*n) - 220/(3*(1 + n)))*S[1, 3, 1, n] - 
         (112*S[1, 3, 2, n])/3 - 326*S[1, 4, 1, n] - (1136*S[2, -3, 1, n])/
          3 + (200*S[2, -2, -2, n])/3 + (-632/9 - 20/n + 4/(1 + n))*
          S[2, -2, 1, n] + (88*S[2, -2, 2, n])/3 - (536*S[2, 1, -3, n])/3 + 
         (-520/9 - 12/n + 40/(1 + n))*S[2, 1, -2, n] + 
         (-66 - 49/(12*n^2) + 95/(12*n) + 11/(1 + n)^2 - 2683/(12*(1 + n)))*
          S[2, 1, 1, n] + (-9611/36 + 2/(3*n) + 37/(3*(1 + n)))*
          S[2, 1, 2, n] + (257*S[2, 1, 3, n])/6 + (56*S[2, 2, -2, n])/3 + 
         (589/18 + 58/(3*n) - 161/(6*(1 + n)))*S[2, 2, 1, n] - 
         (47*S[2, 2, 2, n])/2 - (226*S[2, 3, 1, n])/3 - 236*S[3, -2, 1, n] - 
         (92*S[3, 1, -2, n])/3 + (2977/36 + 260/(3*n) - 553/(6*(1 + n)))*
          S[3, 1, 1, n] - 12*S[3, 1, 2, n] + (35*S[3, 2, 1, n])/2 + 
         (287*S[4, 1, 1, n])/6 + (320*S[-2, -2, 1, 1, n])/3 + 
         (184*S[-2, 1, -2, 1, n])/3 - (704*S[-2, 1, 1, -2, n])/3 - 
         (32*S[-2, 1, 1, 2, n])/3 + (32*S[-2, 1, 2, 1, n])/3 - 
         (1280*S[1, -3, 1, 1, n])/3 + (784*S[1, -2, -2, 1, n])/3 + 
         384*S[1, -2, 1, -2, n] + (-1408/9 - 1280/(3*n) + 1280/(3*(1 + n)))*
          S[1, -2, 1, 1, n] + (52*S[1, -2, 1, 2, n])/3 - 
         (52*S[1, -2, 2, 1, n])/3 + 302*S[1, 1, -3, 1, n] + 
         (760*S[1, 1, -2, -2, n])/3 + (-764/3 - 380/n + 384/(1 + n))*
          S[1, 1, -2, 1, n] - (76*S[1, 1, -2, 2, n])/3 - 
         106*S[1, 1, 1, -3, n] + (-3520/9 + 12/n - 104/(1 + n))*
          S[1, 1, 1, -2, n] - 484*S[1, 1, 1, 1, n] + 
         (427/9 + 6/n - 52/(1 + n))*S[1, 1, 1, 2, n] + (499*S[1, 1, 1, 3, n])/
          6 - 16*S[1, 1, 2, -2, n] + (-365/18 - 73/(12*n) + 112/(3*(1 + n)))*
          S[1, 1, 2, 1, n] + (143*S[1, 1, 2, 2, n])/2 - (80*S[1, 1, 3, 1, n])/
          3 + 272*S[1, 2, -2, 1, n] + 16*S[1, 2, 1, -2, n] + 
         (-251/6 + 1/(12*n) + 44/(3*(1 + n)))*S[1, 2, 1, 1, n] + 
         (2*S[1, 2, 1, 2, n])/3 - (241*S[1, 2, 2, 1, n])/6 - 
         (1043*S[1, 3, 1, 1, n])/6 - (1280*S[2, -2, 1, 1, n])/3 + 
         272*S[2, 1, -2, 1, n] + 16*S[2, 1, 1, -2, n] + (38*S[2, 1, 1, 2, n])/
          3 - (19*S[2, 1, 2, 1, n])/3 - (19*S[2, 2, 1, 1, n])/3 + 
         (2560*S[1, 1, -2, 1, 1, n])/3 + 300*S[1, 1, 1, -2, 1, n] + 
         (35*S[1, 1, 1, 2, 1, n])/3 - (35*S[1, 1, 2, 1, 1, n])/3 + 
         (-6587/36 - 44/(3*n^3) + 11/(9*n^2) - 5267/(54*n) + 
           44/(3*(1 + n)^3) + 616/(9*(1 + n)^2) + 3178/(27*(1 + n)) - 
           (88*S[-3, n])/3 + (-88/(3*n) + 88/(3*(1 + n)))*S[-2, n] + 
           (5419/54 - 121/(3*n) + 121/(3*(1 + n)))*S[1, n] + 
           (242*S[2, n])/9 + (88*S[3, n])/3 + (176*S[1, -2, n])/3 + 
           (242*S[1, 1, n])/3)*zeta[2] + (-61489/72 - 2/(-2 + n) + 
           10/(-1 + n)^2 + 110/(-1 + n) - 28/n^3 - 285/(2*n^2) - 
           158687/(216*n) + 12/(1 + n)^3 + 2992/(3*(1 + n)^2) + 
           108155/(54*(1 + n)) + 92*S[-3, n] + (-916/3 - 120/n + 80/(1 + n))*
            S[-2, n] + (105145/216 + 4/(3*(-2 + n)) - 17/(3*(-1 + n)) + 
             29/n^2 + 249/(2*n) - 16/(1 + n)^2 + 1949/(6*(1 + n)))*S[1, n] + 
           (-1001/6 - 4/n - 53/(1 + n))*S[2, n] - 89*S[3, n] - 
           48*S[-2, 1, n] + 136*S[1, -2, n] + (743/6 - 25/n + 33/(1 + n))*
            S[1, 1, n] + 33*S[1, 2, n] + 41*S[2, 1, n] + 3*S[1, 1, 1, n])*
          zeta[3] + (-3285/16 - 132/n + 660/(1 + n) + 48*S[-2, n] + 
           132*S[1, n])*zeta[4] + (1085/12 + 55/n - 240/(1 + n) - 30*S[1, n])*
          zeta[5]) + xib^2*(((3*ca^2*cf)/8 + cf^3*(3/2 + n^(-1) - 
             (1 + n)^(-1) - 2*S[1, n]) + ca*cf^2*(3/2 + 1/(2*n) - 
             1/(2*(1 + n)) - S[1, n]))/eps^3 + 
         (ca^2*cf*(31/16 - 9/(8*n) - (9*S[1, n])/8) + 
           ca*cf^2*(55/8 - 1/(2*n^2) - 9/(4*n) - (1 + n)^(-2) - 
             7/(4*(1 + n)) + (-6 + 3/(2*n) + 1/(2*(1 + n)))*S[1, n] - 
             3*S[2, n] + 3*S[1, 1, n]) + cf^3*(13/2 - n^(-2) - 1/(2*n) - 
             2/(1 + n)^2 - 3/(1 + n) + (-13/2 + 3/n + (1 + n)^(-1))*S[1, n] - 
             6*S[2, n] + 6*S[1, 1, n]))/eps^2 + 
         cf^3*(73 - 13/n^4 + 23/(2*n^3) - 49/(2*n^2) - 11/n - 8/(1 + n)^4 - 
           12/(1 + n)^3 - 4/(1 + n)^2 - 10/(1 + n) + 
           (-67 + 9/n^3 + 5/(2*n^2) - 3/(2*n) + 4/(1 + n)^3 - 2/(1 + n)^2 + 
             2/(1 + n))*S[1, n] + (-123/2 + 5/n^2 - 15/(2*n) + 2/(1 + n)^2 - 
             (1 + n)^(-1))*S[2, n] + (-73/2 + 3/n + (1 + n)^(-1))*S[3, n] - 
           30*S[4, n] + (55/2 + 7/n^2 + 35/(2*n) + 6/(1 + n)^2 + 5/(1 + n))*
            S[1, 1, n] + (21/2 + 9/n + 3/(1 + n))*S[1, 2, n] + 6*S[1, 3, n] + 
           (21/2 + 9/n + 3/(1 + n))*S[2, 1, n] + 6*S[2, 2, n] + 
           6*S[3, 1, n] + (47/2 - 21/n + (1 + n)^(-1))*S[1, 1, 1, n] + 
           18*S[1, 1, 2, n] + 18*S[1, 2, 1, n] + 18*S[2, 1, 1, n] - 
           18*S[1, 1, 1, 1, n] + (-39/4 + 3/(2*n^2) + 3/(4*n) + 3/(1 + n)^2 + 
             9/(2*(1 + n)) + (39/4 - 9/(2*n) - 3/(2*(1 + n)))*S[1, n] + 
             9*S[2, n] - 9*S[1, 1, n])*zeta[2] + (21/2 + 7/n - 7/(1 + n) - 
             14*S[1, n])*zeta[3]) + (cf^3*(25 - 5/n^3 + 7/(2*n^2) - 
             13/(2*n) - 4/(1 + n)^3 - 6/(1 + n)^2 - 2/(1 + n) + 
             (-55/2 + 5/n^2 + 1/(2*n) + 2/(1 + n)^2 - (1 + n)^(-1))*S[1, n] + 
             (-33/2 + 3/n + (1 + n)^(-1))*S[2, n] - 14*S[3, n] + 
             (21/2 + n^(-1) + 3/(1 + n))*S[1, 1, n] + 6*S[1, 2, n] + 
             6*S[2, 1, n] + 10*S[1, 1, 1, n] + (-9/4 - 3/(2*n) + 3/
                (2*(1 + n)) + 3*S[1, n])*zeta[2]) + 
           ca*cf^2*(143/4 - 5/(2*n^3) + 1/(4*n^2) - 35/(8*n) - 2/(1 + n)^3 - 
             7/(2*(1 + n)^2) - 7/(2*(1 + n)) + (-269/8 + 1/(2*n^2) - 11/
                (4*n) + (1 + n)^(-2) - 9/(4*(1 + n)))*S[1, n] + 
             (-14 - 5/(2*n) + 1/(2*(1 + n)))*S[2, n] - 7*S[3, n] + 
             (3 + 13/(2*n) + 7/(2*(1 + n)))*S[1, 1, n] - (2*S[1, 2, n])/
              (1 + n) + (-2 + 2/(1 + n))*S[2, 1, n] + 17*S[1, 1, 1, n] + 
             (-9/4 - 3/(4*n) + 3/(4*(1 + n)) + (3*S[1, n])/2)*zeta[2] + 
             (3 - 12/(1 + n))*zeta[3]) + ca^2*cf*(479/32 - 13/(8*n^2) - 
             13/(16*n) + (-101/16 - 19/(8*n))*S[1, n] - (17*S[2, n])/8 - 
             (27*S[1, 1, n])/8 + (1/2 - (1 + n)^(-1))*S[1, 2, n] + 
             (-1/2 + (1 + n)^(-1))*S[2, 1, n] - (9*zeta[2])/16 + 
             (13/8 - 6/(1 + n))*zeta[3]))/eps + ca*cf^2*(517/4 - 13/(2*n^4) + 
           17/(4*n^3) - 143/(8*n^2) - 35/(4*n) - 4/(1 + n)^4 - 7/(1 + n)^3 - 
           7/(1 + n)^2 - 41/(2*(1 + n)) + (-397/4 + 3/(2*n^3) + 11/(4*n^2) - 
             9/(8*n) + 2/(1 + n)^3 - 9/(2*(1 + n)^2) + 3/(2*(1 + n)))*
            S[1, n] + (-361/8 - 21/(2*n^2) + 25/(4*n) + (1 + n)^(-2) - 
             9/(4*(1 + n)))*S[2, n] + (-32 - 21/(2*n) + 1/(2*(1 + n)))*
            S[3, n] - 15*S[4, n] + (-287/8 + 15/(2*n^2) - 37/(4*n) + 
             7/(1 + n)^2 - 15/(4*(1 + n)))*S[1, 1, n] + 
           (-8 - 1/(2*n) - 4/(1 + n)^2 - 3/(2*(1 + n)))*S[1, 2, n] + 
           (-5 - 8/(1 + n))*S[1, 3, n] + (-10 - 5/(2*n) + 4/(1 + n)^2 + 
             17/(2*(1 + n)))*S[2, 1, n] + (-12 + 2/(1 + n))*S[2, 2, n] + 
           (-9 + 4/(1 + n))*S[3, 1, n] + (39 + 51/(2*n) + 25/(2*(1 + n)))*
            S[1, 1, 1, n] + (10 - 2/(1 + n))*S[1, 1, 2, n] + 
           (8 + 2/(1 + n))*S[1, 2, 1, n] + (8 + 2/(1 + n))*S[2, 1, 1, n] + 
           63*S[1, 1, 1, 1, n] + (-165/16 + 3/(4*n^2) + 27/(8*n) + 
             3/(2*(1 + n)^2) + 21/(8*(1 + n)) + (9 - 9/(4*n) - 3/(4*(1 + n)))*
              S[1, n] + (9*S[2, n])/2 - (9*S[1, 1, n])/2)*zeta[2] + 
           (27/2 + 33/(2*n) - 24/(1 + n)^2 - 63/(2*(1 + n)) + 6*S[1, n])*
            zeta[3] + (9/2 - 18/(1 + n))*zeta[4]) + 
         ca^2*cf*(4691/64 - 19/(8*n^3) - 25/(16*n^2) - 189/(32*n) + 
           (-501/32 + 1/(6*(-1 + n)) + 3/(2*n^3) - 55/(8*n^2) + 29/(16*n))*
            S[1, n] + (-419/48 - 7/(4*n^2) - 5/(8*n))*S[2, n] + 
           (-83/24 - 1/(6*(-1 + n)) + 1/(4*n))*S[3, n] + 
           (-319/16 - 1/(4*n^2) - 39/(8*n))*S[1, 1, n] + 
           (-35/8 + 1/(2*n) - 2/(1 + n)^2 - 15/(4*(1 + n)))*S[1, 2, n] + 
           (5/4 + 1/(6*(-1 + n)) - 1/(12*n) - 31/(12*(1 + n)))*S[1, 3, n] + 
           (-155/24 - 1/(4*n) + 2/(1 + n)^2 + 15/(4*(1 + n)))*S[2, 1, n] + 
           (-7/4 + (1 + n)^(-1))*S[2, 2, n] + S[2, 3, n]/12 + 
           (1 - 1/(6*(-1 + n)) + 1/(12*n) + 7/(12*(1 + n)))*S[3, 1, n] - 
           S[4, 1, n]/12 - (81*S[1, 1, 1, n])/8 + (5/2 - 19/(4*(1 + n)))*
            S[1, 1, 2, n] + (-1/2 + 1/(4*n^2) - 1/(2*n) + (1 + n)^(-1))*
            S[1, 2, 1, n] + (-5/2 - 1/(4*n^2) + 1/(2*n) + 19/(4*(1 + n)))*
            S[2, 1, 1, n] + (-1/(4*n) + 1/(2*(1 + n)))*S[1, 1, 2, 1, n] + 
           (1/(4*n) - 1/(2*(1 + n)))*S[1, 2, 1, 1, n] + 
           (-93/32 + 27/(16*n) + (27*S[1, n])/16)*zeta[2] + 
           (-14/3 + 1/(3*(-1 + n)) + 45/(8*n) - 12/(1 + n)^2 - 
             45/(2*(1 + n)) + (77/8 - 1/(3*(-1 + n)) - n^(-2) + 13/(6*n) - 31/
                (3*(1 + n)))*S[1, n] - S[2, n]/6 + (n^(-1) - 2/(1 + n))*
              S[1, 1, n])*zeta[3] + (39/16 - 9/(1 + n))*zeta[4] + 
           (25/12 + 5/n - 10/(1 + n))*zeta[5])) + 
       ca*(cf*tf*(-487871/243 - 32/(-1 + n)^2 + 416/(9*(-1 + n)) - 
           320/(9*n^5) + 1568/(27*n^4) - 8560/(81*n^3) - 3532/(81*n^2) - 
           165490/(729*n) + 320/(1 + n)^5 + 560/(1 + n)^4 + 
           51280/(81*(1 + n)^3) + 34496/(81*(1 + n)^2) + 
           238390/(729*(1 + n)) - (640*S[-5, n])/9 + 
           (-1120/27 - 80/(9*n) + 80/(9*(1 + n)))*S[-4, n] + 
           (-1792/81 - 80/(3*(-1 + n)) + 304/(9*n^2) - 896/(27*n) + 
             208/(3*(1 + n)^2) + 1616/(27*(1 + n)))*S[-3, n] + 
           (-32/(-1 + n)^2 + 272/(9*(-1 + n)) + 256/(9*n^3) - 1856/(27*n^2) - 
             5344/(81*n) + 1664/(9*(1 + n)^3) + 2432/(27*(1 + n)^2) + 
             2896/(81*(1 + n)))*S[-2, n] + (225032/729 - 32/(-1 + n) - 
             32/(9*n^4) + 652/(27*n^3) - 1072/(9*n^2) - 1402/(27*n) + 
             64/(3*(1 + n)^4) + 10736/(27*(1 + n)^3) + 13144/(27*(1 + n)^2) + 
             8152/(27*(1 + n)))*S[1, n] + (5150/81 - 80/(3*n^3) - 12/n^2 - 
             1802/(27*n) + 880/(9*(1 + n)^3) + 96/(1 + n)^2 + 
             3668/(27*(1 + n)))*S[2, n] + (2312/81 - 32/(3*(-1 + n)) - 
             512/(9*n^2) - 40/(3*n) + 832/(9*(1 + n)^2) + 176/(3*(1 + n)))*
            S[3, n] + (1472/27 - 464/(9*n) + 464/(9*(1 + n)))*S[4, n] + 
           (640*S[5, n])/9 - (448*S[-4, 1, n])/9 + (224*S[-3, -2, n])/3 + 
           (-640/27 - 128/(9*n) + 128/(9*(1 + n)))*S[-3, 1, n] - 
           (64*S[-3, 2, n])/3 + (160*S[-2, -3, n])/3 + 
           (320/9 - 128/(3*n) + 128/(3*(1 + n)))*S[-2, -2, n] + 
           (-64/(3*(-1 + n)) + 64/(9*n^2) - 1024/(27*n) + 704/(9*(1 + n)^2) + 
             1600/(27*(1 + n)))*S[-2, 1, n] + (-64/(3*n) + 64/(3*(1 + n)))*
            S[-2, 2, n] + (64*S[-2, 3, n])/3 + (832*S[1, -4, n])/9 + 
           (1600/27 - 928/(9*n) + 928/(9*(1 + n)))*S[1, -3, n] + 
           (3584/81 - 32/(-1 + n) - 352/(9*n^2) - 256/(3*n) + 
             1568/(9*(1 + n)^2) + 352/(3*(1 + n)))*S[1, -2, n] + 
           (8696/27 + 52/(9*n^3) - 532/(9*n^2) - 1940/(9*n) - 
             64/(9*(1 + n)^3) + 2480/(9*(1 + n)^2) + 3476/(9*(1 + n)))*
            S[1, 1, n] + (4024/27 - 404/(9*n^2) - 94/(9*n) - 
             32/(9*(1 + n)^2) - 26/(1 + n))*S[1, 2, n] + 
           (764/9 - 320/(9*n) - 256/(9*(1 + n)))*S[1, 3, n] + 
           (256*S[1, 4, n])/9 + (352*S[2, -3, n])/9 + 
           (640/27 - 352/(9*n) + 352/(9*(1 + n)))*S[2, -2, n] + 
           (2110/27 + 80/(9*n^2) - 686/(9*n) + 368/(9*(1 + n)^2) + 
             430/(3*(1 + n)))*S[2, 1, n] + (458/9 - 112/(3*n) + 
             176/(3*(1 + n)))*S[2, 2, n] + (808*S[2, 3, n])/9 + 
           (544*S[3, -2, n])/9 + (1318/27 - 64/(3*n) + 128/(3*(1 + n)))*
            S[3, 1, n] + (176*S[3, 2, n])/3 - (8*S[4, 1, n])/9 - 
           (256*S[-3, 1, 1, n])/9 + 64*S[-2, -2, 1, n] + 
           (128*S[-2, 1, -2, n])/3 + (-256/(9*n) + 256/(9*(1 + n)))*
            S[-2, 1, 1, n] + (640*S[1, -3, 1, n])/9 + (64*S[1, -2, -2, n])/
            3 + (1280/27 - 256/(3*n) + 256/(3*(1 + n)))*S[1, -2, 1, n] + 
           (128*S[1, -2, 2, n])/3 + (896*S[1, 1, -3, n])/9 + 
           (640/9 - 1216/(9*n) + 1216/(9*(1 + n)))*S[1, 1, -2, n] + 
           (3472/9 - 176/n + 176/(1 + n))*S[1, 1, 1, n] + 
           (1156/9 + 100/(9*n) - 856/(9*(1 + n)))*S[1, 1, 2, n] + 
           (184*S[1, 1, 3, n])/9 + (320*S[1, 2, -2, n])/9 + 
           (1196/9 - 112/(9*n) + 304/(9*(1 + n)))*S[1, 2, 1, n] + 
           (160*S[1, 2, 2, n])/3 + (8*S[1, 3, 1, n])/3 + (256*S[2, -2, 1, n])/
            9 + (320*S[2, 1, -2, n])/9 + (248/3 + 4/(3*n) + 248/(3*(1 + n)))*
            S[2, 1, 1, n] + (904*S[2, 1, 2, n])/9 - (112*S[2, 2, 1, n])/9 - 
           (296*S[3, 1, 1, n])/9 + (512*S[1, -2, 1, 1, n])/9 + 
           (256*S[1, 1, -2, 1, n])/3 + (1280*S[1, 1, 1, -2, n])/9 + 
           352*S[1, 1, 1, 1, n] - (152*S[1, 1, 1, 2, n])/9 + 
           (32*S[1, 1, 2, 1, n])/9 + (56*S[1, 2, 1, 1, n])/3 + 
           (1166/9 + 16/(3*n^3) + 40/(9*n^2) + 1366/(27*n) - 
             16/(3*(1 + n)^3) - 400/(9*(1 + n)^2) - 1762/(27*(1 + n)) + 
             (32*S[-3, n])/3 + (32/(3*n) - 32/(3*(1 + n)))*S[-2, n] + 
             (-1736/27 + 88/(3*n) - 88/(3*(1 + n)))*S[1, n] - 
             (176*S[2, n])/9 - (32*S[3, n])/3 - (64*S[1, -2, n])/3 - 
             (176*S[1, 1, n])/3)*zeta[2] + (3194/9 - 128/(3*(-1 + n)) + 
             232/(3*n^2) + 5812/(27*n) - 256/(1 + n)^2 - 16684/(27*(1 + n)) + 
             (320*S[-2, n])/3 + (-8168/27 - 136/(3*n) - 368/(3*(1 + n)))*
              S[1, n] + (256*S[2, n])/3 + (64*S[1, 1, n])/3)*zeta[3] + 
           (60 + 32/n - 224/(1 + n) - 16*S[1, n])*zeta[4]) + 
         cf^2*(27233/12 - 8/(-1 + n)^3 - 86/(-1 + n)^2 + 2/(9*(-1 + n)) + 
           148/n^6 - 2278/(9*n^5) + 23215/(27*n^4) - 197389/(324*n^3) + 
           647659/(648*n^2) + 43013/(108*n) + 1132/(3*(1 + n)^6) + 
           23548/(9*(1 + n)^5) + 27661/(27*(1 + n)^4) + 389/(27*(1 + n)^3) - 
           36005/(81*(1 + n)^2) - 16549/(54*(1 + n)) + 528*S[-6, n] + 
           (-1180/9 + 1544/(3*n) - 1544/(3*(1 + n)))*S[-5, n] + 
           (-1474/27 + 140/(-1 + n) + 1352/(3*n^2) - 4652/(9*n) - 
             128/(1 + n)^2 + 3644/(9*(1 + n)))*S[-4, n] + 
           (-292/81 + 76/(-1 + n)^2 - 227/(3*(-1 + n)) + 356/n^3 - 
             3176/(9*n^2) + 5596/(27*n) + 272/(3*(1 + n)^3) + 376/(1 + n)^2 - 
             3985/(27*(1 + n)))*S[-3, n] + (136 - 2/(-2 + n) - 8/(-1 + n)^3 - 
             126/(-1 + n)^2 - 151/(9*(-1 + n)) + 448/(3*n^4) + 136/(9*n^3) - 
             260/(27*n^2) - 41770/(81*n) + 1088/(3*(1 + n)^4) + 
             7520/(9*(1 + n)^3) + 18296/(27*(1 + n)^2) + 41023/(81*(1 + n)))*
            S[-2, n] + (-198853/108 + (-2 + n)^(-1) - 52/(-1 + n)^2 - 
             82/(-1 + n) + 76/(3*n^5) - 1174/(3*n^4) + 7516/(27*n^3) - 
             234959/(324*n^2) + 1001741/(648*n) + 1100/(1 + n)^5 + 
             27068/(9*(1 + n)^4) + 31823/(27*(1 + n)^3) - 
             50465/(162*(1 + n)^2) - 205361/(162*(1 + n)))*S[1, n] + 
           (-725647/648 - (-2 + n)^(-1) + 4/(-1 + n) + 32/(3*n^4) + 
             400/(9*n^3) + 7174/(27*n^2) - 31901/(324*n) + 
             596/(3*(1 + n)^4) + 32/(1 + n)^3 + 1883/(27*(1 + n)^2) + 
             100607/(324*(1 + n)))*S[2, n] + (-17987/27 + 64/(3*(-1 + n)) + 
             52/(3*n^3) + 1730/(9*n^2) - 9937/(27*n) - 536/(3*(1 + n)^3) - 
             190/(9*(1 + n)^2) + 6184/(27*(1 + n)))*S[3, n] + 
           (-13304/27 - 44/(-1 + n) + 16/(3*n^2) - 532/(9*n) - 
             120/(1 + n)^2 - 188/(9*(1 + n)))*S[4, n] + 
           (-1660/3 - 344/(3*n) + 344/(3*(1 + n)))*S[5, n] - 528*S[6, n] - 
           400*S[-5, 1, n] - (616*S[-4, -2, n])/3 + 
           (-376/9 - 272/n + 244/(1 + n))*S[-4, 1, n] + (292*S[-4, 2, n])/3 - 
           916*S[-3, -3, n] + (1616/3 - 344/(3*n) + 488/(3*(1 + n)))*
            S[-3, -2, n] + (-1228/27 - 2/(-2 + n) - 160/(-1 + n) - 
             1028/(3*n^2) + 874/(9*n) + 896/(3*(1 + n)^2) + 476/(9*(1 + n)))*
            S[-3, 1, n] + (-160/3 + 92/n - 56/(1 + n))*S[-3, 2, n] + 
           (400*S[-3, 3, n])/3 - (704*S[-2, -4, n])/3 + 
           (472/3 - 64/(3*n) + 472/(3*(1 + n)))*S[-2, -3, n] + 
           (2672/9 + 8/(3*(-2 + n)) + 104/(-1 + n) - 272/(3*n^2) - 
             632/(3*n) - 1280/(3*(1 + n)^2) + 112/(1 + n))*S[-2, -2, n] + 
           (72 - 2/(-2 + n) - 116/(-1 + n)^2 - 250/(3*(-1 + n)) - 
             664/(3*n^3) + 1600/(9*n^2) + 5102/(27*n) - 592/(1 + n)^3 - 
             1336/(9*(1 + n)^2) - 2798/(27*(1 + n)))*S[-2, 1, n] + 
           (4/(3*(-2 + n)) + 56/(-1 + n) + 112/n^2 - 472/(3*n) - 
             40/(1 + n)^2 + 100/(1 + n))*S[-2, 2, n] + 
           (376/3 + 144/n - 144/(1 + n))*S[-2, 3, n] - (832*S[-2, 4, n])/3 - 
           (3664*S[1, -5, n])/3 + (3388/9 - 440/n + 512/(1 + n))*
            S[1, -4, n] + (6310/27 - 166/(-1 + n) + 308/(3*n^2) - 
             7276/(9*n) + 664/(1 + n)^2 + 8410/(9*(1 + n)))*S[1, -3, n] + 
           (16784/81 + 2/(-2 + n) - 52/(-1 + n)^2 - 44/(-1 + n) - 
             464/(3*n^3) + 224/(9*n^2) - 4534/(3*n) + 2960/(3*(1 + n)^3) + 
             11336/(9*(1 + n)^2) + 4516/(3*(1 + n)))*S[1, -2, n] + 
           (-246289/648 - 80/(-1 + n) + 364/(3*n^4) - 4520/(9*n^3) - 
             1256/(9*n^2) - 3229/(12*n) + 596/(3*(1 + n)^4) + 
             22340/(9*(1 + n)^3) + 12607/(9*(1 + n)^2) + 14105/(36*(1 + n)))*
            S[1, 1, n] + (-35090/81 + (-2 + n)^(-1) + 14/(-1 + n) - 92/n^3 + 
             230/(3*n^2) - 1010/(3*n) + 436/(3*(1 + n)^3) + 
             1664/(9*(1 + n)^2) + 1433/(9*(1 + n)))*S[1, 2, n] + 
           (-10234/27 - 80/(-1 + n) - 160/(3*n^2) + 530/(9*n) + 
             64/(3*(1 + n)^2) - 572/(9*(1 + n)))*S[1, 3, n] + 
           (-3748/9 - 104/n + 224/(1 + n))*S[1, 4, n] + (1264*S[1, 5, n])/3 - 
           (4712*S[2, -4, n])/3 + (2152/9 + 184/(3*n) + 20/(3*(1 + n)))*
            S[2, -3, n] + (1336/27 + 8/(3*(-2 + n)) + 60/(-1 + n) + 
             544/(3*n^2) - 2644/(9*n) - 168/(1 + n)^2 + 1936/(9*(1 + n)))*
            S[2, -2, n] + (-41147/81 - (-2 + n)^(-1) - 14/(-1 + n) - 
             220/(3*n^3) + 128/(9*n^2) + 41/(9*n) + 692/(3*(1 + n)^3) + 
             4096/(9*(1 + n)^2) + 1955/(9*(1 + n)))*S[2, 1, n] + 
           (-8681/27 + 4/(3*(-2 + n)) + 28/(-1 + n) - 76/(3*n^2) - 
             746/(9*n) + 56/(1 + n)^2 + 650/(9*(1 + n)))*S[2, 2, n] + 
           (-5560/9 - 44/(3*n) + 368/(3*(1 + n)))*S[2, 3, n] + 
           (248*S[2, 4, n])/3 - 1072*S[3, -3, n] + 
           (2416/9 - 168/n + 288/(1 + n))*S[3, -2, n] + 
           (-2816/27 - 2/(-2 + n) + 6/(-1 + n) - 508/(3*n^2) - 2432/(9*n) + 
             1216/(3*(1 + n)^2) + 3650/(9*(1 + n)))*S[3, 1, n] + 
           (-1232/9 - 188/(3*n) - 220/(3*(1 + n)))*S[3, 2, n] - 
           276*S[3, 3, n] - (1696*S[4, -2, n])/3 + 
           (518/3 - 1288/(3*n) + 1000/(3*(1 + n)))*S[4, 1, n] + 
           (140*S[4, 2, n])/3 + 64*S[5, 1, n] - (1888*S[-4, 1, 1, n])/3 + 
           376*S[-3, -2, 1, n] + 992*S[-3, 1, -2, n] + 
           (-76/9 - 2152/(3*n) + 2152/(3*(1 + n)))*S[-3, 1, 1, n] + 
           (20*S[-3, 1, 2, n])/3 - (244*S[-3, 2, 1, n])/3 + 
           (280*S[-2, -3, 1, n])/3 - 320*S[-2, -2, -2, n] + 
           (344 + 640/(3*n) - 832/(3*(1 + n)))*S[-2, -2, 1, n] - 
           (208*S[-2, -2, 2, n])/3 + (664*S[-2, 1, -3, n])/3 + 
           (680/3 + 832/(3*n) - 592/(3*(1 + n)))*S[-2, 1, -2, n] + 
           (-80/(-1 + n) - 728/n^2 + 5348/(9*n) - 904/(3*(1 + n)^2) - 
             4628/(9*(1 + n)))*S[-2, 1, 1, n] + 
           (16 - 64/(3*n) + 16/(3*(1 + n)))*S[-2, 1, 2, n] + 
           (64*S[-2, 1, 3, n])/3 - (784*S[-2, 2, -2, n])/3 + 
           (-16 - 160/(3*n) + 208/(3*(1 + n)))*S[-2, 2, 1, n] - 
           64*S[-2, 2, 2, n] + (1312*S[-2, 3, 1, n])/3 + 872*S[1, -4, 1, n] + 
           (664*S[1, -3, -2, n])/3 + (1792/9 - 116/(3*n) + 368/(3*(1 + n)))*
            S[1, -3, 1, n] - 248*S[1, -3, 2, n] + (1040*S[1, -2, -3, n])/3 + 
           (184/3 + 368/n - 544/(1 + n))*S[1, -2, -2, n] + 
           (2456/27 + 4/(3*(-2 + n)) + 128/(-1 + n) - 320/(3*n^2) - 
             208/(3*n) - 1976/(3*(1 + n)^2) - 36/(1 + n))*S[1, -2, 1, n] + 
           (320/3 - 248/(3*n) + 32/(3*(1 + n)))*S[1, -2, 2, n] - 
           288*S[1, -2, 3, n] + 1548*S[1, 1, -4, n] + 
           (4208/9 - 888/n + 720/(1 + n))*S[1, 1, -3, n] + 
           (3244/9 - 4/(3*(-2 + n)) - 108/(-1 + n) - 344/(3*n^2) - 
             6040/(9*n) + 2824/(3*(1 + n)^2) + 7096/(9*(1 + n)))*
            S[1, 1, -2, n] + (-2 + 40/n^3 - 5618/(9*n^2) - 4466/(9*n) - 
             40/(1 + n)^3 + 16922/(9*(1 + n)^2) + 11288/(9*(1 + n)))*
            S[1, 1, 1, n] + (199/3 - 2/(3*(-2 + n)) - 14/(-1 + n) - 
             332/(3*n^2) - 1970/(9*n) - 292/(3*(1 + n)^2) + 1130/(9*(1 + n)))*
            S[1, 1, 2, n] + (2360/9 - 320/(3*n) + 20/(3*(1 + n)))*
            S[1, 1, 3, n] - 28*S[1, 1, 4, n] + (1888*S[1, 2, -3, n])/3 + 
           (824/9 - 80/n - 176/(1 + n))*S[1, 2, -2, n] + 
           (10 + 2/(3*(-2 + n)) + 14/(-1 + n) - 40/n^2 - 1264/(3*n) + 
             200/(3*(1 + n)^2) + 1456/(3*(1 + n)))*S[1, 2, 1, n] + 
           (-1544/9 - 84/n + 80/(1 + n))*S[1, 2, 2, n] + (16*S[1, 2, 3, n])/
            3 + 408*S[1, 3, -2, n] + (2218/9 - 460/(3*n) + 448/(3*(1 + n)))*
            S[1, 3, 1, n] + (292*S[1, 3, 2, n])/3 + (2612*S[1, 4, 1, n])/3 + 
           (3392*S[2, -3, 1, n])/3 - 304*S[2, -2, -2, n] + 
           (40/9 + 88/n - 24/(1 + n))*S[2, -2, 1, n] - (752*S[2, -2, 2, n])/
            3 + (1696*S[2, 1, -3, n])/3 + (-40/9 - 40/n - 16/(1 + n))*
            S[2, 1, -2, n] + (-100 + 20/(3*n^2) - 3196/(9*n) + 
             572/(3*(1 + n)^2) + 5068/(9*(1 + n)))*S[2, 1, 1, n] + 
           (-520/3 - 140/n + 108/(1 + n))*S[2, 1, 2, n] + 12*S[2, 1, 3, n] - 
           (592*S[2, 2, -2, n])/3 + (524/9 - 64/(3*n) - 140/(3*(1 + n)))*
            S[2, 2, 1, n] - (176*S[2, 2, 2, n])/3 + (1396*S[2, 3, 1, n])/3 + 
           808*S[3, -2, 1, n] + 248*S[3, 1, -2, n] + 
           (4930/9 - 264/n + 396/(1 + n))*S[3, 1, 1, n] + (320*S[3, 1, 2, n])/
            3 + 244*S[3, 2, 1, n] - (500*S[4, 1, 1, n])/3 - 
           304*S[-3, 1, 1, 1, n] - (160*S[-2, -2, 1, 1, n])/3 - 
           (304*S[-2, 1, -2, 1, n])/3 + (2912*S[-2, 1, 1, -2, n])/3 + 
           (-304/n + 304/(1 + n))*S[-2, 1, 1, 1, n] + 32*S[-2, 1, 1, 2, n] - 
           32*S[-2, 1, 2, 1, n] + (4784*S[1, -3, 1, 1, n])/3 - 
           (1472*S[1, -2, -2, 1, n])/3 - (3104*S[1, -2, 1, -2, n])/3 + 
           (152/9 + 2656/(3*n) - 2656/(3*(1 + n)))*S[1, -2, 1, 1, n] + 
           (104*S[1, -2, 1, 2, n])/3 + (344*S[1, -2, 2, 1, n])/3 - 
           (2204*S[1, 1, -3, 1, n])/3 - 400*S[1, 1, -2, -2, n] + 
           (1000/3 + 488/n - 512/(1 + n))*S[1, 1, -2, 1, n] + 
           (808*S[1, 1, -2, 2, n])/3 + 732*S[1, 1, 1, -3, n] + 
           (5528/9 - 824/n + 1056/(1 + n))*S[1, 1, 1, -2, n] + 
           (9034/9 - 1540/n + 1540/(1 + n))*S[1, 1, 1, 1, n] + 
           (8296/9 + 60/n - 328/(1 + n))*S[1, 1, 1, 2, n] + 
           (568*S[1, 1, 1, 3, n])/3 + 224*S[1, 1, 2, -2, n] + 
           (2384/3 - 68/(3*n) - 232/(3*(1 + n)))*S[1, 1, 2, 1, n] + 
           120*S[1, 1, 2, 2, n] - (64*S[1, 1, 3, 1, n])/3 - 
           928*S[1, 2, -2, 1, n] + 128*S[1, 2, 1, -2, n] + 
           (6218/9 - 124/(3*n) + 460/(3*(1 + n)))*S[1, 2, 1, 1, n] + 
           228*S[1, 2, 1, 2, n] + (116*S[1, 2, 2, 1, n])/3 + 
           432*S[1, 3, 1, 1, n] + 1472*S[2, -2, 1, 1, n] - 
           928*S[2, 1, -2, 1, n] + 128*S[2, 1, 1, -2, n] + 
           (5656/9 + 384/(1 + n))*S[2, 1, 1, 1, n] + (844*S[2, 1, 1, 2, n])/
            3 + 68*S[2, 1, 2, 1, n] + (8*S[2, 2, 1, 1, n])/3 - 
           176*S[3, 1, 1, 1, n] + 608*S[1, -2, 1, 1, 1, n] - 
           (6272*S[1, 1, -2, 1, 1, n])/3 + 120*S[1, 1, 1, -2, 1, n] + 
           1024*S[1, 1, 1, 1, -2, n] + 3080*S[1, 1, 1, 1, 1, n] - 
           144*S[1, 1, 1, 1, 2, n] - (20*S[1, 1, 1, 2, 1, n])/3 + 
           (284*S[1, 1, 2, 1, 1, n])/3 + 96*S[1, 2, 1, 1, 1, n] + 
           (-3099/16 - 6/n^4 - 13/(3*n^3) - 425/(6*n^2) + 193/(8*n) - 
             6/(1 + n)^4 - 102/(1 + n)^3 - 205/(6*(1 + n)^2) + 
             5/(8*(1 + n)) - 24*S[-4, n] + (122/3 - 36/n + 36/(1 + n))*
              S[-3, n] + (-12/n^2 + 194/(3*n) - 12/(1 + n)^2 - 194/
                (3*(1 + n)))*S[-2, n] + (601/2 + 12/n^3 + 85/(3*n^2) + 211/
                (3*n) - 12/(1 + n)^3 - 553/(3*(1 + n)^2) - 310/(3*(1 + n)))*
              S[1, n] + (499/3 + 22/(3*n) - 22/(3*(1 + n)))*S[2, n] + 
             (106 + 12/n - 12/(1 + n))*S[3, n] + 24*S[4, n] + 
             24*S[-3, 1, n] + (24/n - 24/(1 + n))*S[-2, 1, n] + 
             72*S[1, -3, n] + (-244/3 + 48/n - 48/(1 + n))*S[1, -2, n] + 
             (-41/3 + 198/n - 198/(1 + n))*S[1, 1, n] - (44*S[1, 2, n])/3 - 
             24*S[1, 3, n] + 48*S[2, -2, n] - (44*S[2, 1, n])/3 - 
             24*S[3, 1, n] - 48*S[1, -2, 1, n] - 96*S[1, 1, -2, n] - 
             396*S[1, 1, 1, n])*zeta[2] + (-2257/6 + 4/(-2 + n) - 
             44/(-1 + n)^2 - 434/(3*(-1 + n)) - 16/n^3 + 160/(3*n^2) + 
             371/(3*n) - 552/(1 + n)^3 - 3646/(3*(1 + n)^2) - 
             3844/(3*(1 + n)) - 520*S[-3, n] + (1328/3 + 160/n - 112/(1 + n))*
              S[-2, n] + (3253/3 - 8/(3*(-2 + n)) - 24/(-1 + n) + 88/n^2 + 
               166/(3*n) - 624/(1 + n)^2 - 1642/(3*(1 + n)))*S[1, n] + 
             (2456/3 - 8/n - 24/(1 + n))*S[2, n] + 176*S[3, n] + 
             416*S[-2, 1, n] - 112*S[1, -2, n] + (-912 + 120/n - 408/(1 + n))*
              S[1, 1, n] + 64*S[1, 2, n] + 24*S[2, 1, n] - 288*S[1, 1, 1, n])*
            zeta[3] + (-357/2 - 36/n^2 + 99/n - 180/(1 + n)^2 - 411/(1 + n) - 
             144*S[-2, n] + (180 + 108/n - 396/(1 + n))*S[1, n] + 
             72*S[2, n] - 144*S[1, 1, n])*zeta[4] + 
           (-20 + 80/n + 80/(1 + n) - 80*S[1, n])*zeta[5])) + 
       (-1)^n*((ca^2*cf*(-88/(9*n^3) + 88/(9*n^2) - 176/(9*n) + 
             88/(9*(1 + n)^3) + 88/(9*(1 + n)^2) + 176/(9*(1 + n))) + 
           cf^2*(-64/(9*n^3) + 64/(9*n^2) - 128/(9*n) + 64/(9*(1 + n)^3) + 
             64/(9*(1 + n)^2) + 128/(9*(1 + n)))*tf + 
           cf^3*(8/n^4 - 4/n^3 + 20/n^2 - 40/n + 8/(1 + n)^4 + 4/(1 + n)^3 + 
             20/(1 + n)^2 + 40/(1 + n) + (-16/n^3 + 16/n^2 - 32/n + 16/
                (1 + n)^3 + 16/(1 + n)^2 + 32/(1 + n))*S[1, n]) + 
           ca*(cf*(32/(9*n^3) - 32/(9*n^2) + 64/(9*n) - 32/(9*(1 + n)^3) - 32/
                (9*(1 + n)^2) - 64/(9*(1 + n)))*tf + cf^2*(-4/n^4 + 194/
                (9*n^3) - 266/(9*n^2) + 532/(9*n) - 4/(1 + n)^4 - 194/
                (9*(1 + n)^3) - 266/(9*(1 + n)^2) - 532/(9*(1 + n)) + 
               (8/n^3 - 8/n^2 + 16/n - 8/(1 + n)^3 - 8/(1 + n)^2 - 
                 16/(1 + n))*S[1, n])))/eps^2 + 
         cf^2*tf*(-64/(-1 + n)^2 + 832/(9*(-1 + n)) - 640/(9*n^5) + 
           3488/(27*n^4) - 11296/(81*n^3) + 2176/(81*n^2) - 5696/(81*n) + 
           640/(1 + n)^5 + 7712/(27*(1 + n)^4) + 8224/(81*(1 + n)^3) - 
           6080/(81*(1 + n)^2) - 1792/(81*(1 + n)) + 
           (-160/(3*(-1 + n)) + 160/n - 320/(3*(1 + n)))*S[-3, n] + 
           (-64/(-1 + n)^2 + 352/(9*(-1 + n)) - 128/(3*n^3) + 320/(3*n^2) + 
             128/(3*n) + 128/(3*(1 + n)^3) - 320/(3*(1 + n)^2) - 
             736/(9*(1 + n)))*S[-2, n] + (-128/(3*(-1 + n)) - 448/(9*n^4) + 
             2240/(27*n^3) - 1856/(27*n^2) + 2368/(27*n) + 
             1472/(9*(1 + n)^4) + 2752/(27*(1 + n)^3) + 1984/(27*(1 + n)^2) - 
             1216/(27*(1 + n)))*S[1, n] + (-64/(3*n^3) + 64/(3*n^2) - 
             128/(3*n) + 64/(3*(1 + n)^3) + 64/(3*(1 + n)^2) + 
             128/(3*(1 + n)))*S[2, n] + (-64/(3*(-1 + n)) + 64/n - 
             128/(3*(1 + n)))*S[3, n] + (-64/(-1 + n) + 192/n - 128/(1 + n))*
            S[-2, 1, n] + (-128/(3*(-1 + n)) + 128/n - 256/(3*(1 + n)))*
            S[1, -2, n] + (-256/(9*n^3) + 256/(9*n^2) - 512/(9*n) + 
             256/(9*(1 + n)^3) + 256/(9*(1 + n)^2) + 512/(9*(1 + n)))*
            S[1, 1, n] + (32/(3*n^3) - 32/(3*n^2) + 64/(3*n) - 
             32/(3*(1 + n)^3) - 32/(3*(1 + n)^2) - 64/(3*(1 + n)))*zeta[2] + 
           (-320/(3*(-1 + n)) + 320/n - 640/(3*(1 + n)))*zeta[3]) + 
         xib*((cf^3*(4/n^3 - 4/n^2 + 8/n - 4/(1 + n)^3 - 4/(1 + n)^2 - 8/
                (1 + n)) + ca*cf^2*(-2/n^3 + 2/n^2 - 4/n + 2/(1 + n)^3 + 2/
                (1 + n)^2 + 4/(1 + n)))/eps^2 + 
           (cf^3*(8/(-1 + n) + 8/n^4 - 16/n^3 + 10/n^2 - 6/n - 36/(1 + n)^4 - 
               24/(1 + n)^3 - 22/(1 + n)^2 - 2/(1 + n) + (8/(-1 + n) - 24/n + 
                 16/(1 + n))*S[-2, n] + (4/n^3 - 4/n^2 + 8/n - 4/(1 + n)^3 - 
                 4/(1 + n)^2 - 8/(1 + n))*S[1, n]) + ca*cf^2*(-4/(-1 + n) - 4/
                n^4 + 8/n^3 - 5/n^2 + 3/n + 18/(1 + n)^4 + 12/(1 + n)^3 + 11/
                (1 + n)^2 + (1 + n)^(-1) + (-4/(-1 + n) + 12/n - 8/(1 + n))*
                S[-2, n] + (-2/n^3 + 2/n^2 - 4/n + 2/(1 + n)^3 + 
                 2/(1 + n)^2 + 4/(1 + n))*S[1, n]))/eps + 
           ca*cf^2*(-6/(-1 + n)^2 + 10/(-1 + n) - 2/n^5 - 2/n^4 - 2/n^3 - 
             40/n^2 + 40/n + 110/(1 + n)^5 + 56/(1 + n)^4 + 29/(1 + n)^3 - 
             18/(1 + n)^2 - 50/(1 + n) + (-9/(-1 + n) - 2/n^2 + 38/n - 29/
                (1 + n))*S[-3, n] + (-6/(-1 + n)^2 + 7/(-1 + n) - 8/n^3 - 8/
                n^2 + 20/n + 8/(1 + n)^3 - 16/(1 + n)^2 - 27/(1 + n))*
              S[-2, n] + (-4/(-1 + n) + 4/n^3 + 3/n^2 - 13/n + 18/(1 + n)^4 + 
               16/(1 + n)^3 + 19/(1 + n)^2 + 17/(1 + n))*S[1, n] + 
             (-2/n^3 + 2/n^2 - 4/n + 2/(1 + n)^3 + 2/(1 + n)^2 + 4/(1 + n))*
              S[2, n] + (-4/(-1 + n) + 12/n - 8/(1 + n))*S[3, n] + 
             (-6/(-1 + n) - 4/n^2 + 16/n - 10/(1 + n))*S[-2, 1, n] + 
             (-4/(-1 + n) + 12/n - 8/(1 + n))*S[1, -2, n] + 
             (2/n^3 - 2/n^2 + 4/n - 2/(1 + n)^3 - 2/(1 + n)^2 - 4/(1 + n))*
              S[1, 1, n] + (3/n^3 - 3/n^2 + 6/n - 3/(1 + n)^3 - 3/(1 + n)^2 - 
               6/(1 + n))*zeta[2] + (-10/(-1 + n) - 8/n^2 + 44/n - 34/
                (1 + n))*zeta[3]) + ca^2*cf*(-(-1 + n)^(-2) + (-1 + n)^(-1) + 
             2/n^4 - 2/n^3 + 3/n^2 - 2/n + (1 + n)^(-1) + 
             (-3/(2*(-1 + n)) + n^(-2) - n^(-1) + 5/(2*(1 + n)))*S[-3, n] + 
             (-(-1 + n)^(-2) + 1/(2*(-1 + n)) + 6/n^2 - 4/n + 7/(2*(1 + n)))*
              S[-2, n] + ((-1 + n)^(-1) + 2/n^2 - 2/n + (1 + n)^(-1))*
              S[-2, 1, n] + (-(-1 + n)^(-1) + 4/n^2 - 4/n + 5/(1 + n))*
              zeta[3]) + cf^3*(16/(-1 + n)^2 - 24/(-1 + n) + 4/n^5 - 4/n^4 + 
             12/n^3 + 68/n^2 - 72/n - 220/(1 + n)^5 - 112/(1 + n)^4 - 
             58/(1 + n)^3 + 36/(1 + n)^2 + 96/(1 + n) + 
             (24/(-1 + n) - 72/n + 48/(1 + n))*S[-3, n] + 
             (16/(-1 + n)^2 - 16/(-1 + n) + 16/n^3 - 8/n^2 - 24/n - 16/
                (1 + n)^3 + 32/(1 + n)^2 + 40/(1 + n))*S[-2, n] + 
             (8/(-1 + n) - 8/n^3 - 6/n^2 + 26/n - 36/(1 + n)^4 - 32/
                (1 + n)^3 - 38/(1 + n)^2 - 34/(1 + n))*S[1, n] + 
             (4/n^3 - 4/n^2 + 8/n - 4/(1 + n)^3 - 4/(1 + n)^2 - 8/(1 + n))*
              S[2, n] + (8/(-1 + n) - 24/n + 16/(1 + n))*S[3, n] + 
             (8/(-1 + n) - 24/n + 16/(1 + n))*S[-2, 1, n] + 
             (8/(-1 + n) - 24/n + 16/(1 + n))*S[1, -2, n] + 
             (-4/n^3 + 4/n^2 - 8/n + 4/(1 + n)^3 + 4/(1 + n)^2 + 8/(1 + n))*
              S[1, 1, n] + (-6/n^3 + 6/n^2 - 12/n + 6/(1 + n)^3 + 6/
                (1 + n)^2 + 12/(1 + n))*zeta[2] + (24/(-1 + n) - 72/n + 48/
                (1 + n))*zeta[3])) + 
         (cf^2*tf*(-64/(3*(-1 + n)) - 224/(9*n^4) + 1120/(27*n^3) - 
             928/(27*n^2) + 1184/(27*n) + 736/(9*(1 + n)^4) + 
             1376/(27*(1 + n)^3) + 992/(27*(1 + n)^2) - 608/(27*(1 + n)) + 
             (-64/(3*(-1 + n)) + 64/n - 128/(3*(1 + n)))*S[-2, n] + 
             (-128/(9*n^3) + 128/(9*n^2) - 256/(9*n) + 128/(9*(1 + n)^3) + 
               128/(9*(1 + n)^2) + 256/(9*(1 + n)))*S[1, n]) + 
           (d33c*flagps*(256/(9*(-1 + n)) - 64/(3*n^5) - 32/(3*n^4) - 
              96/n^3 + 448/(3*n^2) - 384/n + 64/(3*(1 + n)^5) - 
              32/(3*(1 + n)^4) + 96/(1 + n)^3 + 448/(3*(1 + n)^2) + 
              384/(1 + n) - 256/(9*(2 + n)) + (256/(9*(-1 + n)) - 
                64/(3*n^2) - 32/(3*n) - 64/(3*(1 + n)^2) + 32/(3*(1 + n)) - 
                256/(9*(2 + n)))*S[-3, n] + (256/(9*(-1 + n)) - 64/(3*n^3) - 
                32/(3*n^2) - 224/(3*n) + 64/(3*(1 + n)^3) - 
                32/(3*(1 + n)^2) + 224/(3*(1 + n)) - 256/(9*(2 + n)))*S[-2, 
                n] + (-256/(9*(-1 + n)) + 32/n^4 - 16/(3*n^3) + 304/(3*n^2) - 
                400/(3*n) + 32/(1 + n)^4 + 16/(3*(1 + n)^3) + 
                304/(3*(1 + n)^2) + 400/(3*(1 + n)) + 256/(9*(2 + n)))*S[1, 
                n] + (-32/(3*n^2) + 16/n - 32/(3*(1 + n)^2) - 16/(1 + n))*S[
                3, n] + (-256/(9*(-1 + n)) + 128/(3*n) - 128/(3*(1 + n)) + 
                256/(9*(2 + n)))*S[-2, 1, n] + (-256/(9*(-1 + n)) + 
                128/(3*n^2) - 64/(3*n) + 128/(3*(1 + n)^2) + 64/(3*(1 + n)) + 
                256/(9*(2 + n)))*S[1, -2, n]))/ca + 
           cf^3*(32/(-1 + n) + 48/n^5 - 56/n^4 + 340/(3*n^3) - 614/(3*n^2) + 
             110/n + 344/(3*(1 + n)^5) + 20/(1 + n)^4 + 84/(1 + n)^3 + 
             98/(3*(1 + n)^2) - 142/(1 + n) + (32/(-1 + n) - 32/n^2 - 64/n - 
               32/(1 + n)^2 + 32/(1 + n))*S[-3, n] + (32/(-1 + n) - 112/
                (3*n^2) - 88/(3*n) - 64/(3*(1 + n)^2) - 8/(3*(1 + n)))*
              S[-2, n] + (-32/(-1 + n) - 88/n^4 + 436/(3*n^3) - 364/(3*n^2) + 
               144/n + 168/(1 + n)^4 + 172/(3*(1 + n)^3) + 148/
                (3*(1 + n)^2) - 112/(1 + n))*S[1, n] + 
             (16/(3*n^3) - 16/(3*n^2) + 32/(3*n) - 16/(3*(1 + n)^3) - 16/
                (3*(1 + n)^2) - 32/(3*(1 + n)))*S[2, n] + 
             (-32/(-1 + n) + 96/n - 64/(1 + n))*S[-2, 1, n] + 
             (-32/(-1 + n) + 64/n^2 + 32/n + 64/(1 + n)^2)*S[1, -2, n] + 
             (-80/n^3 + 80/n^2 - 160/n + 80/(1 + n)^3 + 80/(1 + n)^2 + 160/
                (1 + n))*S[1, 1, n] + (-32/n^2 + 32/n - 32/(1 + n)^2 - 32/
                (1 + n))*zeta[3]) + ca^2*cf*(-88/(3*(-1 + n)) + 4/n^5 - 
             356/(9*n^4) + 1768/(27*n^3) - 2260/(27*n^2) + 3704/(27*n) - 
             4/(1 + n)^5 + 964/(9*(1 + n)^4) + 1664/(27*(1 + n)^3) + 
             380/(27*(1 + n)^2) - 2912/(27*(1 + n)) + 
             (-16/(3*n^2) + 16/(3*n) - 16/(3*(1 + n)^2) - 16/(3*(1 + n)))*
              S[-3, n] + (-88/(3*(-1 + n)) + 16/(3*n^3) + 8/(3*n^2) + 272/
                (3*n) - 16/(3*(1 + n)^3) + 8/(3*(1 + n)^2) - 184/(3*(1 + n)))*
              S[-2, n] + (-32/(3*n^4) - 80/(9*n^3) - 16/(9*n^2) + 32/(9*n) - 
               32/(3*(1 + n)^4) + 80/(9*(1 + n)^3) - 16/(9*(1 + n)^2) - 32/
                (9*(1 + n)))*S[1, n] + (-32/(3*n^2) + 32/(3*n) - 32/
                (3*(1 + n)^2) - 32/(3*(1 + n)))*S[-2, 1, n] + 
             (64/(3*n^2) - 64/(3*n) + 64/(3*(1 + n)^2) + 64/(3*(1 + n)))*
              S[1, -2, n] + (-16/n^2 + 16/n - 16/(1 + n)^2 - 16/(1 + n))*
              zeta[3]) + ca*(cf*tf*(32/(3*(-1 + n)) + 112/(9*n^4) - 560/
                (27*n^3) + 464/(27*n^2) - 592/(27*n) - 368/(9*(1 + n)^4) - 
               688/(27*(1 + n)^3) - 496/(27*(1 + n)^2) + 304/(27*(1 + n)) + 
               (32/(3*(-1 + n)) - 32/n + 64/(3*(1 + n)))*S[-2, n] + 
               (64/(9*n^3) - 64/(9*n^2) + 128/(9*n) - 64/(9*(1 + n)^3) - 
                 64/(9*(1 + n)^2) - 128/(9*(1 + n)))*S[1, n]) + 
             cf^2*(128/(3*(-1 + n)) - 32/n^5 + 964/(9*n^4) - 5066/(27*n^3) + 
               7283/(27*n^2) - 8893/(27*n) - 148/(3*(1 + n)^5) - 2018/
                (9*(1 + n)^4) - 4462/(27*(1 + n)^3) - 1201/(27*(1 + n)^2) + 
               7741/(27*(1 + n)) + (-16/(-1 + n) + 80/(3*n^2) + 64/(3*n) + 
                 80/(3*(1 + n)^2) - 16/(3*(1 + n)))*S[-3, n] + 
               (128/(3*(-1 + n)) - 32/(3*n^3) + 40/(3*n^2) - 500/(3*n) + 
                 32/(3*(1 + n)^3) + 16/(3*(1 + n)^2) + 124/(1 + n))*
                S[-2, n] + (16/(-1 + n) + 196/(3*n^4) - 494/(9*n^3) + 
                 578/(9*n^2) - 712/(9*n) - 188/(3*(1 + n)^4) - 
                 418/(9*(1 + n)^3) - 190/(9*(1 + n)^2) + 568/(9*(1 + n)))*
                S[1, n] + (-8/(3*n^3) + 8/(3*n^2) - 16/(3*n) + 
                 8/(3*(1 + n)^3) + 8/(3*(1 + n)^2) + 16/(3*(1 + n)))*
                S[2, n] + (16/(-1 + n) + 64/(3*n^2) - 208/(3*n) + 
                 64/(3*(1 + n)^2) + 160/(3*(1 + n)))*S[-2, 1, n] + 
               (16/(-1 + n) - 224/(3*n^2) + 80/(3*n) - 224/(3*(1 + n)^2) - 
                 128/(3*(1 + n)))*S[1, -2, n] + (40/n^3 - 40/n^2 + 80/n - 
                 40/(1 + n)^3 - 40/(1 + n)^2 - 80/(1 + n))*S[1, 1, n] + 
               (48/n^2 - 48/n + 48/(1 + n)^2 + 48/(1 + n))*zeta[3])))/eps + 
         cf^3*(-16/(-1 + n)^3 + 176/(-1 + n)^2 - 1168/(3*(-1 + n)) + 
           200/n^6 - 292/n^5 + 580/n^4 - 2380/(3*n^3) + 3112/(3*n^2) - 
           1940/(3*n) + 3176/(3*(1 + n)^6) - 116/(3*(1 + n)^5) + 
           308/(1 + n)^4 + 146/(1 + n)^3 + 796/(3*(1 + n)^2) + 1036/(1 + n) + 
           (120/(-1 + n) - 176/n^2 - 144/n - 176/(1 + n)^2 + 24/(1 + n))*
            S[-4, n] + (136/(-1 + n)^2 - 60/(-1 + n) - 736/(3*n^3) - 
             272/(3*n^2) - 776/(3*n) - 400/(3*(1 + n)^3) + 168/(1 + n)^2 + 
             956/(3*(1 + n)))*S[-3, n] + (-16/(-1 + n)^3 + 184/(-1 + n)^2 - 
             844/(3*(-1 + n)) - 64/n^4 + 16/n^3 - 152/n^2 + 456/n - 
             32/(3*(1 + n)^4) - 544/(3*(1 + n)^3) - 80/(3*(1 + n)^2) - 
             524/(3*(1 + n)))*S[-2, n] + (-176/(-1 + n)^2 + 432/(-1 + n) - 
             1136/(3*n^5) + 2192/(3*n^4) - 604/n^3 + 986/(3*n^2) - 
             2062/(3*n) + 3880/(3*(1 + n)^5) + 100/(3*(1 + n)^4) - 
             124/(3*(1 + n)^3) - 1102/(3*(1 + n)^2) + 766/(3*(1 + n)))*
            S[1, n] + (80/(-1 + n) + 376/(3*n^4) - 164/n^3 + 572/(3*n^2) - 
             336/n - 344/(3*(1 + n)^4) - 60/(1 + n)^3 + 44/(3*(1 + n)^2) + 
             256/(1 + n))*S[2, n] + (208/(3*n^3) - 320/(3*n^2) + 168/n - 
             208/(3*(1 + n)^3) - 272/(3*(1 + n)^2) - 168/(1 + n))*S[3, n] + 
           (72/(-1 + n) - 16/n^2 - 240/n - 16/(1 + n)^2 + 168/(1 + n))*
            S[4, n] + (-72/(-1 + n) + 400/(3*n^2) + 32/(3*n) + 
             400/(3*(1 + n)^2) + 184/(3*(1 + n)))*S[-3, 1, n] - 
           (64*S[-2, -3, n])/(1 + n) + (-64/(-1 + n) - 512/(3*n^2) + 
             1088/(3*n) - 512/(3*(1 + n)^2) - 896/(3*(1 + n)))*S[-2, -2, n] + 
           (-128/(-1 + n)^2 + 176/(-1 + n) + 512/(3*n^3) - 144/n^2 + 
             1048/(3*n) - 96/(1 + n)^3 - 1424/(3*(1 + n)^2) - 
             1576/(3*(1 + n)))*S[-2, 1, n] + (48/(-1 + n) - 32/n^2 - 96/n - 
             32/(1 + n)^2 + 48/(1 + n))*S[-2, 2, n] + 
           (-64/(-1 + n) + 240/n^2 - 176/n + 240/(1 + n)^2 + 240/(1 + n))*
            S[1, -3, n] + (-176/(-1 + n)^2 + 344/(-1 + n) + 192/n^3 + 
             272/(3*n^2) - 2120/(3*n) + 1280/(3*(1 + n)^3) - 64/(1 + n)^2 + 
             1088/(3*(1 + n)))*S[1, -2, n] + (-160/(-1 + n) - 488/n^4 + 
             2252/(3*n^3) - 2180/(3*n^2) + 960/n + 792/(1 + n)^4 + 
             788/(3*(1 + n)^3) + 380/(3*(1 + n)^2) - 800/(1 + n))*
            S[1, 1, n] + (-8/(-1 + n) - 112/(3*n^3) + 40/n^2 - 56/n + 
             112/(3*(1 + n)^3) + 72/(1 + n)^2 + 64/(1 + n))*S[1, 2, n] + 
           (32/n - 32/(1 + n))*S[1, 3, n] - (32*S[2, -3, n])/(1 + n) + 
           (48/(-1 + n) - 64/n^2 - 96/n - 64/(1 + n)^2 + 48/(1 + n))*
            S[2, -2, n] + (8/(-1 + n) - 112/(3*n^3) + 104/(3*n^2) - 
             280/(3*n) + 112/(3*(1 + n)^3) + 8/(3*(1 + n)^2) + 
             256/(3*(1 + n)))*S[2, 1, n] + (-16/(-1 + n) - 64/(3*n^2) + 
             160/(3*n) - 64/(3*(1 + n)^2) - 112/(3*(1 + n)))*S[2, 2, n] - 
           (64*S[3, -2, n])/(1 + n) + (-40/(-1 + n) + 160/n^2 - 48/n + 
             160/(1 + n)^2 + 88/(1 + n))*S[3, 1, n] + (32*S[3, 2, n])/
            (1 + n) - (128*S[-2, -2, 1, n])/(1 + n) + 
           (-160/(-1 + n) + 480/n - 320/(1 + n))*S[-2, 1, 1, n] + 
           (-112/(-1 + n) - 608/(3*n^2) + 1952/(3*n) - 608/(3*(1 + n)^2) - 
             1616/(3*(1 + n)))*S[1, -2, 1, n] + 
           (-144/(-1 + n) + 1024/(3*n^2) + 320/(3*n) + 1024/(3*(1 + n)^2) + 
             112/(3*(1 + n)))*S[1, 1, -2, n] + (-304/n^3 + 304/n^2 - 608/n + 
             304/(1 + n)^3 + 304/(1 + n)^2 + 608/(1 + n))*S[1, 1, 1, n] + 
           (8/(-1 + n) + 32/(3*n^2) - 80/(3*n) + 32/(3*(1 + n)^2) + 
             56/(3*(1 + n)))*S[1, 1, 2, n] + (-8/(-1 + n) - 32/(3*n^2) + 
             80/(3*n) - 32/(3*(1 + n)^2) - 56/(3*(1 + n)))*S[1, 2, 1, n] - 
           (64*S[2, 1, -2, n])/(1 + n) + (32*S[2, 1, 2, n])/(1 + n) - 
           (32*S[2, 2, 1, n])/(1 + n) + (-12/n^4 + 6/n^3 - 30/n^2 + 60/n - 
             12/(1 + n)^4 - 6/(1 + n)^3 - 30/(1 + n)^2 - 60/(1 + n) + 
             (24/n^3 - 24/n^2 + 48/n - 24/(1 + n)^3 - 24/(1 + n)^2 - 48/
                (1 + n))*S[1, n])*zeta[2] + (136/(-1 + n) - 128/n^3 - 
             144/n^2 - 88/n - 192/(1 + n)^3 - 64/(1 + n)^2 - 48/(1 + n) - 
             (256*S[-2, n])/(1 + n) + (-192/(-1 + n) + 192/n^2 + 320/n + 192/
                (1 + n)^2 - 128/(1 + n))*S[1, n] + (128*S[2, n])/(1 + n))*
            zeta[3] + (-48/n^2 + 48/n - 48/(1 + n)^2 - 48/(1 + n))*zeta[4] - 
           (640*zeta[5])/(1 + n)) + (d33c*flagps*(416/(3*(-1 + n)^2) - 
            15328/(27*(-1 + n)) - 128/n^6 + 64/n^5 - 352/(3*n^4) + 608/n^3 + 
            768/n^2 - 5632/(3*n) + 1216/(3*(1 + n)^6) - 800/(3*(1 + n)^5) + 
            3584/(3*(1 + n)^4) + 3296/(3*(1 + n)^3) + 2432/(1 + n)^2 + 
            2176/(1 + n) - 512/(9*(2 + n)^2) + 7264/(27*(2 + n)) + 
            (1280/(9*(-1 + n)) - 128/(3*n^2) - 496/(3*n) - 
              128/(3*(1 + n)^2) + 496/(3*(1 + n)) - 1280/(9*(2 + n)))*
             S[-4, n] + (512/(3*(-1 + n)^2) - 6448/(27*(-1 + n)) - 
              224/(3*n^3) + 224/(3*n^2) + 656/(3*n) - 512/(3*(1 + n)^3) + 
              96/(1 + n)^2 - 224/(3*(1 + n)) - 512/(9*(2 + n)^2) + 
              2560/(27*(2 + n)))*S[-3, n] + (416/(3*(-1 + n)^2) - 
              11200/(27*(-1 + n)) - 128/(3*n^4) + 416/(3*n^3) + 928/(3*n^2) + 
              48/n + 896/(3*(1 + n)^4) - 192/(1 + n)^3 + 1664/(3*(1 + n)^2) + 
              464/(3*(1 + n)) - 512/(9*(2 + n)^2) + 5728/(27*(2 + n)))*
             S[-2, n] + (-512/(3*(-1 + n)^2) + 14848/(27*(-1 + n)) + 
              448/(3*n^5) - 832/(3*n^4) - 304/(3*n^3) - 288/n^2 - 1608/n + 
              1568/(3*(1 + n)^5) - 80/(1 + n)^4 + 3104/(3*(1 + n)^3) + 
              1888/(3*(1 + n)^2) + 1352/(1 + n) + 512/(9*(2 + n)^2) - 
              7936/(27*(2 + n)))*S[1, n] + (-16/n^3 + 16/n^2 + 80/(3*n) - 
              32/(3*(1 + n)^4) - 80/(3*(1 + n)^3) - 32/(1 + n)^2 - 
              80/(3*(1 + n)))*S[2, n] + (688/(9*(-1 + n)) - 224/(3*n^3) + 
              304/(3*n^2) - 240/n - 128/(3*(1 + n)^3) - 32/(1 + n)^2 + 
              192/(1 + n) - 256/(9*(2 + n)))*S[3, n] + 
            (256/(9*(-1 + n)) - 448/(3*n^2) + 592/(3*n) - 448/(3*(1 + n)^2) - 
              592/(3*(1 + n)) - 256/(9*(2 + n)))*S[4, n] + 
            (-128/(3*(-1 + n)) - 224/(3*n^2) + 160/n - 224/(3*(1 + n)^2) - 
              160/(1 + n) + 128/(3*(2 + n)))*S[-3, 1, n] - (32*S[-2, -3, n])/
             (1 + n) + (-128/(3*n^2) + 128/n - 128/(3*(1 + n)^2) - 
              128/(1 + n))*S[-2, -2, n] + (-512/(3*(-1 + n)^2) + 
              8704/(27*(-1 + n)) - 512/(3*n^3) + 64/n^2 - 2144/(3*n) + 
              192/(1 + n)^3 - 320/(3*(1 + n)^2) + 1760/(3*(1 + n)) + 
              512/(9*(2 + n)^2) - 5248/(27*(2 + n)))*S[-2, 1, n] + 
            (64/(3*n^2) - 64/n + 64/(3*(1 + n)^2) + 64/(1 + n))*S[-2, 2, n] + 
            (-128/(3*(-1 + n)) - 160/(3*n^2) + 192/n - 160/(3*(1 + n)^2) - 
              192/(1 + n) + 128/(3*(2 + n)))*S[1, -3, n] + 
            (-512/(3*(-1 + n)^2) + 11872/(27*(-1 + n)) + 320/(3*n^3) - 
              384/n^2 - 1408/(3*n) + 320/(1 + n)^3 - 640/(3*(1 + n)^2) + 
              928/(3*(1 + n)) + 512/(9*(2 + n)^2) - 7552/(27*(2 + n)))*
             S[1, -2, n] + (-1280/(9*(-1 + n)) + 160/n^4 - 80/(3*n^3) + 
              1520/(3*n^2) - 2000/(3*n) + 160/(1 + n)^4 + 80/(3*(1 + n)^3) + 
              1520/(3*(1 + n)^2) + 2000/(3*(1 + n)) + 1280/(9*(2 + n)))*
             S[1, 1, n] + (64/(3*n^3) - 48/n^2 + 320/(3*n) - 
              64/(3*(1 + n)^3) - 48/(1 + n)^2 - 320/(3*(1 + n)))*S[1, 2, n] + 
            (-544/(9*(-1 + n)) + 32/n^2 + 272/(3*n) + 32/(1 + n)^2 - 
              176/(3*(1 + n)) + 256/(9*(2 + n)))*S[1, 3, n] - 
            (16*S[2, -3, n])/(1 + n) + (-64/(3*n^2) + 32/n - 
              64/(3*(1 + n)^2) - 32/(1 + n))*S[2, -2, n] + 
            (-64/(3*n^3) + 48/n^2 - 320/(3*n) + 64/(3*(1 + n)^3) + 
              48/(1 + n)^2 + 320/(3*(1 + n)))*S[2, 1, n] + 
            (-32/(3*n^2) + 16/n - 32/(3*(1 + n)^2) - 16/(1 + n))*S[2, 2, n] - 
            (32*S[3, -2, n])/(1 + n) + (32/(9*(-1 + n)) + 32/n^2 - 
              304/(3*n) + 32/(1 + n)^2 + 208/(3*(1 + n)) + 256/(9*(2 + n)))*
             S[3, 1, n] + (16*S[3, 2, n])/(1 + n) - (64*S[-2, -2, 1, n])/
             (1 + n) + (-1280/(9*(-1 + n)) + 640/(3*n) - 640/(3*(1 + n)) + 
              1280/(9*(2 + n)))*S[-2, 1, 1, n] + (-512/(9*(-1 + n)) + 
              320/(3*n^2) + 64/(3*n) + 320/(3*(1 + n)^2) - 64/(3*(1 + n)) + 
              512/(9*(2 + n)))*S[1, -2, 1, n] + (-1280/(9*(-1 + n)) + 
              640/(3*n^2) - 320/(3*n) + 640/(3*(1 + n)^2) + 320/(3*(1 + n)) + 
              1280/(9*(2 + n)))*S[1, 1, -2, n] - (32*S[2, 1, -2, n])/
             (1 + n) + (16*S[2, 1, 2, n])/(1 + n) - (16*S[2, 2, 1, n])/
             (1 + n) + (-80/(3*(-1 + n)) - 384/n^2 + 512/n - 256/(1 + n)^2 - 
              400/(1 + n) - 256/(3*(2 + n)) - (128*S[-2, n])/(1 + n) + 
              (-64/(3*(-1 + n)) + 128/n - 192/(1 + n) + 256/(3*(2 + n)))*S[1, 
                n] + (64*S[2, n])/(1 + n))*zeta[3] - (320*zeta[5])/(1 + n)))/
          ca + ca^2*cf*(-87/(-1 + n)^2 + 877/(9*(-1 + n)) + 24/n^6 - 
           1252/(9*n^5) + 6044/(27*n^4) - 22780/(81*n^3) + 5911/(81*n^2) + 
           25012/(81*n) - 76/(1 + n)^6 + 2432/(3*(1 + n)^5) + 
           8648/(27*(1 + n)^4) - 9560/(81*(1 + n)^3) - 37256/(81*(1 + n)^2) - 
           32905/(81*(1 + n)) + (-20/(-1 + n) - 104/(3*n^2) + 344/(3*n) - 
             104/(3*(1 + n)^2) - 284/(3*(1 + n)))*S[-4, n] + 
           (4/(-1 + n)^2 - 641/(6*(-1 + n)) - 232/(3*n^3) + 379/(3*n^2) + 
             91/n + 16/(1 + n)^3 + 212/(3*(1 + n)^2) + 95/(6*(1 + n)))*
            S[-3, n] + ((-2 + n)^(-1) - 77/(-1 + n)^2 + 497/(18*(-1 + n)) - 
             88/(3*n^4) - 56/n^3 + 224/(3*n^2) + 721/(3*n) - 80/(1 + n)^4 + 
             72/(1 + n)^3 - 584/(3*(1 + n)^2) - 4841/(18*(1 + n)))*S[-2, n] + 
           (-1/(2*(-2 + n)) - 14/(-1 + n)^2 - 92/(3*(-1 + n)) - 182/(3*n^5) + 
             362/(9*n^4) - 154/(27*n^3) + 583/(27*n^2) + 5879/(54*n) - 
             148/(1 + n)^5 + 1160/(9*(1 + n)^4) + 628/(27*(1 + n)^3) - 
             1148/(27*(1 + n)^2) - 2098/(27*(1 + n)))*S[1, n] + 
           (1/(2*(-2 + n)) + 14/(-1 + n) + 10/n^4 - 154/(3*n^3) + 45/n^2 - 
             185/(2*n) - 8/(1 + n)^4 + 68/(3*(1 + n)^3) + 24/(1 + n)^2 + 
             78/(1 + n))*S[2, n] + (-124/(3*(-1 + n)) + 80/(3*n^3) - 
             56/(3*n^2) + 464/(3*n) - 80/(3*(1 + n)^3) - 56/(3*(1 + n)^2) - 
             340/(3*(1 + n)))*S[3, n] + (20/(-1 + n) + 8/(3*n^2) - 
             248/(3*n) + 8/(3*(1 + n)^2) + 188/(3*(1 + n)))*S[4, n] + 
           ((-2 + n)^(-1) + 4/(-1 + n) + 46/n^2 - 109/n + 42/(1 + n)^2 + 
             104/(1 + n))*S[-3, 1, n] - (12*S[-2, -3, n])/(1 + n) + 
           (-4/(3*(-2 + n)) - 20/(-1 + n) - 280/(3*n^2) + 508/(3*n) - 
             256/(3*(1 + n)^2) - 148/(1 + n))*S[-2, -2, n] + 
           ((-2 + n)^(-1) + 6/(-1 + n)^2 - 76/(-1 + n) + 208/(3*n^3) - 
             464/(3*n^2) + 1687/(3*n) - 176/(1 + n)^3 - 176/(1 + n)^2 - 
             1462/(3*(1 + n)))*S[-2, 1, n] + (-2/(3*(-2 + n)) + 4/(-1 + n) - 
             28/(3*n^2) + 34/(3*n) - 28/(3*(1 + n)^2) - 44/(3*(1 + n)))*
            S[-2, 2, n] + (17/(-1 + n) + 280/(3*n^2) - 634/(3*n) + 
             286/(3*(1 + n)^2) + 583/(3*(1 + n)))*S[1, -3, n] + 
           (-(-2 + n)^(-1) - 14/(-1 + n)^2 - 89/(3*(-1 + n)) + 96/n^3 - 
             58/(3*n^2) + 283/(3*n) + 304/(3*(1 + n)^3) + 184/(3*(1 + n)^2) - 
             191/(3*(1 + n)))*S[1, -2, n] + (-160/(3*n^4) + 128/(9*n^3) - 
             608/(9*n^2) + 1216/(9*n) - 160/(3*(1 + n)^4) - 
             128/(9*(1 + n)^3) - 608/(9*(1 + n)^2) - 1216/(9*(1 + n)))*
            S[1, 1, n] + (-1/(2*(-2 + n)) - (-1 + n)^(-1) + 10/(3*n^3) + 
             7/(3*n^2) - 1/(6*n) + 2/(3*(1 + n)^3) + 28/(3*(1 + n)^2) + 
             5/(3*(1 + n)))*S[1, 2, n] + (12/(-1 + n) - 8/(3*n^2) - 
             64/(3*n) - 8/(3*(1 + n)^2) + 28/(3*(1 + n)))*S[1, 3, n] - 
           (6*S[2, -3, n])/(1 + n) + (-4/(3*(-2 + n)) + 10/(-1 + n) - 
             88/(3*n^2) + 16/(3*n) - 76/(3*(1 + n)^2) - 14/(1 + n))*
            S[2, -2, n] + (1/(2*(-2 + n)) + (-1 + n)^(-1) - 10/(3*n^3) - 
             7/(3*n^2) + 1/(6*n) - 2/(3*(1 + n)^3) - 28/(3*(1 + n)^2) - 
             5/(3*(1 + n)))*S[2, 1, n] + (-2/(3*(-2 + n)) - 2/(-1 + n) - 
             44/(3*n^2) + 62/(3*n) - 32/(3*(1 + n)^2) - 18/(1 + n))*
            S[2, 2, n] - (12*S[3, -2, n])/(1 + n) + 
           ((-2 + n)^(-1) - 9/(-1 + n) + 202/(3*n^2) - 157/(3*n) + 
             184/(3*(1 + n)^2) + 181/(3*(1 + n)))*S[3, 1, n] + 
           (6*S[3, 2, n])/(1 + n) - (24*S[-2, -2, 1, n])/(1 + n) + 
           (-160/(3*n^2) + 160/(3*n) - 160/(3*(1 + n)^2) - 160/(3*(1 + n)))*
            S[-2, 1, 1, n] + (-2/(3*(-2 + n)) - 16/(-1 + n) - 380/(3*n^2) + 
             746/(3*n) - 356/(3*(1 + n)^2) - 232/(1 + n))*S[1, -2, 1, n] + 
           (2/(3*(-2 + n)) + 2/(-1 + n) + 364/(3*n^2) - 382/(3*n) + 
             352/(3*(1 + n)^2) + 374/(3*(1 + n)))*S[1, 1, -2, n] + 
           (1/(3*(-2 + n)) + (-1 + n)^(-1) + 22/(3*n^2) - 31/(3*n) + 
             16/(3*(1 + n)^2) + 9/(1 + n))*S[1, 1, 2, n] + 
           (-1/(3*(-2 + n)) - (-1 + n)^(-1) - 22/(3*n^2) + 31/(3*n) - 
             16/(3*(1 + n)^2) - 9/(1 + n))*S[1, 2, 1, n] - 
           (12*S[2, 1, -2, n])/(1 + n) + (6*S[2, 1, 2, n])/(1 + n) - 
           (6*S[2, 2, 1, n])/(1 + n) + (44/(3*n^3) - 44/(3*n^2) + 88/(3*n) - 
             44/(3*(1 + n)^3) - 44/(3*(1 + n)^2) - 88/(3*(1 + n)))*zeta[2] + 
           (-2/(-2 + n) + 10/(-1 + n)^2 - 470/(3*(-1 + n)) - 44/n^3 + 
             40/n^2 + 462/n - 108/(1 + n)^3 - 8/(1 + n)^2 - 910/(3*(1 + n)) - 
             (48*S[-2, n])/(1 + n) + (4/(3*(-2 + n)) - 12/(-1 + n) + 40/n^2 - 
               36/n + 40/(1 + n)^2 + 140/(3*(1 + n)))*S[1, n] + 
             (24*S[2, n])/(1 + n))*zeta[3] + (-24/n^2 + 24/n - 24/(1 + n)^2 - 
             24/(1 + n))*zeta[4] - (120*zeta[5])/(1 + n)) + 
         ca*(cf*tf*(32/(-1 + n)^2 - 416/(9*(-1 + n)) + 320/(9*n^5) - 
             1744/(27*n^4) + 5648/(81*n^3) - 1088/(81*n^2) + 2848/(81*n) - 
             320/(1 + n)^5 - 3856/(27*(1 + n)^4) - 4112/(81*(1 + n)^3) + 
             3040/(81*(1 + n)^2) + 896/(81*(1 + n)) + 
             (80/(3*(-1 + n)) - 80/n + 160/(3*(1 + n)))*S[-3, n] + 
             (32/(-1 + n)^2 - 176/(9*(-1 + n)) + 64/(3*n^3) - 160/(3*n^2) - 
               64/(3*n) - 64/(3*(1 + n)^3) + 160/(3*(1 + n)^2) + 368/
                (9*(1 + n)))*S[-2, n] + (64/(3*(-1 + n)) + 224/(9*n^4) - 1120/
                (27*n^3) + 928/(27*n^2) - 1184/(27*n) - 736/(9*(1 + n)^4) - 
               1376/(27*(1 + n)^3) - 992/(27*(1 + n)^2) + 608/(27*(1 + n)))*
              S[1, n] + (32/(3*n^3) - 32/(3*n^2) + 64/(3*n) - 32/
                (3*(1 + n)^3) - 32/(3*(1 + n)^2) - 64/(3*(1 + n)))*S[2, n] + 
             (32/(3*(-1 + n)) - 32/n + 64/(3*(1 + n)))*S[3, n] + 
             (32/(-1 + n) - 96/n + 64/(1 + n))*S[-2, 1, n] + 
             (64/(3*(-1 + n)) - 64/n + 128/(3*(1 + n)))*S[1, -2, n] + 
             (128/(9*n^3) - 128/(9*n^2) + 256/(9*n) - 128/(9*(1 + n)^3) - 128/
                (9*(1 + n)^2) - 256/(9*(1 + n)))*S[1, 1, n] + 
             (-16/(3*n^3) + 16/(3*n^2) - 32/(3*n) + 16/(3*(1 + n)^3) + 16/
                (3*(1 + n)^2) + 32/(3*(1 + n)))*zeta[2] + 
             (160/(3*(-1 + n)) - 160/n + 320/(3*(1 + n)))*zeta[3]) + 
           cf^2*(8/(-1 + n)^3 + 86/(-1 + n)^2 - 2/(9*(-1 + n)) - 148/n^6 + 
             3818/(9*n^5) - 19918/(27*n^4) + 77690/(81*n^3) - 
             53834/(81*n^2) - 23834/(81*n) - 1132/(3*(1 + n)^6) - 
             1602/(1 + n)^5 - 21454/(27*(1 + n)^4) + 13207/(81*(1 + n)^3) + 
             63766/(81*(1 + n)^2) + 23852/(81*(1 + n)) + 
             (-20/(-1 + n) + 472/(3*n^2) - 472/(3*n) + 472/(3*(1 + n)^2) + 
               532/(3*(1 + n)))*S[-4, n] + (-76/(-1 + n)^2 + 731/
                (3*(-1 + n)) + 832/(3*n^3) - 622/(3*n^2) - 158/(3*n) + 104/
                (3*(1 + n)^3) - 676/(3*(1 + n)^2) - 191/(1 + n))*S[-3, n] + 
             (-2/(-2 + n) + 8/(-1 + n)^3 + 62/(-1 + n)^2 + 769/(9*(-1 + n)) + 
               272/(3*n^4) + 104/n^3 - 220/(3*n^2) - 2126/(3*n) + 496/
                (3*(1 + n)^4) - 160/(3*(1 + n)^3) + 1208/(3*(1 + n)^2) + 5627/
                (9*(1 + n)))*S[-2, n] + ((-2 + n)^(-1) + 116/(-1 + n)^2 - 464/
                (3*(-1 + n)) + 932/(3*n^5) - 4012/(9*n^4) + 8462/(27*n^3) - 
               5603/(27*n^2) + 3400/(27*n) - 1052/(3*(1 + n)^5) - 2470/
                (9*(1 + n)^4) - 698/(27*(1 + n)^3) + 7255/(27*(1 + n)^2) + 
               749/(27*(1 + n)))*S[1, n] + (-(-2 + n)^(-1) - 68/(-1 + n) - 
               248/(3*n^4) + 554/(3*n^3) - 556/(3*n^2) + 353/n + 220/
                (3*(1 + n)^4) - 46/(3*(1 + n)^3) - 166/(3*(1 + n)^2) - 284/
                (1 + n))*S[2, n] + (248/(3*(-1 + n)) - 88/n^3 + 272/(3*n^2) - 
               1180/(3*n) + 88/(1 + n)^3 + 248/(3*(1 + n)^2) + 932/
                (3*(1 + n)))*S[3, n] + (-76/(-1 + n) + 8/(3*n^2) + 856/
                (3*n) + 8/(3*(1 + n)^2) - 628/(3*(1 + n)))*S[4, n] + 
             (-2/(-2 + n) + 28/(-1 + n) - 476/(3*n^2) + 638/(3*n) - 452/
                (3*(1 + n)^2) - 716/(3*(1 + n)))*S[-3, 1, n] + 
             (56*S[-2, -3, n])/(1 + n) + (8/(3*(-2 + n)) + 72/(-1 + n) + 272/
                n^2 - 520/n + 256/(1 + n)^2 + 1336/(3*(1 + n)))*
              S[-2, -2, n] + (-2/(-2 + n) + 52/(-1 + n)^2 + 64/(-1 + n) - 224/
                n^3 + 1144/(3*n^2) - 3898/(3*n) + 400/(1 + n)^3 + 1768/
                (3*(1 + n)^2) + 3712/(3*(1 + n)))*S[-2, 1, n] + 
             (4/(3*(-2 + n)) - 32/(-1 + n) + 104/(3*n^2) + 76/(3*n) + 104/
                (3*(1 + n)^2) + 16/(3*(1 + n)))*S[-2, 2, n] + 
             (-2/(-1 + n) - 920/(3*n^2) + 1532/(3*n) - 932/(3*(1 + n)^2) - 
               1526/(3*(1 + n)))*S[1, -3, n] + (2/(-2 + n) + 116/(-1 + n)^2 - 
               338/(3*(-1 + n)) - 288/n^3 - 20/(3*n^2) + 494/(3*n) - 416/
                (1 + n)^3 - 272/(3*(1 + n)^2) - 54/(1 + n))*S[1, -2, n] + 
             (80/(-1 + n) + 1052/(3*n^4) - 3634/(9*n^3) + 4486/(9*n^2) - 6752/
                (9*n) - 868/(3*(1 + n)^4) - 926/(9*(1 + n)^3) + 646/
                (9*(1 + n)^2) + 6032/(9*(1 + n)))*S[1, 1, n] + 
             ((-2 + n)^(-1) + 6/(-1 + n) + 12/n^3 - 74/(3*n^2) + 85/(3*n) - 
               20/(1 + n)^3 - 164/(3*(1 + n)^2) - 106/(3*(1 + n)))*
              S[1, 2, n] + (-24/(-1 + n) + 16/(3*n^2) + 80/(3*n) + 16/
                (3*(1 + n)^2) - 8/(3*(1 + n)))*S[1, 3, n] + (28*S[2, -3, n])/
              (1 + n) + (8/(3*(-2 + n)) - 44/(-1 + n) + 272/(3*n^2) + 112/
                (3*n) + 248/(3*(1 + n)^2) + 4/(1 + n))*S[2, -2, n] + 
             (-(-2 + n)^(-1) - 6/(-1 + n) + 76/(3*n^3) - 38/(3*n^2) + 139/
                (3*n) - 52/(3*(1 + n)^3) + 52/(3*(1 + n)^2) - 118/
                (3*(1 + n)))*S[2, 1, n] + (4/(3*(-2 + n)) + 12/(-1 + n) + 40/
                n^2 - 68/n + 32/(1 + n)^2 + 164/(3*(1 + n)))*S[2, 2, n] + 
             (56*S[3, -2, n])/(1 + n) + (-2/(-2 + n) + 38/(-1 + n) - 644/
                (3*n^2) + 386/(3*n) - 608/(3*(1 + n)^2) - 494/(3*(1 + n)))*
              S[3, 1, n] - (28*S[3, 2, n])/(1 + n) + (112*S[-2, -2, 1, n])/
              (1 + n) + (80/(-1 + n) + 320/(3*n^2) - 1040/(3*n) + 320/
                (3*(1 + n)^2) + 800/(3*(1 + n)))*S[-2, 1, 1, n] + 
             (4/(3*(-2 + n)) + 88/(-1 + n) + 1064/(3*n^2) - 2468/(3*n) + 1016/
                (3*(1 + n)^2) + 2200/(3*(1 + n)))*S[1, -2, 1, n] + 
             (-4/(3*(-2 + n)) + 68/(-1 + n) - 1240/(3*n^2) + 604/(3*n) - 1216/
                (3*(1 + n)^2) - 268/(1 + n))*S[1, 1, -2, n] + 
             (152/n^3 - 152/n^2 + 304/n - 152/(1 + n)^3 - 152/(1 + n)^2 - 304/
                (1 + n))*S[1, 1, 1, n] + (-2/(3*(-2 + n)) - 6/(-1 + n) - 20/
                n^2 + 34/n - 16/(1 + n)^2 - 82/(3*(1 + n)))*S[1, 1, 2, n] + 
             (2/(3*(-2 + n)) + 6/(-1 + n) + 20/n^2 - 34/n + 16/(1 + n)^2 + 82/
                (3*(1 + n)))*S[1, 2, 1, n] + (56*S[2, 1, -2, n])/(1 + n) - 
             (28*S[2, 1, 2, n])/(1 + n) + (28*S[2, 2, 1, n])/(1 + n) + 
             (6/n^4 - 97/(3*n^3) + 133/(3*n^2) - 266/(3*n) + 6/(1 + n)^4 + 97/
                (3*(1 + n)^3) + 133/(3*(1 + n)^2) + 266/(3*(1 + n)) + 
               (-12/n^3 + 12/n^2 - 24/n + 12/(1 + n)^3 + 12/(1 + n)^2 + 
                 24/(1 + n))*S[1, n])*zeta[2] + (4/(-2 + n) - 20/(-1 + n)^2 + 
               736/(3*(-1 + n)) + 152/n^3 - 8/n^2 - 880/n + 312/(1 + n)^3 + 
               48/(1 + n)^2 + 1892/(3*(1 + n)) + (224*S[-2, n])/(1 + n) + 
               (-8/(3*(-2 + n)) + 120/(-1 + n) - 176/n^2 - 88/n - 
                 176/(1 + n)^2 - 88/(3*(1 + n)))*S[1, n] - (112*S[2, n])/
                (1 + n))*zeta[3] + (72/n^2 - 72/n + 72/(1 + n)^2 + 72/
                (1 + n))*zeta[4] + (560*zeta[5])/(1 + n)))) + 
       xib*(((31*ca^2*cf)/24 + ca*(-(cf*tf)/3 + cf^2*(31/4 + 31/(6*n) - 31/
                (6*(1 + n)) - (31*S[1, n])/3)) + cf^2*tf*(-2 - 4/(3*n) + 
             4/(3*(1 + n)) + (8*S[1, n])/3) + cf^3*(9/2 + 2/n^2 + 2/n + 
             2/(1 + n)^2 - 2/(1 + n) + (-12 - 8/n + 8/(1 + n))*S[1, n] - 
             8*S[2, n] + 16*S[1, 1, n]))/eps^3 + 
         (ca^2*cf*(383/48 - 31/(8*n) - (31*S[1, n])/8) + 
           cf^2*tf*(-38/3 - 14/(9*n) + 4/(1 + n)^2 + 44/(9*(1 + n)) + 
             (70/9 - 4/n + 4/(3*(1 + n)))*S[1, n] + (16*S[2, n])/3) + 
           ca*(cf*tf*(-13/6 + n^(-1) + S[1, n]) + cf^2*(1163/24 + 2/n^3 - 7/
                (2*n^2) + 463/(36*n) - 2/(1 + n)^3 - 16/(1 + n)^2 - 491/
                (18*(1 + n)) + 4*S[-3, n] + (4/n - 4/(1 + n))*S[-2, n] + 
               (-1361/36 + 31/(2*n) - 13/(6*(1 + n)))*S[1, n] - (71*S[2, n])/
                3 - 4*S[3, n] - 8*S[1, -2, n] + 9*S[1, 1, n])) + 
           cf^3*(51/2 + 2/n^2 - 3/(2*n) + 14/(1 + n)^3 - 6/(1 + n) - 
             8*S[-3, n] + (-8/n + 8/(1 + n))*S[-2, n] + 
             (-83/2 - 2/n^2 + 6/n + 22/(1 + n)^2 + 10/(1 + n))*S[1, n] + 
             (-34 - 4/n + 12/(1 + n))*S[2, n] - 24*S[3, n] + 16*S[1, -2, n] + 
             (20 - 24/n + 8/(1 + n))*S[1, 1, n] + 32*S[1, 2, n] + 
             32*S[2, 1, n]))/eps^2 + cf^2*tf*(-5864/27 + 16/n^4 - 
           58/(3*n^3) + 94/(3*n^2) - 164/(81*n) + 36/(1 + n)^4 + 
           44/(1 + n)^3 + 232/(9*(1 + n)^2) + 2624/(81*(1 + n)) + 
           (7048/81 - 28/(3*n^3) - 98/(9*n^2) - 86/(9*n) + 12/(1 + n)^3 + 
             68/(3*(1 + n)^2) + 280/(27*(1 + n)))*S[1, n] + 
           (1630/27 + 8/(3*n^2) - 2/(9*n) + 4/(1 + n)^2 + 68/(9*(1 + n)))*
            S[2, n] + (422/9 + 20/(3*n) + 4/(3*(1 + n)))*S[3, n] + 
           (112*S[4, n])/3 + (166/3 - 56/(3*n^2) + 106/(9*n) - 4/(1 + n)^2 + 
             76/(9*(1 + n)))*S[1, 1, n] + (106/9 - 20/(3*n) - 4/(3*(1 + n)))*
            S[1, 2, n] + (32*S[1, 3, n])/3 + (106/9 - 20/(3*n) - 
             4/(3*(1 + n)))*S[2, 1, n] + (32*S[2, 2, n])/3 + 
           (32*S[3, 1, n])/3 + (-242/9 - 20/n - 44/(3*(1 + n)))*
            S[1, 1, 1, n] - (32*S[1, 1, 2, n])/3 - (32*S[1, 2, 1, n])/3 - 
           (32*S[2, 1, 1, n])/3 - 64*S[1, 1, 1, 1, n] + 
           (19 + 7/(3*n) - 6/(1 + n)^2 - 22/(3*(1 + n)) + 
             (-35/3 + 6/n - 2/(1 + n))*S[1, n] - 8*S[2, n])*zeta[2] + 
           (-6 - 4/n + 4/(1 + n) + 8*S[1, n])*zeta[3]) + 
         (cf^2*tf*(-520/9 + 4/n^3 - 6/n^2 + 26/(27*n) + 12/(1 + n)^3 + 
             44/(3*(1 + n)^2) + 232/(27*(1 + n)) + (986/27 - 16/(3*n^2) + 2/
                (3*n) + 4/(1 + n)^2 + 68/(9*(1 + n)))*S[1, n] + 
             (158/9 - 4/(3*n) + 4/(3*(1 + n)))*S[2, n] + (40*S[3, n])/3 + 
             (2 - 28/(3*n) - 4/(3*(1 + n)))*S[1, 1, n] + (8*S[1, 2, n])/3 + 
             (8*S[2, 1, n])/3 - (40*S[1, 1, 1, n])/3 + 
             (3 + 2/n - 2/(1 + n) - 4*S[1, n])*zeta[2]) + 
           cf^3*(107 - 8/(-1 + n) - 6/n^4 + 18/n^3 + 21/(2*n^2) + 55/(2*n) + 
             74/(1 + n)^4 + 16/(1 + n)^3 - 22/(1 + n) - 32*S[-4, n] + 
             (-8 - 8/n + 16/(1 + n))*S[-3, n] + (-8/(-1 + n) + 8/n^2 - 16/
                n + 32/(1 + n)^2 + 24/(1 + n))*S[-2, n] + 
             (-313/2 + 8/n^3 - 30/n^2 - 29/(2*n) + 66/(1 + n)^3 + 32/
                (1 + n)^2 + 4/(1 + n))*S[1, n] + (-295/2 + 10/n^2 - 16/n + 30/
                (1 + n)^2 + 2/(1 + n))*S[2, n] + (-92 - 32/n + 40/(1 + n))*
              S[3, n] - 72*S[4, n] - 8*S[-3, 1, n] + 16*S[-2, -2, n] + 
             (-8/n + 8/(1 + n))*S[-2, 1, n] + 56*S[1, -3, n] + 
             (16 - 40/n + 24/(1 + n))*S[1, -2, n] + (227/2 - 22/n^2 + 50/n + 
               18/(1 + n)^2 + 46/(1 + n))*S[1, 1, n] + 
             (30 - 12/n + 20/(1 + n))*S[1, 2, n] + 72*S[1, 3, n] + 
             32*S[2, -2, n] + (26 - 4/n + 28/(1 + n))*S[2, 1, n] + 
             40*S[2, 2, n] + 72*S[3, 1, n] + 16*S[1, -2, 1, n] + 
             (60 - 56/n - 40/(1 + n))*S[1, 1, 1, n] + 64*S[1, 1, 2, n] + 
             64*S[1, 2, 1, n] + 64*S[2, 1, 1, n] - 176*S[1, 1, 1, 1, n] + 
             (-27/4 - 3/n^2 - 3/n - 3/(1 + n)^2 + 3/(1 + n) + (18 + 12/n - 
                 12/(1 + n))*S[1, n] + 12*S[2, n] - 24*S[1, 1, n])*zeta[2] - 
             (48*zeta[3])/(1 + n)) + ca^2*cf*(2135/32 - 217/(24*n^2) - 
             157/(48*n) + (-1397/48 - 31/(24*n))*S[1, n] - (341*S[2, n])/24 - 
             (93*S[1, 1, n])/8 + (31/6 - 31/(3*(1 + n)))*S[1, 2, n] + 
             (-31/6 + 31/(3*(1 + n)))*S[2, 1, n] - (31*zeta[2])/16 + 
             (63/4 - 62/(1 + n))*zeta[3]) + 
           ca*(cf*tf*(-73/4 + 7/(3*n^2) + 7/(6*n) + (47/6 + 1/(3*n))*
                S[1, n] + (11*S[2, n])/3 + 3*S[1, 1, n] + (-4/3 + 
                 8/(3*(1 + n)))*S[1, 2, n] + (4/3 - 8/(3*(1 + n)))*
                S[2, 1, n] + zeta[2]/2 + (-4 + 16/(1 + n))*zeta[3]) + 
             cf^2*(8669/36 + 4/(-1 + n) + 4/n^4 - 57/(2*n^3) + 131/(4*n^2) + 
               2131/(216*n) - 18/(1 + n)^4 - 51/(1 + n)^3 - 223/
                (3*(1 + n)^2) - 1481/(27*(1 + n)) + 16*S[-4, n] + 
               (4 + 4/n - 8/(1 + n))*S[-3, n] + (4/(-1 + n) - 4/n^2 + 8/n - 
                 16/(1 + n)^2 - 12/(1 + n))*S[-2, n] + (-43145/216 - 2/n^3 + 
                 157/(6*n^2) - 169/(12*n) + 2/(1 + n)^3 - 10/(1 + n)^2 - 
                 461/(18*(1 + n)))*S[1, n] + (-3469/36 + 4/n^2 - 23/(6*n) - 
                 4/(1 + n)^2 + 11/(6*(1 + n)))*S[2, n] + (-209/3 + 12/n - 
                 8/(1 + n))*S[3, n] - 16*S[4, n] + 4*S[-3, 1, n] - 8*
                S[-2, -2, n] + (4/n - 4/(1 + n))*S[-2, 1, n] - 28*
                S[1, -3, n] + (-8 + 20/n - 12/(1 + n))*S[1, -2, n] + 
               (85/4 + 175/(6*n) + 85/(6*(1 + n)))*S[1, 1, n] + (-7/3 - 2/n + 
                 4/(1 + n)^2 + 4/(1 + n))*S[1, 2, n] - (8*S[1, 3, n])/
                (1 + n) - 16*S[2, -2, n] + (-7/3 + 2/n - 4/(1 + n)^2 - 
                 4/(1 + n))*S[2, 1, n] - 10*S[2, 2, n] + (2 + 8/(1 + n))*
                S[3, 1, n] - 8*S[1, -2, 1, n] + (263*S[1, 1, 1, n])/3 + 
               (-6 + 16/(1 + n))*S[1, 1, 2, n] - 2*S[1, 2, 1, n] + 
               (8 - 16/(1 + n))*S[2, 1, 1, n] + (-93/8 - 31/(4*n) + 
                 31/(4*(1 + n)) + (31*S[1, n])/2)*zeta[2] + (-12 - 30/n + 
                 24/(1 + n)^2 + 42/(1 + n) + (48*S[1, n])/(1 + n))*zeta[3])))/
          eps + cf^3*(367 - 16/(-1 + n)^2 + 24/(-1 + n) - 24/n^5 + 50/n^4 - 
           99/(2*n^3) + 65/(2*n^2) - 8/n + 350/(1 + n)^5 + 96/(1 + n)^4 + 
           32/(1 + n)^3 - 24/(1 + n)^2 - 26/(1 + n) - 104*S[-5, n] + 
           (-32 - 24/n + 40/(1 + n))*S[-4, n] + (-48 - 24/(-1 + n) + 40/n^2 - 
             48/n + 80/(1 + n)^2 + 48/(1 + n))*S[-3, n] + 
           (-16/(-1 + n)^2 + 16/(-1 + n) + 40/n^3 - 80/n^2 - 48/n + 
             112/(1 + n)^3 + 64/(1 + n)^2 + 32/(1 + n))*S[-2, n] + 
           (-387 - 8/(-1 + n) + 62/n^4 - 138/n^3 + 355/(2*n^2) - 51/(2*n) + 
             214/(1 + n)^4 + 112/(1 + n)^3 + 18/(1 + n)^2 + 72/(1 + n))*
            S[1, n] + (-655/2 + 20/n^3 - 20/n^2 + 7/(2*n) + 82/(1 + n)^3 + 
             8/(1 + n)^2 + 36/(1 + n))*S[2, n] + (-707/2 - 8/(-1 + n) - 
             18/n^2 - 46/n + 102/(1 + n)^2 + 18/(1 + n))*S[3, n] + 
           (-266 - 132/n + 124/(1 + n))*S[4, n] - 216*S[5, n] - 
           48*S[-4, 1, n] + 48*S[-3, -2, n] + (-8 - 8/n + 32/(1 + n))*
            S[-3, 1, n] - 8*S[-3, 2, n] + 48*S[-2, -3, n] + 
           (16 - 48/n + 32/(1 + n))*S[-2, -2, n] + 
           (-8/(-1 + n) + 24/n^2 - 32/n + 32/(1 + n)^2 + 40/(1 + n))*
            S[-2, 1, n] + (-8/n + 8/(1 + n))*S[-2, 2, n] + 16*S[-2, 3, n] + 
           160*S[1, -4, n] + (56 - 104/n + 96/(1 + n))*S[1, -3, n] + 
           (96 - 8/(-1 + n) - 40/n^2 + 64/(1 + n)^2 + 56/(1 + n))*
            S[1, -2, n] + (-135/2 - 8/n^3 - 66/n^2 - 215/(2*n) + 
             38/(1 + n)^3 + 128/(1 + n)^2 - 16/(1 + n))*S[1, 1, n] + 
           (-1/2 + 30/n^2 - 36/n + 42/(1 + n)^2 + 30/(1 + n))*S[1, 2, n] + 
           (48 - 40/n + 64/(1 + n))*S[1, 3, n] + 176*S[1, 4, n] + 
           88*S[2, -3, n] + (32 - 40/n + 40/(1 + n))*S[2, -2, n] + 
           (-25/2 + 22/n^2 - 16/n + 74/(1 + n)^2 + 30/(1 + n))*S[2, 1, n] + 
           (4 + 64/(1 + n))*S[2, 2, n] + 40*S[2, 3, n] + 96*S[3, -2, n] + 
           (32 - 8/n + 80/(1 + n))*S[3, 1, n] + 40*S[3, 2, n] + 
           176*S[4, 1, n] + 8*S[-3, 1, 1, n] + 16*S[-2, -2, 1, n] + 
           16*S[-2, 1, -2, n] + (8/n - 8/(1 + n))*S[-2, 1, 1, n] + 
           104*S[1, -3, 1, n] + 16*S[1, -2, -2, n] + (16 - 56/n + 8/(1 + n))*
            S[1, -2, 1, n] + 16*S[1, -2, 2, n] + 72*S[1, 1, -3, n] + 
           (-56/n - 8/(1 + n))*S[1, 1, -2, n] + (1129/2 - 98/n^2 + 246/n - 
             122/(1 + n)^2 + 154/(1 + n))*S[1, 1, 1, n] + 
           (126 - 12/n - 12/(1 + n))*S[1, 1, 2, n] + 200*S[1, 1, 3, n] + 
           16*S[1, 2, -2, n] + (130 - 20/n + 12/(1 + n))*S[1, 2, 1, n] + 
           160*S[1, 2, 2, n] + 200*S[1, 3, 1, n] + 64*S[2, -2, 1, n] + 
           16*S[2, 1, -2, n] + (126 - 12/n + 4/(1 + n))*S[2, 1, 1, n] + 
           160*S[2, 1, 2, n] + 160*S[2, 2, 1, n] + 200*S[3, 1, 1, n] - 
           16*S[1, -2, 1, 1, n] - 64*S[1, 1, -2, 1, n] - 
           80*S[1, 1, 1, -2, n] + (68 - 120/n - 280/(1 + n))*
            S[1, 1, 1, 1, n] - 16*S[1, 1, 1, 2, n] - 16*S[1, 1, 2, 1, n] - 
           16*S[1, 2, 1, 1, n] - 16*S[2, 1, 1, 1, n] - 
           960*S[1, 1, 1, 1, 1, n] + (-153/4 - 3/n^2 + 9/(4*n) - 
             21/(1 + n)^3 + 9/(1 + n) + 12*S[-3, n] + (12/n - 12/(1 + n))*
              S[-2, n] + (249/4 + 3/n^2 - 9/n - 33/(1 + n)^2 - 15/(1 + n))*
              S[1, n] + (51 + 6/n - 18/(1 + n))*S[2, n] + 36*S[3, n] - 
             24*S[1, -2, n] + (-30 + 36/n - 12/(1 + n))*S[1, 1, n] - 
             48*S[1, 2, n] - 48*S[2, 1, n])*zeta[2] + 
           (111/2 - 24/(-1 + n) + 54/n^2 - 42/n - 90/(1 + n)^2 - 6/(1 + n) + 
             48*S[-2, n] + (-60 - 72/n + 72/(1 + n))*S[1, n] - 24*S[2, n] + 
             96*S[1, 1, n])*zeta[3] - (72*zeta[4])/(1 + n)) + 
         ca^2*cf*(194543/576 + (-1 + n)^(-2) - (-1 + n)^(-1) - 2/n^4 - 
           547/(24*n^3) - 1795/(144*n^2) - 9925/(288*n) - (1 + n)^(-1) - 
           4*S[-5, n] + (1 - 2/n + 2/(1 + n))*S[-4, n] + 
           (-2 + 3/(2*(-1 + n)) + 2/n^2 - 4/n + 5/(2*(1 + n)))*S[-3, n] + 
           (-4 + (-1 + n)^(-2) + 1/(2*(-1 + n)) - 2/n^3 + 4/n^2 - 2/n + 
             7/(2*(1 + n)))*S[-2, n] + (-23789/288 - 2/(-1 + n) - 1/(2*n^4) + 
             271/(12*n^3) - 1039/(24*n^2) + 5999/(144*n))*S[1, n] + 
           (-8375/144 - n^(-3) - 283/(12*n^2) + 829/(24*n))*S[2, n] + 
           (-1019/24 + (-1 + n)^(-1) + 5/(2*n^2) + 2/n)*S[3, n] + 
           (-1 + 2/n - 2/(1 + n))*S[4, n] + 4*S[5, n] + (-4 + 8/(1 + n))*
            S[-3, -2, n] - 4*S[-2, -3, n] + (-4 - 4/n - 4/(1 + n))*
            S[-2, -2, n] + (4 + 2/(1 + n))*S[1, -4, n] + (-5 - 6/(1 + n))*
            S[1, -3, n] + (-4 - (-1 + n)^(-1) + 4/n^2 + (1 + n)^(-1))*
            S[1, -2, n] + (-4643/48 + 1/(4*n^3) + 185/(24*n))*S[1, 1, n] + 
           (-1243/72 - 1/(4*n^2) + 127/(12*n) - 62/(3*(1 + n)^2) - 
             1039/(18*(1 + n)))*S[1, 2, n] + (341/12 - (-1 + n)^(-1) - 
             427/(12*(1 + n)))*S[1, 3, n] + (-4 - 2/(1 + n))*S[1, 4, n] + 
           (6*S[2, -3, n])/(1 + n) + (-4 - 4/(1 + n))*S[2, -2, n] + 
           (-3005/72 - 127/(12*n) + 62/(3*(1 + n)^2) + 1039/(18*(1 + n)))*
            S[2, 1, n] + (-299/12 - 1/(4*n) + 19/(3*(1 + n)))*S[2, 2, n] + 
           (7/4 - 11/(2*(1 + n)))*S[2, 3, n] + (4 + 4/(1 + n))*S[3, -2, n] + 
           (14/3 + (-1 + n)^(-1) + 1/(4*n) + 251/(12*(1 + n)))*S[3, 1, n] + 
           (-1 + 7/(2*(1 + n)))*S[3, 2, n] - (19*S[4, 1, n])/4 + 
           8*S[-2, -2, 1, n] + (8 - 16/(1 + n))*S[1, -2, -2, n] - 
           (16*S[1, 1, -3, n])/(1 + n) + (6 + 4/(1 + n))*S[1, 1, -2, n] - 
           (279*S[1, 1, 1, n])/8 + (151/6 - 1/(2*n) - 203/(6*(1 + n)))*
            S[1, 1, 2, n] + (-33/4 + 20/(1 + n))*S[1, 1, 3, n] - 
           (12*S[1, 2, -2, n])/(1 + n) + (-29/3 - 1/(4*n) + 25/(3*(1 + n)))*
            S[1, 2, 1, n] + (15/4 - 10/(1 + n))*S[1, 2, 2, n] + 
           (9/2 - 2/(1 + n))*S[1, 3, 1, n] - (4*S[2, 1, -2, n])/(1 + n) + 
           (-62/3 + 3/(4*n) + 215/(6*(1 + n)))*S[2, 1, 1, n] + 
           (-19/4 + 2/(1 + n))*S[2, 1, 2, n] + (-2 + 4/(1 + n))*
            S[2, 2, 1, n] + (27/4 - 6/(1 + n))*S[3, 1, 1, n] + 
           (16*S[1, 1, 1, -2, n])/(1 + n) + (8*S[1, 1, 1, 2, n])/(1 + n) + 
           (5/2 - 15/(2*(1 + n)))*S[1, 1, 2, 1, n] + (-5/2 - 1/(2*(1 + n)))*
            S[1, 2, 1, 1, n] + (-383/32 + 93/(16*n) + (93*S[1, n])/16)*
            zeta[2] + (445/8 - 3/(2*n^2) + 112/n - 124/(1 + n)^2 - 
             1027/(3*(1 + n)) + 4*S[-2, n] + (163/2 + 2/(-1 + n) - 117/
                (2*(1 + n)))*S[1, n] + (-11 + 22/(1 + n))*S[2, n] + 
             (13/2 - 14/(1 + n))*S[1, 1, n])*zeta[3] + (189/8 - 93/(1 + n))*
            zeta[4] - (5*zeta[5])/2) + 
         ca*(cf*tf*(-6899/72 + 19/(3*n^3) + 61/(18*n^2) + 379/(36*n) + 
             (899/36 - 20/(3*n^3) + 37/(3*n^2) - 209/(18*n))*S[1, n] + 
             (317/18 + 20/(3*n^2) - 31/(3*n))*S[2, n] + (35*S[3, n])/3 + 
             (149/6 - 5/(3*n))*S[1, 1, n] + (31/9 - 8/(3*n) + 16/
                (3*(1 + n)^2) + 136/(9*(1 + n)))*S[1, 2, n] + 
             (-16/3 + 32/(3*(1 + n)))*S[1, 3, n] + (95/9 + 8/(3*n) - 16/
                (3*(1 + n)^2) - 136/(9*(1 + n)))*S[2, 1, n] + 
             (16/3 - 8/(3*(1 + n)))*S[2, 2, n] + (-4/3 - 16/(3*(1 + n)))*
              S[3, 1, n] + 9*S[1, 1, 1, n] + (-16/3 + 32/(3*(1 + n)))*
              S[1, 1, 2, n] + (4/3 - 8/(3*(1 + n)))*S[1, 2, 1, n] + 
             (16/3 - 32/(3*(1 + n)))*S[2, 1, 1, n] + 
             (13/4 - 3/(2*n) - (3*S[1, n])/2)*zeta[2] + 
             (-17 - 28/n + 32/(1 + n)^2 + 272/(3*(1 + n)) + (-20 + 
                 16/(1 + n))*S[1, n])*zeta[3] + (-6 + 24/(1 + n))*zeta[4]) + 
           cf^2*(101353/108 + 6/(-1 + n)^2 - 10/(-1 + n) + 2/n^5 - 
             147/(2*n^4) + 1037/(12*n^3) - 1789/(24*n^2) + 11743/(324*n) - 
             110/(1 + n)^5 - 167/(1 + n)^4 - 206/(1 + n)^3 - 
             1148/(9*(1 + n)^2) - 13438/(81*(1 + n)) + 60*S[-5, n] + 
             (14 + 16/n - 24/(1 + n))*S[-4, n] + (28 + 9/(-1 + n) - 24/n^2 + 
               32/n - 40/(1 + n)^2 - 29/(1 + n))*S[-3, n] + 
             (8 + 6/(-1 + n)^2 - 9/(-1 + n) - 16/n^3 + 32/n^2 + 28/n - 56/
                (1 + n)^3 - 32/(1 + n)^2 - 23/(1 + n))*S[-2, n] + 
             (-170747/324 + 6/(-1 + n) + 253/(6*n^3) + 1045/(36*n^2) + 4139/
                (72*n) + 18/(1 + n)^4 - 39/(1 + n)^3 - 241/(3*(1 + n)^2) - 
               929/(27*(1 + n)))*S[1, n] + (-67129/216 + 6/n^3 - 167/
                (6*n^2) + 385/(36*n) - 22/(1 + n)^3 - 6/(1 + n)^2 - 281/
                (18*(1 + n)))*S[2, n] + (-9577/36 + 4/(-1 + n) + 10/n^2 - 233/
                (6*n) - 40/(1 + n)^2 - 13/(6*(1 + n)))*S[3, n] + 
             (-629/3 + 36/n - 28/(1 + n))*S[4, n] - 60*S[5, n] + 
             24*S[-4, 1, n] + (-16 - 16/(1 + n))*S[-3, -2, n] + 
             (4 + 4/n - 16/(1 + n))*S[-3, 1, n] + 4*S[-3, 2, n] - 
             16*S[-2, -3, n] + (32/n - 8/(1 + n))*S[-2, -2, n] + 
             (4/(-1 + n) - 12/n^2 + 16/n - 16/(1 + n)^2 - 20/(1 + n))*
              S[-2, 1, n] + (4/n - 4/(1 + n))*S[-2, 2, n] - 8*S[-2, 3, n] + 
             (-88 - 4/(1 + n))*S[1, -4, n] + (-18 + 52/n - 36/(1 + n))*
              S[1, -3, n] + (-40 + 6/(-1 + n) + 12/n^2 - 32/(1 + n)^2 - 30/
                (1 + n))*S[1, -2, n] + (-6379/24 - 34/n^3 + 785/(6*n^2) - 
               5141/(36*n) + 6/(1 + n)^3 + 34/(1 + n)^2 + 245/(18*(1 + n)))*
              S[1, 1, n] + (-2711/36 + 24/n^2 - 217/(6*n) + 16/(1 + n)^3 + 10/
                (1 + n)^2 + 241/(6*(1 + n)))*S[1, 2, n] + 
             (-145/3 + 14/n - 16/(1 + n))*S[1, 3, n] + (8 - 44/(1 + n))*
              S[1, 4, n] + (-44 - 12/(1 + n))*S[2, -3, n] + 
             (-8 + 20/n - 12/(1 + n))*S[2, -2, n] + (-2315/36 + 4/n^2 + 125/
                (6*n) - 16/(1 + n)^3 - 10/(1 + n)^2 + 25/(6*(1 + n)))*
              S[2, 1, n] + (-211/3 + 20/n - 4/(1 + n)^2 - 4/(1 + n))*
              S[2, 2, n] + (-46 - 16/(1 + n))*S[2, 3, n] + (-56 - 8/(1 + n))*
              S[3, -2, n] + (-49/3 + 4/n + 8/(1 + n)^2 + 4/(1 + n))*
              S[3, 1, n] + (-26 + 20/(1 + n))*S[3, 2, n] + (22 + 32/(1 + n))*
              S[4, 1, n] - 4*S[-3, 1, 1, n] - 24*S[-2, -2, 1, n] - 
             8*S[-2, 1, -2, n] + (-4/n + 4/(1 + n))*S[-2, 1, 1, n] - 
             52*S[1, -3, 1, n] + (-24 + 32/(1 + n))*S[1, -2, -2, n] + 
             (-8 + 28/n - 4/(1 + n))*S[1, -2, 1, n] - 8*S[1, -2, 2, n] + 
             (-36 + 32/(1 + n))*S[1, 1, -3, n] + (-12 + 28/n - 4/(1 + n))*
              S[1, 1, -2, n] + (9883/36 + 71/(2*n) + 467/(6*(1 + n)))*
              S[1, 1, 1, n] + (277/3 - 28/n + 52/(1 + n)^2 + 42/(1 + n))*
              S[1, 1, 2, n] + (4 + 20/(1 + n))*S[1, 1, 3, n] + 
             (-8 + 24/(1 + n))*S[1, 2, -2, n] + (226/3 + 8/n - 4/(1 + n)^2 - 
               4/(1 + n))*S[1, 2, 1, n] + 2*S[1, 2, 2, n] + 
             (-24 + 20/(1 + n))*S[1, 3, 1, n] - 32*S[2, -2, 1, n] + 
             (-8 + 8/(1 + n))*S[2, 1, -2, n] + (220/3 + 22/n - 52/(1 + n)^2 - 
               42/(1 + n))*S[2, 1, 1, n] + (2 - 4/(1 + n))*S[2, 1, 2, n] + 
             (16 + 12/(1 + n))*S[2, 2, 1, n] - (16*S[3, 1, 1, n])/(1 + n) + 
             8*S[1, -2, 1, 1, n] + 32*S[1, 1, -2, 1, n] + (40 - 32/(1 + n))*
              S[1, 1, 1, -2, n] + 365*S[1, 1, 1, 1, n] + (-48 + 80/(1 + n))*
              S[1, 1, 1, 2, n] + (-10 + 24/(1 + n))*S[1, 1, 2, 1, n] + 
             (24 - 40/(1 + n))*S[1, 2, 1, 1, n] + (48 - 96/(1 + n))*
              S[2, 1, 1, 1, n] + (-1163/16 - 3/n^3 + 21/(4*n^2) - 463/
                (24*n) + 3/(1 + n)^3 + 24/(1 + n)^2 + 491/(12*(1 + n)) - 6*
                S[-3, n] + (-6/n + 6/(1 + n))*S[-2, n] + (1361/24 - 
                 93/(4*n) + 13/(4*(1 + n)))*S[1, n] + (71*S[2, n])/2 + 6*
                S[3, n] + 12*S[1, -2, n] - (27*S[1, 1, n])/2)*zeta[2] + 
             (-43/4 + 8/(-1 + n) + 6/n^2 - 149/(2*n) + 96/(1 + n)^3 + 120/
                (1 + n)^2 + 101/(2*(1 + n)) - 32*S[-2, n] + (-19 - 62/n + 
                 128/(1 + n)^2 + 98/(1 + n))*S[1, n] + (52 - 16/(1 + n))*
                S[2, n] + (-104 + 96/(1 + n))*S[1, 1, n])*zeta[3] + 
             (-18 - 45/n + 36/(1 + n)^2 + 63/(1 + n) + (72*S[1, n])/(1 + n))*
              zeta[4] + (-20 + 80/(1 + n))*zeta[5]))))


==> anc/README <==
"Renormalization of twist-two operators in covariant gauge to three loops in QCD"
Thomas Gehrmann, Andreas von Manteuffel, Tong-Zhi Yang

Usage instructions for the ancillary files are given in the appendix of the paper.


==> anc/RefNSsp.m <==
nsp = as*cf*(-3 - 2/n + 2/(1 + n) + 4*S[1, n]) + 
     as^2*(cf*nf*(1/3 - 4/(3*n^2) + 44/(9*n) + 4/(3*(1 + n)^2) - 
         44/(9*(1 + n)) - (40*S[1, n])/9 + (8*S[2, n])/3) + 
       ca*cf*(-17/6 + 22/(3*n^2) - 302/(9*n) - 22/(3*(1 + n)^2) + 
         302/(9*(1 + n)) - 8*S[-3, n] + (-8/n + 8/(1 + n))*S[-2, n] + 
         (268*S[1, n])/9 - (44*S[2, n])/3 + 8*S[3, n] + 16*S[1, -2, n]) + 
       cf^2*(-3/2 - 4/n^3 - 4/n^2 + 4/n - 4/(1 + n)^3 - 4/(1 + n) + 
         16*S[-3, n] + (16/n - 16/(1 + n))*S[-2, n] + (8/n^2 - 8/(1 + n)^2)*
          S[1, n] + (12 + 8/n - 8/(1 + n))*S[2, n] - 32*S[1, -2, n] - 
         16*S[1, 2, n] - 16*S[2, 1, n])) + 
     as^3*(cf*nf^2*(17/9 - 8/(9*n^3) + 88/(27*n^2) - 32/(9*n) + 
         8/(9*(1 + n)^3) - 88/(27*(1 + n)^2) + 32/(9*(1 + n)) - 
         (16*S[1, n])/27 - (80*S[2, n])/27 + (16*S[3, n])/9) + 
       cf^3*(-29/2 - 16/n^5 - 24/n^4 - 8/n^3 - 30/n^2 + 62/n + 16/(1 + n)^5 + 
         32/(1 + n)^3 - 62/(1 + n) + 192*S[-5, n] + 
         (144 + 352/n - 352/(1 + n))*S[-4, n] + 
         (448/n^2 - 368/n + 256/(1 + n)^2 + 368/(1 + n))*S[-3, n] + 
         (48 + 32/n^3 - 32/n^2 + 32/n + 96/(1 + n)^3 - 32/(1 + n))*S[-2, n] + 
         (208/n^4 - 192/n^3 + 308/n^2 - 560/n + 208/(1 + n)^4 + 
           224/(1 + n)^3 + 340/(1 + n)^2 + 560/(1 + n))*S[1, n] + 
         (6 + 64/n^3 + 24/n^2 - 16/n - 8/(1 + n)^2 + 16/(1 + n))*S[2, n] + 
         (52 - 16/n^2 + 96/n - 80/(1 + n)^2 - 96/(1 + n))*S[3, n] + 
         (-64/n + 64/(1 + n))*S[4, n] - 64*S[5, n] - 384*S[-4, 1, n] - 
         64*S[-3, -2, n] + (96 - 512/n + 512/(1 + n))*S[-3, 1, n] - 
         64*S[-3, 2, n] - 192*S[-2, -3, n] + (128/n - 128/(1 + n))*
          S[-2, -2, n] + (-448/n^2 + 480/n - 320/(1 + n)^2 - 480/(1 + n))*
          S[-2, 1, n] + (-64/n + 64/(1 + n))*S[-2, 2, n] - 704*S[1, -4, n] + 
         (-96 - 640/n + 640/(1 + n))*S[1, -3, n] + 
         (-320/n^2 + 192/n - 64/(1 + n)^2 - 192/(1 + n))*S[1, -2, n] + 
         (-64/n^3 + 64/(1 + n)^3)*S[1, 1, n] + (-64/n^2 + 64/(1 + n)^2)*
          S[1, 2, n] - 192*S[1, 3, n] + 128*S[1, 4, n] - 832*S[2, -3, n] + 
         (-96 - 128/n + 128/(1 + n))*S[2, -2, n] + (-64/n^2 + 64/(1 + n)^2)*
          S[2, 1, n] + (-96 - 64/n + 64/(1 + n))*S[2, 2, n] - 64*S[2, 3, n] - 
         192*S[3, -2, n] + (-128/n + 128/(1 + n))*S[3, 1, n] - 
         128*S[3, 2, n] - 64*S[4, 1, n] + 384*S[-2, 1, -2, n] + 
         1024*S[1, -3, 1, n] - 256*S[1, -2, -2, n] + 
         (-192 + 768/n - 768/(1 + n))*S[1, -2, 1, n] + 128*S[1, -2, 2, n] + 
         1280*S[1, 1, -3, n] + 256*S[1, 2, -2, n] + 128*S[1, 2, 2, n] + 
         256*S[1, 3, 1, n] + 896*S[2, -2, 1, n] + 256*S[2, 1, -2, n] + 
         128*S[2, 1, 2, n] + 128*S[2, 2, 1, n] + 128*S[3, 1, 1, n] - 
         1536*S[1, 1, -2, 1, n] + (-120 + 96/n^2 - 96/n + 96/(1 + n)^2 + 
           96/(1 + n) - 192*S[-2, n])*zeta[3]) + 
       ca^2*cf*(1657/36 - 242/(9*n^3) + 3934/(27*n^2) - 9737/(27*n) + 
         242/(9*(1 + n)^3) - 3934/(27*(1 + n)^2) + 9737/(27*(1 + n)) + 
         32*S[-5, n] + (248/3 + 48/n - 48/(1 + n))*S[-4, n] + 
         (-1072/9 + 72/n^2 - 152/(3*n) + 72/(1 + n)^2 + 152/(3*(1 + n)))*
          S[-3, n] + (24 - 8/n^3 - 56/(3*n^2) - 1456/(9*n) + 8/(1 + n)^3 - 
           232/(3*(1 + n)^2) + 1456/(9*(1 + n)))*S[-2, n] + 
         (490/3 + 60/n^4 - 92/n^3 + 112/n^2 - 176/n + 60/(1 + n)^4 + 
           92/(1 + n)^3 + 112/(1 + n)^2 + 176/(1 + n))*S[1, n] - 
         (4172*S[2, n])/27 + (1556/9 - 36/n^2 + 76/n - 36/(1 + n)^2 - 
           76/(1 + n))*S[3, n] + (-248/3 - 48/n + 48/(1 + n))*S[4, n] - 
         32*S[5, n] - 64*S[-4, 1, n] + 32*S[-3, -2, n] + 
         (176/3 - 128/n + 128/(1 + n))*S[-3, 1, n] - 32*S[-2, -3, n] + 
         (48 + 96/n - 96/(1 + n))*S[-2, -2, n] + 
         (-96/n^2 + 464/(3*n) - 96/(1 + n)^2 - 464/(3*(1 + n)))*S[-2, 1, n] - 
         96*S[1, -4, n] + (-176/3 - 128/n + 128/(1 + n))*S[1, -3, n] + 
         (2144/9 - 48/n^2 + 64/n - 48/(1 + n)^2 - 64/(1 + n))*S[1, -2, n] + 
         (-88 + 64/n - 64/(1 + n))*S[1, 3, n] + 96*S[1, 4, n] - 
         128*S[2, -3, n] - (176*S[2, -2, n])/3 + 64*S[2, 3, n] - 
         32*S[3, -2, n] + (88/3 - 64/n + 64/(1 + n))*S[3, 1, n] - 
         32*S[4, 1, n] - 64*S[-2, -2, 1, n] + 128*S[-2, 1, -2, n] + 
         256*S[1, -3, 1, n] - 192*S[1, -2, -2, n] + 
         (-352/3 + 256/n - 256/(1 + n))*S[1, -2, 1, n] + 256*S[1, 1, -3, n] - 
         128*S[1, 1, 3, n] + 128*S[1, 3, 1, n] + 256*S[2, -2, 1, n] - 
         512*S[1, 1, -2, 1, n] + (-60 + 48/n^2 - 48/n + 48/(1 + n)^2 + 
           48/(1 + n) - 96*S[-2, n])*zeta[3]) + 
       cf^2*nf*(23 - 8/n^4 + 128/(9*n^3) - 88/(9*n^2) + 325/(9*n) - 
         8/(1 + n)^4 + 176/(9*(1 + n)^3) + 4/(3*(1 + n)^2) - 
         325/(9*(1 + n)) + (64*S[-4, n])/3 + (-320/9 + 32/(3*n) - 
           32/(3*(1 + n)))*S[-3, n] + (32/(3*n^2) - 512/(9*n) - 
           32/(3*(1 + n)^2) + 512/(9*(1 + n)))*S[-2, n] + 
         (-110/3 - 160/(9*n^2) - 64/(3*n) + 352/(9*(1 + n)^2) + 
           64/(3*(1 + n)))*S[1, n] + (-20/3 + 32/(3*n^2) - 256/(9*n) - 
           32/(3*(1 + n)^2) + 256/(9*(1 + n)))*S[2, n] + 
         (16 + 64/(3*n) - 64/(3*(1 + n)))*S[3, n] + (32*S[4, n])/3 + 
         (64*S[-3, 1, n])/3 + (64/(3*n) - 64/(3*(1 + n)))*S[-2, 1, n] - 
         (64*S[1, -3, n])/3 + (640*S[1, -2, n])/9 + (320*S[1, 2, n])/9 - 
         (128*S[1, 3, n])/3 - (64*S[2, -2, n])/3 + (320*S[2, 1, n])/9 - 
         (64*S[2, 2, n])/3 - (64*S[3, 1, n])/3 - (128*S[1, -2, 1, n])/3 + 
         (-24 - 16/n + 16/(1 + n) + 32*S[1, n])*zeta[3]) + 
       ca*(cf^2*(-151/4 + 44/n^4 - 944/(9*n^3) + 370/(9*n^2) - 532/(9*n) + 
           44/(1 + n)^4 - 1208/(9*(1 + n)^3) + 44/(3*(1 + n)^2) + 
           532/(9*(1 + n)) - 160*S[-5, n] + (-712/3 - 272/n + 272/(1 + n))*
            S[-4, n] + (2144/9 - 368/n^2 + 856/(3*n) - 272/(1 + n)^2 - 
             856/(3*(1 + n)))*S[-3, n] + (-72 + 160/(3*n^2) + 2768/(9*n) - 
             64/(1 + n)^3 + 464/(3*(1 + n)^2) - 2768/(9*(1 + n)))*S[-2, n] + 
           (-192/n^4 + 216/n^3 - 1304/(9*n^2) + 1672/(3*n) - 192/(1 + n)^4 - 
             216/(1 + n)^3 - 4792/(9*(1 + n)^2) - 1672/(3*(1 + n)))*S[1, n] + 
           (302/3 - 176/(3*n^2) + 1744/(9*n) + 176/(3*(1 + n)^2) - 
             1744/(9*(1 + n)))*S[2, n] + (-104 + 112/n^2 - 688/(3*n) + 
             80/(1 + n)^2 + 688/(3*(1 + n)))*S[3, n] + 
           (184/3 + 176/n - 176/(1 + n))*S[4, n] + 160*S[5, n] + 
           320*S[-4, 1, n] - 32*S[-3, -2, n] + (-496/3 + 512/n - 512/(1 + n))*
            S[-3, 1, n] + 32*S[-3, 2, n] + 160*S[-2, -3, n] + 
           (-96 - 256/n + 256/(1 + n))*S[-2, -2, n] + 
           (416/n^2 - 1648/(3*n) + 352/(1 + n)^2 + 1648/(3*(1 + n)))*
            S[-2, 1, n] + (32/n - 32/(1 + n))*S[-2, 2, n] + 544*S[1, -4, n] + 
           (496/3 + 576/n - 576/(1 + n))*S[1, -3, n] + 
           (-4288/9 + 256/n^2 - 224/n + 128/(1 + n)^2 + 224/(1 + n))*
            S[1, -2, n] - (2144*S[1, 2, n])/9 + (992/3 - 128/n + 128/(1 + n))*
            S[1, 3, n] - 352*S[1, 4, n] + 672*S[2, -3, n] + 
           (496/3 + 64/n - 64/(1 + n))*S[2, -2, n] - (2144*S[2, 1, n])/9 + 
           (352*S[2, 2, n])/3 - 160*S[2, 3, n] + 160*S[3, -2, n] + 
           (64/3 + 128/n - 128/(1 + n))*S[3, 1, n] - 32*S[3, 2, n] - 
           32*S[4, 1, n] + 128*S[-2, -2, 1, n] - 448*S[-2, 1, -2, n] - 
           1024*S[1, -3, 1, n] + 512*S[1, -2, -2, n] + 
           (992/3 - 896/n + 896/(1 + n))*S[1, -2, 1, n] - 64*S[1, -2, 2, n] - 
           1152*S[1, 1, -3, n] + 256*S[1, 1, 3, n] - 128*S[1, 2, -2, n] - 
           256*S[1, 3, 1, n] - 960*S[2, -2, 1, n] - 128*S[2, 1, -2, n] + 
           1792*S[1, 1, -2, 1, n] + (180 - 144/n^2 + 144/n - 144/(1 + n)^2 - 
             144/(1 + n) + 288*S[-2, n])*zeta[3]) + 
         cf*nf*(-20 + 88/(9*n^3) - 1268/(27*n^2) + 2474/(27*n) - 
           88/(9*(1 + n)^3) + 1268/(27*(1 + n)^2) - 2474/(27*(1 + n)) - 
           (32*S[-4, n])/3 + (160/9 - 16/(3*n) + 16/(3*(1 + n)))*S[-3, n] + 
           (-16/(3*n^2) + 256/(9*n) + 16/(3*(1 + n)^2) - 256/(9*(1 + n)))*
            S[-2, n] + (-836/27 + 8/n^3 - 8/n^2 + 16/n - 8/(1 + n)^3 - 
             8/(1 + n)^2 - 16/(1 + n))*S[1, n] + (1336*S[2, n])/27 + 
           (-112/3 - 8/n + 8/(1 + n))*S[3, n] + (32*S[4, n])/3 - 
           (32*S[-3, 1, n])/3 + (-32/(3*n) + 32/(3*(1 + n)))*S[-2, 1, n] + 
           (32*S[1, -3, n])/3 - (320*S[1, -2, n])/9 + 16*S[1, 3, n] + 
           (32*S[2, -2, n])/3 - (16*S[3, 1, n])/3 + (64*S[1, -2, 1, n])/3 + 
           (24 + 16/n - 16/(1 + n) - 32*S[1, n])*zeta[3])))
 
nsm = as*cf*(-3 - 2/n + 2/(1 + n) + 4*S[1, n]) + 
     as^2*(cf*nf*(1/3 - 4/(3*n^2) + 44/(9*n) + 4/(3*(1 + n)^2) - 
         44/(9*(1 + n)) - (40*S[1, n])/9 + (8*S[2, n])/3) + 
       ca*cf*(-17/6 - 8/n^3 + 46/(3*n^2) - 446/(9*n) + 8/(1 + n)^3 + 
         2/(3*(1 + n)^2) + 446/(9*(1 + n)) - 8*S[-3, n] + 
         (-8/n + 8/(1 + n))*S[-2, n] + (268*S[1, n])/9 - (44*S[2, n])/3 + 
         8*S[3, n] + 16*S[1, -2, n]) + cf^2*(-3/2 + 12/n^3 - 20/n^2 + 36/n - 
         20/(1 + n)^3 - 16/(1 + n)^2 - 36/(1 + n) + 16*S[-3, n] + 
         (16/n - 16/(1 + n))*S[-2, n] + (8/n^2 - 8/(1 + n)^2)*S[1, n] + 
         (12 + 8/n - 8/(1 + n))*S[2, n] - 32*S[1, -2, n] - 16*S[1, 2, n] - 
         16*S[2, 1, n])) + as^3*(cf*nf^2*(17/9 - 8/(9*n^3) + 88/(27*n^2) - 
         32/(9*n) + 8/(9*(1 + n)^3) - 88/(27*(1 + n)^2) + 32/(9*(1 + n)) - 
         (16*S[1, n])/27 - (80*S[2, n])/27 + (16*S[3, n])/9) + 
       cf^3*(-29/2 + 80/n^5 - 24/n^4 + 120/n^3 - 286/n^2 + 302/n + 
         176/(1 + n)^5 + 96/(1 + n)^4 + 224/(1 + n)^3 + 64/(1 + n)^2 - 
         302/(1 + n) + 192*S[-5, n] + (144 + 352/n - 352/(1 + n))*S[-4, n] + 
         (256/n^2 - 176/n + 64/(1 + n)^2 + 176/(1 + n))*S[-3, n] + 
         (48 + 32/n^3 + 32/n^2 - 96/n + 96/(1 + n)^3 + 64/(1 + n)^2 + 
           96/(1 + n))*S[-2, n] + (-176/n^4 + 224/n^3 - 300/n^2 + 400/n + 
           208/(1 + n)^4 + 64/(1 + n)^3 - 12/(1 + n)^2 - 400/(1 + n))*
          S[1, n] + (6 + 88/n^2 - 144/n + 64/(1 + n)^3 + 56/(1 + n)^2 + 
           144/(1 + n))*S[2, n] + (52 - 16/n^2 + 96/n - 80/(1 + n)^2 - 
           96/(1 + n))*S[3, n] + (-64/n + 64/(1 + n))*S[4, n] - 64*S[5, n] - 
         384*S[-4, 1, n] - 64*S[-3, -2, n] + (96 - 512/n + 512/(1 + n))*
          S[-3, 1, n] - 64*S[-3, 2, n] - 192*S[-2, -3, n] + 
         (128/n - 128/(1 + n))*S[-2, -2, n] + 
         (-448/n^2 + 480/n - 320/(1 + n)^2 - 480/(1 + n))*S[-2, 1, n] + 
         (-64/n + 64/(1 + n))*S[-2, 2, n] - 704*S[1, -4, n] + 
         (-96 - 640/n + 640/(1 + n))*S[1, -3, n] + 
         (64/n^2 - 192/n + 320/(1 + n)^2 + 192/(1 + n))*S[1, -2, n] + 
         (-64/n^3 + 64/(1 + n)^3)*S[1, 1, n] + (-64/n^2 + 64/(1 + n)^2)*
          S[1, 2, n] - 192*S[1, 3, n] + 128*S[1, 4, n] - 832*S[2, -3, n] + 
         (-96 - 128/n + 128/(1 + n))*S[2, -2, n] + (-64/n^2 + 64/(1 + n)^2)*
          S[2, 1, n] + (-96 - 64/n + 64/(1 + n))*S[2, 2, n] - 64*S[2, 3, n] - 
         192*S[3, -2, n] + (-128/n + 128/(1 + n))*S[3, 1, n] - 
         128*S[3, 2, n] - 64*S[4, 1, n] + 384*S[-2, 1, -2, n] + 
         1024*S[1, -3, 1, n] - 256*S[1, -2, -2, n] + 
         (-192 + 768/n - 768/(1 + n))*S[1, -2, 1, n] + 128*S[1, -2, 2, n] + 
         1280*S[1, 1, -3, n] + 256*S[1, 2, -2, n] + 128*S[1, 2, 2, n] + 
         256*S[1, 3, 1, n] + 896*S[2, -2, 1, n] + 256*S[2, 1, -2, n] + 
         128*S[2, 1, 2, n] + 128*S[2, 2, 1, n] + 128*S[3, 1, 1, n] - 
         1536*S[1, 1, -2, 1, n] + (-120 - 96/n^2 + 96/n - 96/(1 + n)^2 - 
           96/(1 + n) - 192*S[-2, n])*zeta[3]) + 
       ca^2*cf*(1657/36 + 24/n^5 + 80/(3*n^4) - 162/n^3 + 3442/(27*n^2) - 
         5333/(27*n) - 24/(1 + n)^5 - 448/(3*(1 + n)^4) + 134/(3*(1 + n)^3) - 
         7594/(27*(1 + n)^2) + 5333/(27*(1 + n)) + 32*S[-5, n] + 
         (248/3 + 48/n - 48/(1 + n))*S[-4, n] + 
         (-1072/9 + 40/n^2 - 56/(3*n) + 40/(1 + n)^2 + 56/(3*(1 + n)))*
          S[-3, n] + (24 + 24/n^3 - 8/(3*n^2) - 1312/(9*n) - 24/(1 + n)^3 - 
           184/(3*(1 + n)^2) + 1312/(9*(1 + n)))*S[-2, n] + 
         (490/3 - 4/n^4 + 92/(3*n^3) - 224/(3*n^2) + 592/(3*n) - 
           4/(1 + n)^4 - 92/(3*(1 + n)^3) - 224/(3*(1 + n)^2) - 
           592/(3*(1 + n)))*S[1, n] - (4172*S[2, n])/27 + 
         (1556/9 - 36/n^2 + 76/n - 36/(1 + n)^2 - 76/(1 + n))*S[3, n] + 
         (-248/3 - 48/n + 48/(1 + n))*S[4, n] - 32*S[5, n] - 64*S[-4, 1, n] + 
         32*S[-3, -2, n] + (176/3 - 128/n + 128/(1 + n))*S[-3, 1, n] - 
         32*S[-2, -3, n] + (48 + 96/n - 96/(1 + n))*S[-2, -2, n] + 
         (-160/n^2 + 656/(3*n) - 160/(1 + n)^2 - 656/(3*(1 + n)))*
          S[-2, 1, n] - 96*S[1, -4, n] + (-176/3 - 128/n + 128/(1 + n))*
          S[1, -3, n] + (2144/9 + 80/n^2 - 64/n + 80/(1 + n)^2 + 64/(1 + n))*
          S[1, -2, n] + (-88 + 64/n - 64/(1 + n))*S[1, 3, n] + 
         96*S[1, 4, n] - 128*S[2, -3, n] - (176*S[2, -2, n])/3 + 
         64*S[2, 3, n] - 32*S[3, -2, n] + (88/3 - 64/n + 64/(1 + n))*
          S[3, 1, n] - 32*S[4, 1, n] - 64*S[-2, -2, 1, n] + 
         128*S[-2, 1, -2, n] + 256*S[1, -3, 1, n] - 192*S[1, -2, -2, n] + 
         (-352/3 + 256/n - 256/(1 + n))*S[1, -2, 1, n] + 256*S[1, 1, -3, n] - 
         128*S[1, 1, 3, n] + 128*S[1, 3, 1, n] + 256*S[2, -2, 1, n] - 
         512*S[1, 1, -2, 1, n] + (-60 - 48/n^2 + 48/n - 48/(1 + n)^2 - 
           48/(1 + n) - 96*S[-2, n])*zeta[3]) + 
       cf^2*nf*(23 + 40/(3*n^4) - 160/(3*n^3) + 568/(9*n^2) - 217/(3*n) - 
         152/(3*(1 + n)^4) + 400/(9*(1 + n)^3) + 284/(9*(1 + n)^2) + 
         217/(3*(1 + n)) + (64*S[-4, n])/3 + (-320/9 + 32/(3*n) - 
           32/(3*(1 + n)))*S[-3, n] + (32/(3*n^2) - 512/(9*n) - 
           32/(3*(1 + n)^2) + 512/(9*(1 + n)))*S[-2, n] + 
         (-110/3 + 64/(3*n^3) - 352/(9*n^2) + 64/(3*n) - 64/(3*(1 + n)^3) + 
           160/(9*(1 + n)^2) - 64/(3*(1 + n)))*S[1, n] + 
         (-20/3 + 32/(3*n^2) - 256/(9*n) - 32/(3*(1 + n)^2) + 
           256/(9*(1 + n)))*S[2, n] + (16 + 64/(3*n) - 64/(3*(1 + n)))*
          S[3, n] + (32*S[4, n])/3 + (64*S[-3, 1, n])/3 + 
         (64/(3*n) - 64/(3*(1 + n)))*S[-2, 1, n] - (64*S[1, -3, n])/3 + 
         (640*S[1, -2, n])/9 + (320*S[1, 2, n])/9 - (128*S[1, 3, n])/3 - 
         (64*S[2, -2, n])/3 + (320*S[2, 1, n])/9 - (64*S[2, 2, n])/3 - 
         (64*S[3, 1, n])/3 - (128*S[1, -2, 1, n])/3 + 
         (-24 - 16/n + 16/(1 + n) + 32*S[1, n])*zeta[3]) + 
       ca*(cf^2*(-151/4 - 96/n^5 - 28/(3*n^4) + 304/(3*n^3) + 1850/(9*n^2) - 
           1516/(3*n) - 32/(1 + n)^5 + 884/(3*(1 + n)^4) - 
           2392/(9*(1 + n)^3) + 2284/(9*(1 + n)^2) + 1516/(3*(1 + n)) - 
           160*S[-5, n] + (-712/3 - 272/n + 272/(1 + n))*S[-4, n] + 
           (2144/9 - 208/n^2 + 376/(3*n) - 112/(1 + n)^2 - 376/(3*(1 + n)))*
            S[-3, n] + (-72 - 64/n^3 - 32/(3*n^2) + 3056/(9*n) + 
             272/(3*(1 + n)^2) - 3056/(9*(1 + n)))*S[-2, n] + 
           (128/n^4 - 712/(3*n^3) + 4792/(9*n^2) - 2008/(3*n) - 
             64/(1 + n)^4 + 328/(3*(1 + n)^3) + 152/(9*(1 + n)^2) + 
             2008/(3*(1 + n)))*S[1, n] + (302/3 + 32/n^3 - 272/(3*n^2) + 
             2320/(9*n) - 32/(1 + n)^3 + 80/(3*(1 + n)^2) - 2320/(9*(1 + n)))*
            S[2, n] + (-104 + 112/n^2 - 688/(3*n) + 80/(1 + n)^2 + 
             688/(3*(1 + n)))*S[3, n] + (184/3 + 176/n - 176/(1 + n))*
            S[4, n] + 160*S[5, n] + 320*S[-4, 1, n] - 32*S[-3, -2, n] + 
           (-496/3 + 512/n - 512/(1 + n))*S[-3, 1, n] + 32*S[-3, 2, n] + 
           160*S[-2, -3, n] + (-96 - 256/n + 256/(1 + n))*S[-2, -2, n] + 
           (544/n^2 - 2032/(3*n) + 480/(1 + n)^2 + 2032/(3*(1 + n)))*
            S[-2, 1, n] + (32/n - 32/(1 + n))*S[-2, 2, n] + 544*S[1, -4, n] + 
           (496/3 + 576/n - 576/(1 + n))*S[1, -3, n] + 
           (-4288/9 - 192/n^2 + 224/n - 320/(1 + n)^2 - 224/(1 + n))*
            S[1, -2, n] - (2144*S[1, 2, n])/9 + (992/3 - 128/n + 128/(1 + n))*
            S[1, 3, n] - 352*S[1, 4, n] + 672*S[2, -3, n] + 
           (496/3 + 64/n - 64/(1 + n))*S[2, -2, n] - (2144*S[2, 1, n])/9 + 
           (352*S[2, 2, n])/3 - 160*S[2, 3, n] + 160*S[3, -2, n] + 
           (64/3 + 128/n - 128/(1 + n))*S[3, 1, n] - 32*S[3, 2, n] - 
           32*S[4, 1, n] + 128*S[-2, -2, 1, n] - 448*S[-2, 1, -2, n] - 
           1024*S[1, -3, 1, n] + 512*S[1, -2, -2, n] + 
           (992/3 - 896/n + 896/(1 + n))*S[1, -2, 1, n] - 64*S[1, -2, 2, n] - 
           1152*S[1, 1, -3, n] + 256*S[1, 1, 3, n] - 128*S[1, 2, -2, n] - 
           256*S[1, 3, 1, n] - 960*S[2, -2, 1, n] - 128*S[2, 1, -2, n] + 
           1792*S[1, 1, -2, 1, n] + (180 + 144/n^2 - 144/n + 144/(1 + n)^2 + 
             144/(1 + n) + 288*S[-2, n])*zeta[3]) + 
         cf*nf*(-20 - 32/(3*n^4) + 392/(9*n^3) - 2252/(27*n^2) + 
           3938/(27*n) + 64/(3*(1 + n)^4) - 200/(9*(1 + n)^3) + 
           860/(27*(1 + n)^2) - 3938/(27*(1 + n)) - (32*S[-4, n])/3 + 
           (160/9 - 16/(3*n) + 16/(3*(1 + n)))*S[-3, n] + 
           (-16/(3*n^2) + 256/(9*n) + 16/(3*(1 + n)^2) - 256/(9*(1 + n)))*
            S[-2, n] + (-836/27 - 8/(3*n^3) + 8/(3*n^2) - 16/(3*n) + 
             8/(3*(1 + n)^3) + 8/(3*(1 + n)^2) + 16/(3*(1 + n)))*S[1, n] + 
           (1336*S[2, n])/27 + (-112/3 - 8/n + 8/(1 + n))*S[3, n] + 
           (32*S[4, n])/3 - (32*S[-3, 1, n])/3 + (-32/(3*n) + 32/(3*(1 + n)))*
            S[-2, 1, n] + (32*S[1, -3, n])/3 - (320*S[1, -2, n])/9 + 
           16*S[1, 3, n] + (32*S[2, -2, n])/3 - (16*S[3, 1, n])/3 + 
           (64*S[1, -2, 1, n])/3 + (24 + 16/n - 16/(1 + n) - 32*S[1, n])*
            zeta[3])))
 
nss = (as^3*d33c*nf*(512/(3*(-1 + n)) - 128/n^5 - 64/n^4 - 576/n^3 + 
       896/n^2 - 2304/n + 128/(1 + n)^5 - 64/(1 + n)^4 + 576/(1 + n)^3 + 
       896/(1 + n)^2 + 2304/(1 + n) - 512/(3*(2 + n)) + 
       (512/(3*(-1 + n)) - 128/n^2 - 64/n - 128/(1 + n)^2 + 64/(1 + n) - 
         512/(3*(2 + n)))*S[-3, n] + (512/(3*(-1 + n)) - 128/n^3 - 64/n^2 - 
         448/n + 128/(1 + n)^3 - 64/(1 + n)^2 + 448/(1 + n) - 
         512/(3*(2 + n)))*S[-2, n] + (-512/(3*(-1 + n)) + 192/n^4 - 32/n^3 + 
         608/n^2 - 800/n + 192/(1 + n)^4 + 32/(1 + n)^3 + 608/(1 + n)^2 + 
         800/(1 + n) + 512/(3*(2 + n)))*S[1, n] + 
       (-64/n^2 + 96/n - 64/(1 + n)^2 - 96/(1 + n))*S[3, n] + 
       (-512/(3*(-1 + n)) + 256/n - 256/(1 + n) + 512/(3*(2 + n)))*
        S[-2, 1, n] + (-512/(3*(-1 + n)) + 256/n^2 - 128/n + 256/(1 + n)^2 + 
         128/(1 + n) + 512/(3*(2 + n)))*S[1, -2, n]))/nc


==> anc/RefSingletsp.m <==
{gamma[qq, 0] -> cf*(-3 - 2/n + 2/(1 + n) + 4*S[1, n]), 
 gamma[qq, 1] -> cf*nf*(1/3 - 80/(9*(-1 + n)) + 8/n^3 + 8/(3*n^2) + 
     116/(9*n) + 8/(1 + n)^3 + 64/(3*(1 + n)^2) - 260/(9*(1 + n)) + 
     32/(3*(2 + n)^2) + 224/(9*(2 + n)) - (40*S[1, n])/9 + (8*S[2, n])/3) + 
   ca*cf*(-17/6 + 22/(3*n^2) - 302/(9*n) - 22/(3*(1 + n)^2) + 
     302/(9*(1 + n)) - 8*S[-3, n] + (-8/n + 8/(1 + n))*S[-2, n] + 
     (268*S[1, n])/9 - (44*S[2, n])/3 + 8*S[3, n] + 16*S[1, -2, n]) + 
   cf^2*(-3/2 - 4/n^3 - 4/n^2 + 4/n - 4/(1 + n)^3 - 4/(1 + n) + 16*S[-3, n] + 
     (16/n - 16/(1 + n))*S[-2, n] + (8/n^2 - 8/(1 + n)^2)*S[1, n] + 
     (12 + 8/n - 8/(1 + n))*S[2, n] - 32*S[1, -2, n] - 16*S[1, 2, n] - 
     16*S[2, 1, n]), gamma[qq, 2] -> 
  cf*nf^2*(17/9 + 32/(9*(-1 + n)) + 16/(3*n^4) - 80/(3*n^3) + 680/(27*n^2) - 
     872/(27*n) + 64/(3*(1 + n)^4) - 136/(9*(1 + n)^3) - 496/(9*(1 + n)^2) + 
     2456/(27*(1 + n)) + 128/(9*(2 + n)^3) - 704/(27*(2 + n)^2) - 
     560/(9*(2 + n)) + (-16/27 - 64/(27*(-1 + n)) + 32/(3*n^3) - 80/(9*n^2) + 
       136/(9*n) + 16/(1 + n)^3 + 88/(9*(1 + n)^2) - 280/(9*(1 + n)) + 
       128/(9*(2 + n)^2) + 496/(27*(2 + n)))*S[1, n] - (80*S[2, n])/27 + 
     (16*S[3, n])/9 + (-32/(9*(-1 + n)) + 16/(3*n^2) - 8/(3*n) + 
       16/(3*(1 + n)^2) + 8/(3*(1 + n)) + 32/(9*(2 + n)))*S[1, 1, n]) + 
   cf^3*(-29/2 - 16/n^5 - 24/n^4 - 8/n^3 - 30/n^2 + 62/n + 16/(1 + n)^5 + 
     32/(1 + n)^3 - 62/(1 + n) + 192*S[-5, n] + (144 + 352/n - 352/(1 + n))*
      S[-4, n] + (448/n^2 - 368/n + 256/(1 + n)^2 + 368/(1 + n))*S[-3, n] + 
     (48 + 32/n^3 - 32/n^2 + 32/n + 96/(1 + n)^3 - 32/(1 + n))*S[-2, n] + 
     (208/n^4 - 192/n^3 + 308/n^2 - 560/n + 208/(1 + n)^4 + 224/(1 + n)^3 + 
       340/(1 + n)^2 + 560/(1 + n))*S[1, n] + 
     (6 + 64/n^3 + 24/n^2 - 16/n - 8/(1 + n)^2 + 16/(1 + n))*S[2, n] + 
     (52 - 16/n^2 + 96/n - 80/(1 + n)^2 - 96/(1 + n))*S[3, n] + 
     (-64/n + 64/(1 + n))*S[4, n] - 64*S[5, n] - 384*S[-4, 1, n] - 
     64*S[-3, -2, n] + (96 - 512/n + 512/(1 + n))*S[-3, 1, n] - 
     64*S[-3, 2, n] - 192*S[-2, -3, n] + (128/n - 128/(1 + n))*S[-2, -2, n] + 
     (-448/n^2 + 480/n - 320/(1 + n)^2 - 480/(1 + n))*S[-2, 1, n] + 
     (-64/n + 64/(1 + n))*S[-2, 2, n] - 704*S[1, -4, n] + 
     (-96 - 640/n + 640/(1 + n))*S[1, -3, n] + 
     (-320/n^2 + 192/n - 64/(1 + n)^2 - 192/(1 + n))*S[1, -2, n] + 
     (-64/n^3 + 64/(1 + n)^3)*S[1, 1, n] + (-64/n^2 + 64/(1 + n)^2)*
      S[1, 2, n] - 192*S[1, 3, n] + 128*S[1, 4, n] - 832*S[2, -3, n] + 
     (-96 - 128/n + 128/(1 + n))*S[2, -2, n] + (-64/n^2 + 64/(1 + n)^2)*
      S[2, 1, n] + (-96 - 64/n + 64/(1 + n))*S[2, 2, n] - 64*S[2, 3, n] - 
     192*S[3, -2, n] + (-128/n + 128/(1 + n))*S[3, 1, n] - 128*S[3, 2, n] - 
     64*S[4, 1, n] + 384*S[-2, 1, -2, n] + 1024*S[1, -3, 1, n] - 
     256*S[1, -2, -2, n] + (-192 + 768/n - 768/(1 + n))*S[1, -2, 1, n] + 
     128*S[1, -2, 2, n] + 1280*S[1, 1, -3, n] + 256*S[1, 2, -2, n] + 
     128*S[1, 2, 2, n] + 256*S[1, 3, 1, n] + 896*S[2, -2, 1, n] + 
     256*S[2, 1, -2, n] + 128*S[2, 1, 2, n] + 128*S[2, 2, 1, n] + 
     128*S[3, 1, 1, n] - 1536*S[1, 1, -2, 1, n] + 
     (-120 + 96/n^2 - 96/n + 96/(1 + n)^2 + 96/(1 + n) - 192*S[-2, n])*
      zeta[3]) + ca^2*cf*(1657/36 - 242/(9*n^3) + 3934/(27*n^2) - 
     9737/(27*n) + 242/(9*(1 + n)^3) - 3934/(27*(1 + n)^2) + 
     9737/(27*(1 + n)) + 32*S[-5, n] + (248/3 + 48/n - 48/(1 + n))*S[-4, n] + 
     (-1072/9 + 72/n^2 - 152/(3*n) + 72/(1 + n)^2 + 152/(3*(1 + n)))*
      S[-3, n] + (24 - 8/n^3 - 56/(3*n^2) - 1456/(9*n) + 8/(1 + n)^3 - 
       232/(3*(1 + n)^2) + 1456/(9*(1 + n)))*S[-2, n] + 
     (490/3 + 60/n^4 - 92/n^3 + 112/n^2 - 176/n + 60/(1 + n)^4 + 
       92/(1 + n)^3 + 112/(1 + n)^2 + 176/(1 + n))*S[1, n] - 
     (4172*S[2, n])/27 + (1556/9 - 36/n^2 + 76/n - 36/(1 + n)^2 - 76/(1 + n))*
      S[3, n] + (-248/3 - 48/n + 48/(1 + n))*S[4, n] - 32*S[5, n] - 
     64*S[-4, 1, n] + 32*S[-3, -2, n] + (176/3 - 128/n + 128/(1 + n))*
      S[-3, 1, n] - 32*S[-2, -3, n] + (48 + 96/n - 96/(1 + n))*S[-2, -2, n] + 
     (-96/n^2 + 464/(3*n) - 96/(1 + n)^2 - 464/(3*(1 + n)))*S[-2, 1, n] - 
     96*S[1, -4, n] + (-176/3 - 128/n + 128/(1 + n))*S[1, -3, n] + 
     (2144/9 - 48/n^2 + 64/n - 48/(1 + n)^2 - 64/(1 + n))*S[1, -2, n] + 
     (-88 + 64/n - 64/(1 + n))*S[1, 3, n] + 96*S[1, 4, n] - 128*S[2, -3, n] - 
     (176*S[2, -2, n])/3 + 64*S[2, 3, n] - 32*S[3, -2, n] + 
     (88/3 - 64/n + 64/(1 + n))*S[3, 1, n] - 32*S[4, 1, n] - 
     64*S[-2, -2, 1, n] + 128*S[-2, 1, -2, n] + 256*S[1, -3, 1, n] - 
     192*S[1, -2, -2, n] + (-352/3 + 256/n - 256/(1 + n))*S[1, -2, 1, n] + 
     256*S[1, 1, -3, n] - 128*S[1, 1, 3, n] + 128*S[1, 3, 1, n] + 
     256*S[2, -2, 1, n] - 512*S[1, 1, -2, 1, n] + 
     (-60 + 48/n^2 - 48/n + 48/(1 + n)^2 + 48/(1 + n) - 96*S[-2, n])*
      zeta[3]) + cf^2*nf*(23 - 4888/(27*(-1 + n)) + 64/n^5 + 16/n^4 + 
     1568/(9*n^3) + 1694/(9*n^2) + 451/(9*n) - 64/(1 + n)^5 - 56/(1 + n)^4 + 
     356/(9*(1 + n)^3) + 466/(3*(1 + n)^2) - 667/(9*(1 + n)) + 
     256/(3*(2 + n)^3) + 928/(9*(2 + n)^2) + 5536/(27*(2 + n)) + 
     (64*S[-4, n])/3 + (-320/9 + 32/(3*n) - 32/(3*(1 + n)))*S[-3, n] + 
     (32/(3*n^2) - 512/(9*n) - 32/(3*(1 + n)^2) + 512/(9*(1 + n)))*S[-2, n] + 
     (-110/3 + 2668/(27*(-1 + n)) - 96/n^4 + 32/n^3 - 2608/(9*n^2) + 
       536/(3*n) - 112/(1 + n)^4 + 64/(9*(1 + n)^2) - 812/(3*(1 + n)) - 
       256/(3*(2 + n)^3) - 256/(9*(2 + n)^2) - 184/(27*(2 + n)))*S[1, n] + 
     (-20/3 + 560/(9*(-1 + n)) - 64/n^3 - 64/(3*n^2) - 832/(9*n) - 
       32/(1 + n)^3 - 320/(3*(1 + n)^2) + 1264/(9*(1 + n)) - 
       128/(3*(2 + n)^2) - 992/(9*(2 + n)))*S[2, n] + 
     (16 - 32/(3*(-1 + n)) + 16/n^2 + 40/(3*n) + 16/(1 + n)^2 - 
       40/(3*(1 + n)) + 32/(3*(2 + n)))*S[3, n] + (32*S[4, n])/3 + 
     (64*S[-3, 1, n])/3 + (64/(3*n) - 64/(3*(1 + n)))*S[-2, 1, n] - 
     (64*S[1, -3, n])/3 + (640*S[1, -2, n])/9 + 
     (-128/(3*(-1 + n)) + 16/n^3 + 48/n^2 + 12/n - 16/(1 + n)^3 + 
       48/(1 + n)^2 - 12/(1 + n) + 128/(3*(2 + n)))*S[1, 1, n] + 
     (320/9 - 64/(3*(-1 + n)) + 32/n^2 - 16/n + 32/(1 + n)^2 + 16/(1 + n) + 
       64/(3*(2 + n)))*S[1, 2, n] - (128*S[1, 3, n])/3 - (64*S[2, -2, n])/3 + 
     (320*S[2, 1, n])/9 - (64*S[2, 2, n])/3 - (64*S[3, 1, n])/3 - 
     (128*S[1, -2, 1, n])/3 + (64/(3*(-1 + n)) - 32/n^2 + 16/n - 
       32/(1 + n)^2 - 16/(1 + n) - 64/(3*(2 + n)))*S[1, 1, 1, n] + 
     (-24 + 64/(-1 + n) - 96/n^2 + 32/n - 96/(1 + n)^2 - 32/(1 + n) - 
       64/(2 + n) + 32*S[1, n])*zeta[3]) + 
   ca*(cf^2*(-151/4 + 44/n^4 - 944/(9*n^3) + 370/(9*n^2) - 532/(9*n) + 
       44/(1 + n)^4 - 1208/(9*(1 + n)^3) + 44/(3*(1 + n)^2) + 
       532/(9*(1 + n)) - 160*S[-5, n] + (-712/3 - 272/n + 272/(1 + n))*
        S[-4, n] + (2144/9 - 368/n^2 + 856/(3*n) - 272/(1 + n)^2 - 
         856/(3*(1 + n)))*S[-3, n] + (-72 + 160/(3*n^2) + 2768/(9*n) - 
         64/(1 + n)^3 + 464/(3*(1 + n)^2) - 2768/(9*(1 + n)))*S[-2, n] + 
       (-192/n^4 + 216/n^3 - 1304/(9*n^2) + 1672/(3*n) - 192/(1 + n)^4 - 
         216/(1 + n)^3 - 4792/(9*(1 + n)^2) - 1672/(3*(1 + n)))*S[1, n] + 
       (302/3 - 176/(3*n^2) + 1744/(9*n) + 176/(3*(1 + n)^2) - 
         1744/(9*(1 + n)))*S[2, n] + (-104 + 112/n^2 - 688/(3*n) + 
         80/(1 + n)^2 + 688/(3*(1 + n)))*S[3, n] + 
       (184/3 + 176/n - 176/(1 + n))*S[4, n] + 160*S[5, n] + 
       320*S[-4, 1, n] - 32*S[-3, -2, n] + (-496/3 + 512/n - 512/(1 + n))*
        S[-3, 1, n] + 32*S[-3, 2, n] + 160*S[-2, -3, n] + 
       (-96 - 256/n + 256/(1 + n))*S[-2, -2, n] + 
       (416/n^2 - 1648/(3*n) + 352/(1 + n)^2 + 1648/(3*(1 + n)))*
        S[-2, 1, n] + (32/n - 32/(1 + n))*S[-2, 2, n] + 544*S[1, -4, n] + 
       (496/3 + 576/n - 576/(1 + n))*S[1, -3, n] + 
       (-4288/9 + 256/n^2 - 224/n + 128/(1 + n)^2 + 224/(1 + n))*
        S[1, -2, n] - (2144*S[1, 2, n])/9 + (992/3 - 128/n + 128/(1 + n))*
        S[1, 3, n] - 352*S[1, 4, n] + 672*S[2, -3, n] + 
       (496/3 + 64/n - 64/(1 + n))*S[2, -2, n] - (2144*S[2, 1, n])/9 + 
       (352*S[2, 2, n])/3 - 160*S[2, 3, n] + 160*S[3, -2, n] + 
       (64/3 + 128/n - 128/(1 + n))*S[3, 1, n] - 32*S[3, 2, n] - 
       32*S[4, 1, n] + 128*S[-2, -2, 1, n] - 448*S[-2, 1, -2, n] - 
       1024*S[1, -3, 1, n] + 512*S[1, -2, -2, n] + 
       (992/3 - 896/n + 896/(1 + n))*S[1, -2, 1, n] - 64*S[1, -2, 2, n] - 
       1152*S[1, 1, -3, n] + 256*S[1, 1, 3, n] - 128*S[1, 2, -2, n] - 
       256*S[1, 3, 1, n] - 960*S[2, -2, 1, n] - 128*S[2, 1, -2, n] + 
       1792*S[1, 1, -2, 1, n] + (180 - 144/n^2 + 144/n - 144/(1 + n)^2 - 
         144/(1 + n) + 288*S[-2, n])*zeta[3]) + 
     cf*nf*(-20 - 1856/(27*(-1 + n)^2) + 21296/(81*(-1 + n)) - 64/n^5 - 
       232/(3*n^4) - 316/(9*n^3) - 384/n^2 + 34/(27*n) + 64/(1 + n)^5 + 
       80/(3*(1 + n)^4) + 704/(9*(1 + n)^3) + 1324/(27*(1 + n)^2) + 
       11990/(27*(1 + n)) - 512/(3*(2 + n)^4) - 1664/(3*(2 + n)^3) - 
       17056/(27*(2 + n)^2) - 57368/(81*(2 + n)) - (32*S[-4, n])/3 + 
       (160/9 + 128/(3*(-1 + n)) - 48/n^2 + 8/(3*n) - 48/(1 + n)^2 - 
         8/(3*(1 + n)) - 128/(3*(2 + n)))*S[-3, n] + 
       (640/(9*(-1 + n)) - 80/n^3 - 88/(3*n^2) - 320/(9*n) - 48/(1 + n)^3 - 
         344/(3*(1 + n)^2) + 1184/(9*(1 + n)) - 256/(3*(2 + n)^2) - 
         1504/(9*(2 + n)))*S[-2, n] + (-836/27 + 224/(9*(-1 + n)^2) - 
         1468/(27*(-1 + n)) - 8/n^4 - 212/(3*n^3) + 1652/(9*n^2) - 
         1876/(9*n) + 8/(1 + n)^4 - 100/(1 + n)^3 + 548/(9*(1 + n)^2) + 
         2848/(9*(1 + n)) + 64/(3*(2 + n)^3) - 560/(9*(2 + n)^2) - 
         1448/(27*(2 + n)))*S[1, n] + (1336/27 + 8/(3*(-1 + n)) - 16/n^2 + 
         56/n - 32/(1 + n)^3 - 56/(1 + n)^2 - 8/(1 + n) - 32/(2 + n)^2 - 
         152/(3*(2 + n)))*S[2, n] + (-112/3 + 32/(-1 + n) - 56/n^2 + 28/n - 
         56/(1 + n)^2 - 28/(1 + n) - 32/(2 + n))*S[3, n] + (32*S[4, n])/3 - 
       (32*S[-3, 1, n])/3 + (-64/(3*(-1 + n)) + 64/(3*n) - 64/(3*(1 + n)) + 
         64/(3*(2 + n)))*S[-2, 1, n] + (32*S[1, -3, n])/3 + 
       (-320/9 + 64/(3*(-1 + n)) - 32/n^2 + 16/n - 32/(1 + n)^2 - 
         16/(1 + n) - 64/(3*(2 + n)))*S[1, -2, n] + 
       (32/(3*(-1 + n)^2) + 208/(9*(-1 + n)) - 16/n^3 - 88/(3*n^2) - 
         28/(3*n) + 16/(1 + n)^3 - 88/(3*(1 + n)^2) + 28/(3*(1 + n)) + 
         32/(3*(2 + n)^2) - 208/(9*(2 + n)))*S[1, 1, n] + 
       (64/(3*(-1 + n)) - 32/n^2 + 16/n - 32/(1 + n)^2 - 16/(1 + n) - 
         64/(3*(2 + n)))*S[1, 2, n] + 16*S[1, 3, n] + (32*S[2, -2, n])/3 - 
       (16*S[3, 1, n])/3 + (64*S[1, -2, 1, n])/3 + 
       (-64/(3*(-1 + n)) + 32/n^2 - 16/n + 32/(1 + n)^2 + 16/(1 + n) + 
         64/(3*(2 + n)))*S[1, 1, 1, n] + (24 - 64/(-1 + n) + 96/n^2 - 32/n + 
         96/(1 + n)^2 + 32/(1 + n) + 64/(2 + n) - 32*S[1, n])*zeta[3])), 
 gamma[qg, 0] -> (-2/n + 4/(1 + n) - 4/(2 + n))*nf, 
 gamma[qg, 1] -> cf*nf*(-4/n^3 + 6/n^2 - 28/n - 8/(1 + n)^3 + 8/(1 + n)^2 + 
     42/(1 + n) - 24/(2 + n) + (8*S[1, n])/n^2 + 
     (8/n - 16/(1 + n) + 16/(2 + n))*S[2, n] + 
     (-8/n + 16/(1 + n) - 16/(2 + n))*S[1, 1, n]) + 
   ca*nf*(-80/(9*(-1 + n)) + 8/n^3 + 4/n^2 + 8/n + 16/(1 + n)^3 + 
     16/(1 + n)^2 - 68/(1 + n) + 32/(2 + n)^3 + 176/(3*(2 + n)^2) + 
     584/(9*(2 + n)) + (8/n - 16/(1 + n) + 16/(2 + n))*S[-2, n] + 
     (-16/(1 + n)^2 + 16/(2 + n)^2)*S[1, n] + (8/n - 16/(1 + n) + 16/(2 + n))*
      S[1, 1, n]), gamma[qg, 2] -> 
  cf*nf^2*(-1232/(81*(-1 + n)) + 32/n^5 - 152/(3*n^4) + 1370/(9*n^3) - 
     4856/(27*n^2) + 13025/(54*n) - 64/(1 + n)^5 + 128/(3*(1 + n)^4) + 
     1060/(9*(1 + n)^3) - 5314/(27*(1 + n)^2) + 169/(27*(1 + n)) + 
     128/(3*(2 + n)^4) + 224/(9*(2 + n)^3) - 1792/(27*(2 + n)^2) - 
     18664/(81*(2 + n)) + (-80/(9*n^2) - 224/(27*n) - 16/(3*(1 + n)^2) + 
       628/(27*(1 + n)) - 592/(27*(2 + n)))*S[1, n] + 
     (-40/(9*n) + 128/(9*(1 + n)) - 128/(9*(2 + n)))*S[2, n] + 
     (16/(3*n) - 32/(3*(1 + n)) + 32/(3*(2 + n)))*S[3, n] + 
     (8/(3*n^2) + 80/(9*n) - 160/(9*(1 + n)) + 160/(9*(2 + n)))*S[1, 1, n] + 
     (-8/(3*n) + 16/(3*(1 + n)) - 16/(3*(2 + n)))*S[1, 1, 1, n]) + 
   cf^2*nf*(-16/n^5 + 12/n^4 - 89/n^3 + 170/n^2 - 963/(4*n) + 32/(1 + n)^5 - 
     24/(1 + n)^4 - 86/(1 + n)^3 + 143/(1 + n)^2 + 337/(2*(1 + n)) + 
     71/(2 + n) + (16/n - 32/(1 + n) + 32/(2 + n))*S[-4, n] + 
     (64/n^2 - 128/n + 64/(1 + n)^2 + 160/(1 + n) - 32/(2 + n))*S[-3, n] + 
     (64/n^3 - 176/n^2 + 320/n - 224/(1 + n)^2 - 240/(1 + n) - 48/(2 + n))*
      S[-2, n] + (56/n^4 - 36/n^3 + 68/n^2 + 32/n + 32/(1 + n)^4 - 
       8/(1 + n)^3 - 104/(1 + n)^2 + 22/(1 + n) - 88/(2 + n))*S[1, n] + 
     (64/n^3 - 48/n^2 + 160/n + 96/(1 + n)^3 - 128/(1 + n)^2 - 112/(1 + n) + 
       32/(2 + n))*S[2, n] + (16/n^2 + 32/n + 32/(1 + n)^2 - 80/(1 + n) + 
       48/(2 + n))*S[3, n] + (48/n - 96/(1 + n) + 96/(2 + n))*S[4, n] + 
     (-32/n + 64/(1 + n) - 64/(2 + n))*S[-2, -2, n] + 
     (-64/n + 128/(1 + n) - 128/(2 + n))*S[1, -3, n] + 
     (-64/n^2 + 128/n - 256/(1 + n) + 128/(2 + n))*S[1, -2, n] + 
     (-80/n^3 + 36/n^2 - 108/n - 48/(1 + n)^3 + 104/(1 + n)^2 + 72/(1 + n) - 
       20/(2 + n))*S[1, 1, n] + (-32/n^2 - 32/n + 32/(1 + n)^2 - 16/(1 + n) + 
       48/(2 + n))*S[1, 2, n] + (-64/n + 128/(1 + n) - 128/(2 + n))*
      S[1, 3, n] + (-32/n + 64/(1 + n) - 64/(2 + n))*S[2, -2, n] + 
     (-64/n^2 + 32/n - 32/(1 + n)^2 - 48/(1 + n) + 16/(2 + n))*S[2, 1, n] + 
     (-96/n + 192/(1 + n) - 192/(2 + n))*S[2, 2, n] + 
     (-112/n + 224/(1 + n) - 224/(2 + n))*S[3, 1, n] + 
     (40/n^2 + 4/n - 16/(1 + n)^2 + 16/(1 + n) - 32/(2 + n))*S[1, 1, 1, n] + 
     (16/n - 32/(1 + n) + 32/(2 + n))*S[1, 1, 2, n] + 
     (80/n - 160/(1 + n) + 160/(2 + n))*S[1, 2, 1, n] + 
     (96/n - 192/(1 + n) + 192/(2 + n))*S[2, 1, 1, n] + 
     (-32/n + 64/(1 + n) - 64/(2 + n))*S[1, 1, 1, 1, n] + 
     (48/n^2 - 216/n + 96/(1 + n)^2 + 288/(1 + n))*zeta[3]) + 
   ca^2*nf*(-1856/(27*(-1 + n)^2) + 7136/(27*(-1 + n)) - 64/n^5 - 
     56/(3*n^4) - 1724/(9*n^3) - 3536/(27*n^2) - 8186/(27*n) + 
     128/(1 + n)^5 - 64/(3*(1 + n)^4) - 40/(1 + n)^3 - 7444/(27*(1 + n)^2) + 
     59080/(27*(1 + n)) - 512/(2 + n)^5 - 3968/(3*(2 + n)^4) - 
     1568/(2 + n)^3 - 51280/(27*(2 + n)^2) - 59512/(27*(2 + n)) + 
     (24/n - 48/(1 + n) + 48/(2 + n))*S[-4, n] + 
     (128/(3*(-1 + n)) - 24/n^2 - 256/(3*n) - 144/(1 + n)^2 + 
       824/(3*(1 + n)) - 32/(2 + n)^2 - 784/(3*(2 + n)))*S[-3, n] + 
     (640/(9*(-1 + n)) - 72/n^3 - 72/n^2 + 896/(9*n) - 112/(1 + n)^3 - 
       200/(1 + n)^2 + 2792/(9*(1 + n)) - 256/(2 + n)^3 - 
       1264/(3*(2 + n)^2) - 1192/(3*(2 + n)))*S[-2, n] + 
     (224/(9*(-1 + n)^2) - 172/(3*(-1 + n)) + 12/n^4 - 44/n^3 + 188/n^2 - 
       8672/(27*n) - 40/(1 + n)^4 - 148/(3*(1 + n)^3) + 4256/(9*(1 + n)^2) - 
       1862/(27*(1 + n)) - 256/(2 + n)^4 - 256/(2 + n)^3 + 
       1856/(9*(2 + n)^2) + 11132/(27*(2 + n)))*S[1, n] + 
     (8/(3*(-1 + n)) - 16/n^2 + 52/n - 64/(1 + n)^3 - 88/(3*(1 + n)^2) - 
       8/(3*(1 + n)) - 64/(2 + n)^3 - 80/(3*(2 + n)^2) - 44/(2 + n))*
      S[2, n] + (32/(-1 + n) - 84/n^2 + 304/(3*n) - 232/(1 + n)^2 + 
       244/(3*(1 + n)) - 32/(2 + n)^2 - 688/(3*(2 + n)))*S[3, n] + 
     (40/n - 80/(1 + n) + 80/(2 + n))*S[4, n] + 
     (-32/n + 64/(1 + n) - 64/(2 + n))*S[-3, 1, n] + 
     (-48/n + 96/(1 + n) - 96/(2 + n))*S[-2, -2, n] + 
     (-64/(3*(-1 + n)) - 32/n^2 + 64/n - 64/(1 + n) + 64/(3*(2 + n)))*
      S[-2, 1, n] + (-32/n + 64/(1 + n) - 64/(2 + n))*S[1, -3, n] + 
     (64/(3*(-1 + n)) - 48/n^2 + 112/n + 32/(1 + n)^2 - 112/(1 + n) - 
       192/(2 + n)^2 - 64/(3*(2 + n)))*S[1, -2, n] + 
     (32/(3*(-1 + n)^2) + 256/(9*(-1 + n)) - 48/n^3 + 68/(9*n) - 
       64/(1 + n)^3 + 88/(3*(1 + n)^2) + 944/(9*(1 + n)) - 128/(2 + n)^3 - 
       784/(3*(2 + n)^2) - 244/(3*(2 + n)))*S[1, 1, n] + 
     (64/(3*(-1 + n)) - 32/n^2 + 92/(3*n) + 8/(3*(1 + n)) - 128/(2 + n)^2 - 
       40/(2 + n))*S[1, 2, n] + (16/n - 32/(1 + n) + 32/(2 + n))*S[1, 3, n] + 
     (16/n - 32/(1 + n) + 32/(2 + n))*S[2, -2, n] + 
     (-44/(3*n) + 64/(1 + n)^2 - 8/(3*(1 + n)) - 64/(2 + n)^2 + 
       8/(3*(2 + n)))*S[2, 1, n] + (32/n - 64/(1 + n) + 64/(2 + n))*
      S[2, 2, n] + (-48/n + 96/(1 + n) - 96/(2 + n))*S[3, 1, n] + 
     (-32/n + 64/(1 + n) - 64/(2 + n))*S[-2, 1, 1, n] + 
     (32/n - 64/(1 + n) + 64/(2 + n))*S[1, -2, 1, n] + 
     (-96/n + 192/(1 + n) - 192/(2 + n))*S[1, 1, -2, n] + 
     (-32/(3*(-1 + n)) + 16/n^2 - 68/(3*n) + 128/(1 + n)^2 - 8/(3*(1 + n)) - 
       64/(2 + n)^2 + 64/(3*(2 + n)))*S[1, 1, 1, n] + 
     (-64/n + 128/(1 + n) - 128/(2 + n))*S[1, 1, 2, n] + 
     (-32/n + 64/(1 + n) - 64/(2 + n))*S[1, 2, 1, n] + 
     (-32/n + 64/(1 + n) - 64/(2 + n))*S[1, 1, 1, 1, n] + 
     (-64/(-1 + n) + 144/n^2 - 168/n + 288/(1 + n)^2 - 96/(1 + n) + 
       192/(2 + n)^2 + 400/(2 + n) + (48/n - 96/(1 + n) + 96/(2 + n))*
        S[1, n])*zeta[3]) + 
   ca*(nf^2*(424/(81*(-1 + n)) - 16/(3*n^4) - 64/(9*n^3) - 160/(27*n^2) - 
       226/(27*n) + 64/(3*(1 + n)^4) - 32/(1 + n)^3 + 448/(27*(1 + n)^2) + 
       1412/(27*(1 + n)) + 64/(3*(2 + n)^4) - 128/(3*(2 + n)^3) - 
       1672/(27*(2 + n)^2) - 2992/(81*(2 + n)) + 
       (16/(3*n) - 32/(3*(1 + n)) + 32/(3*(2 + n)))*S[-3, n] + 
       (-80/(9*n) + 112/(9*(1 + n)) - 112/(9*(2 + n)))*S[-2, n] + 
       (152/(27*n) - 32/(3*(1 + n)^3) + 232/(9*(1 + n)^2) - 
         592/(27*(1 + n)) + 32/(3*(2 + n)^3) - 160/(9*(2 + n)^2) + 
         592/(27*(2 + n)))*S[1, n] + (16/(3*(1 + n)^2) - 16/(3*(1 + n)) - 
         16/(3*(2 + n)^2) + 16/(3*(2 + n)))*S[2, n] + 
       (8/(3*n) - 16/(3*(1 + n)) + 16/(3*(2 + n)))*S[3, n] + 
       (-80/(9*n) - 16/(3*(1 + n)^2) + 160/(9*(1 + n)) + 16/(3*(2 + n)^2) - 
         160/(9*(2 + n)))*S[1, 1, n] + (-8/(3*n) + 16/(3*(1 + n)) - 
         16/(3*(2 + n)))*S[1, 2, n] + (8/(3*n) - 16/(3*(1 + n)) + 
         16/(3*(2 + n)))*S[2, 1, n] + (8/(3*n) - 16/(3*(1 + n)) + 
         16/(3*(2 + n)))*S[1, 1, 1, n]) + 
     cf*nf*(-4280/(27*(-1 + n)) + 32/n^5 + 44/(3*n^4) + 1171/(9*n^3) + 
       3512/(27*n^2) - 3661/(108*n) - 64/(1 + n)^5 + 88/(3*(1 + n)^4) + 
       818/(9*(1 + n)^3) + 10033/(27*(1 + n)^2) - 43733/(54*(1 + n)) + 
       128/(2 + n)^4 + 1424/(3*(2 + n)^3) + 7664/(9*(2 + n)^2) + 
       26749/(27*(2 + n)) + (88/n - 176/(1 + n) + 176/(2 + n))*S[-4, n] + 
       (64/n^2 + 40/n + 96/(1 + n)^2 - 256/(1 + n) + 240/(2 + n))*S[-3, n] + 
       (-48/n^3 + 208/n^2 - 296/n + 96/(1 + n)^3 + 288/(1 + n)^2 + 
         72/(1 + n) + 224/(2 + n))*S[-2, n] + 
       (2588/(27*(-1 + n)) - 96/n^4 - 40/n^3 - 688/(9*n^2) + 2588/(27*n) - 
         48/(1 + n)^4 + 40/(1 + n)^3 - 1244/(3*(1 + n)^2) + 
         9116/(27*(1 + n)) - 128/(2 + n)^4 - 512/(3*(2 + n)^3) - 
         2408/(9*(2 + n)^2) - 12388/(27*(2 + n)))*S[1, n] + 
       (560/(9*(-1 + n)) - 64/n^3 - 32/n^2 - 308/(9*n) - 160/(1 + n)^3 + 
         1288/(9*(1 + n)) - 64/(2 + n)^3 - 896/(3*(2 + n)^2) - 
         436/(3*(2 + n)))*S[2, n] + (-32/(3*(-1 + n)) + 88/n^2 - 472/(3*n) + 
         48/(1 + n)^2 + 392/(3*(1 + n)) + 64/(2 + n)^2 + 32/(2 + n))*
        S[3, n] + (-24/n + 48/(1 + n) - 48/(2 + n))*S[4, n] + 
       (-96/n + 192/(1 + n) - 192/(2 + n))*S[-3, 1, n] + 
       (48/n - 96/(1 + n) + 96/(2 + n))*S[-2, -2, n] + 
       (-96/n^2 + 112/n - 128/(1 + n)^2 - 112/(2 + n))*S[-2, 1, n] + 
       (-32/n + 64/(1 + n) - 64/(2 + n))*S[-2, 2, n] + 
       (-96/n + 192/(1 + n) - 192/(2 + n))*S[1, -3, n] + 
       (-32/n^2 - 144/n - 64/(1 + n)^2 + 416/(1 + n) - 272/(2 + n))*
        S[1, -2, n] + (-464/(9*(-1 + n)) + 64/n^3 - 44/(3*n^2) + 904/(9*n) + 
         240/(1 + n)^3 - 104/(1 + n)^2 - 1592/(9*(1 + n)) + 
         800/(3*(2 + n)^2) + 1120/(9*(2 + n)))*S[1, 1, n] + 
       (-64/(3*(-1 + n)) + 4/n + 96/(1 + n)^2 + 8/(1 + n) - 8/(3*(2 + n)))*
        S[1, 2, n] + (-16/n + 32/(1 + n) - 32/(2 + n))*S[1, 3, n] + 
       (-48/n + 96/(1 + n) - 96/(2 + n))*S[2, -2, n] + 
       (-20/n + 96/(1 + n)^2 + 56/(1 + n) - 64/(2 + n)^2 - 24/(2 + n))*
        S[2, 1, n] + (96/n - 192/(1 + n) + 192/(2 + n))*S[3, 1, n] + 
       (32/n - 64/(1 + n) + 64/(2 + n))*S[-2, 1, 1, n] + 
       (96/n - 192/(1 + n) + 192/(2 + n))*S[1, -2, 1, n] + 
       (96/n - 192/(1 + n) + 192/(2 + n))*S[1, 1, -2, n] + 
       (32/(3*(-1 + n)) - 56/n^2 + 56/(3*n) - 112/(1 + n)^2 - 
         40/(3*(1 + n)) + 64/(2 + n)^2 + 32/(3*(2 + n)))*S[1, 1, 1, n] + 
       (48/n - 96/(1 + n) + 96/(2 + n))*S[1, 1, 2, n] + 
       (-48/n + 96/(1 + n) - 96/(2 + n))*S[1, 2, 1, n] + 
       (-96/n + 192/(1 + n) - 192/(2 + n))*S[2, 1, 1, n] + 
       (64/n - 128/(1 + n) + 128/(2 + n))*S[1, 1, 1, 1, n] + 
       (64/(-1 + n) - 192/n^2 + 384/n - 384/(1 + n)^2 - 192/(1 + n) - 
         192/(2 + n)^2 - 400/(2 + n) + (-48/n + 96/(1 + n) - 96/(2 + n))*
          S[1, n])*zeta[3])), gamma[gq, 0] -> 
  cf*(-4/(-1 + n) + 4/n - 2/(1 + n)), gamma[gq, 1] -> 
  cf*nf*(128/(9*(-1 + n)) - 128/(9*n) - 8/(3*(1 + n)^2) + 64/(9*(1 + n)) + 
     (-16/(3*(-1 + n)) + 16/(3*n) - 8/(3*(1 + n)))*S[1, n]) + 
   ca*cf*(-16/(-1 + n)^2 - 148/(3*(-1 + n)) - 16/n^3 - 16/n^2 + 332/(9*n) - 
     8/(1 + n)^3 + 8/(3*(1 + n)^2) - 148/(9*(1 + n)) - 32/(3*(2 + n)^2) - 
     176/(9*(2 + n)) + (16/(-1 + n) - 16/n + 8/(1 + n))*S[-2, n] + 
     (16/(-1 + n)^2 + 136/(3*(-1 + n)) - 16/n^2 - 136/(3*n) + 68/(3*(1 + n)))*
      S[1, n] + (16/(-1 + n) - 16/n + 8/(1 + n))*S[2, n] + 
     (-16/(-1 + n) + 16/n - 8/(1 + n))*S[1, 1, n]) + 
   cf^2*(24/(-1 + n) + 8/n^3 + 8/n^2 - 14/n + 4/(1 + n)^3 - 6/(1 + n)^2 + 
     14/(1 + n) + (-40/(-1 + n) + 40/n + 8/(1 + n)^2 - 20/(1 + n))*S[1, n] + 
     (16/(-1 + n) - 16/n + 8/(1 + n))*S[1, 1, n]), 
 gamma[gq, 2] -> cf*nf^2*(-64/(9*(-1 + n)) + 64/(9*n) - 8/(3*(1 + n)^3) + 
     64/(9*(1 + n)^2) - 32/(9*(1 + n)) + (128/(9*(-1 + n)) - 128/(9*n) - 
       8/(3*(1 + n)^2) + 64/(9*(1 + n)))*S[1, n] + 
     (-16/(3*(-1 + n)) + 16/(3*n) - 8/(3*(1 + n)))*S[1, 1, n]) + 
   cf^2*nf*(-944/(27*(-1 + n)^2) + 7774/(27*(-1 + n)) - 64/n^5 + 16/(3*n^4) - 
     2380/(9*n^3) - 3830/(27*n^2) - 6731/(27*n) + 32/(1 + n)^5 + 
     104/(3*(1 + n)^4) - 1282/(9*(1 + n)^3) - 1582/(27*(1 + n)^2) - 
     3685/(54*(1 + n)) - 128/(9*(2 + n)^3) - 352/(27*(2 + n)^2) + 
     32/(2 + n) + (-64/(3*(-1 + n)^2) + 496/(9*(-1 + n)) - 64/n^2 - 
       32/(1 + n)^2 - 48/(1 + n) - 64/(9*(2 + n)))*S[-2, n] + 
     (1760/(27*(-1 + n)) + 32/(3*n^3) + 224/(9*n^2) - 1712/(27*n) + 
       16/(1 + n)^3 - 128/(3*(1 + n)^2) + 1360/(27*(1 + n)))*S[1, n] + 
     (-32/(-1 + n) + 32/(3*n^2) + 64/(3*n) + 16/(3*(1 + n)^2) - 
       8/(3*(1 + n)))*S[2, n] + (-16/(-1 + n) + 16/n - 8/(1 + n))*S[3, n] + 
     (-904/(9*(-1 + n)) - 16/(3*n^2) + 952/(9*n) + 16/(1 + n)^2 - 
       512/(9*(1 + n)))*S[1, 1, n] + (64/(3*(-1 + n)) - 64/(3*n) + 
       32/(3*(1 + n)))*S[1, 2, n] + (32/(3*(-1 + n)) - 32/(3*n) + 
       16/(3*(1 + n)))*S[2, 1, n] + (80/(3*(-1 + n)) - 80/(3*n) + 
       40/(3*(1 + n)))*S[1, 1, 1, n] + (-64/(-1 + n) + 64/n - 32/(1 + n))*
      zeta[3]) + cf^3*(56/(-1 + n) + 32/n^5 + 48/n^4 - 42/n^3 + 35/n^2 - 
     399/(2*n) - 16/(1 + n)^5 + 12/(1 + n)^4 - 43/(1 + n)^3 + 13/(1 + n)^2 + 
     363/(4*(1 + n)) + (32/(-1 + n) - 32/n + 16/(1 + n))*S[-4, n] + 
     (-64/(-1 + n) - 128/n^2 + 256/n - 32/(1 + n)^2 - 224/(1 + n))*S[-3, n] + 
     (176/(-1 + n) - 256/n^3 + 224/n^2 - 752/n + 64/(1 + n)^3 + 
       240/(1 + n)^2 + 608/(1 + n))*S[-2, n] + 
     (2/(-1 + n) - 48/n^4 + 64/n^3 + 164/n^2 - 224/n - 56/(1 + n)^4 + 
       36/(1 + n)^3 + 34/(1 + n)^2 + 258/(1 + n))*S[1, n] + 
     (-216/(-1 + n) + 64/n^2 + 144/n + 16/(1 + n)^3 + 16/(1 + n)^2 - 
       24/(1 + n))*S[2, n] + (-48/(-1 + n) + 80/n^2 - 96/n + 40/(1 + n)^2 + 
       108/(1 + n))*S[3, n] + (-192/(-1 + n) + 192/n - 96/(1 + n))*
      S[-2, -2, n] + (-128/(-1 + n) + 128/n - 64/(1 + n))*S[1, -3, n] + 
     (192/(-1 + n) + 128/n^2 - 448/n + 320/(1 + n))*S[1, -2, n] + 
     (12/(-1 + n) - 48/n^3 - 80/n^2 - 16/n - 48/(1 + n)^3 + 72/(1 + n)^2 - 
       54/(1 + n))*S[1, 1, n] + (128/(-1 + n) - 128/n - 16/(1 + n)^2 + 
       64/(1 + n))*S[1, 2, n] + (96/(-1 + n) - 96/n + 48/(1 + n))*
      S[1, 3, n] + (-64/(-1 + n) + 64/n - 32/(1 + n))*S[2, -2, n] + 
     (96/(-1 + n) - 32/n^2 - 64/n - 32/(1 + n)^2 + 8/(1 + n))*S[2, 1, n] + 
     (64/(-1 + n) - 64/n + 32/(1 + n))*S[2, 2, n] + 
     (208/(-1 + n) + 16/n^2 - 224/n - 40/(1 + n)^2 + 124/(1 + n))*
      S[1, 1, 1, n] + (-32/(-1 + n) + 32/n - 16/(1 + n))*S[1, 1, 2, n] + 
     (-96/(-1 + n) + 96/n - 48/(1 + n))*S[1, 2, 1, n] + 
     (-64/(-1 + n) + 64/n - 32/(1 + n))*S[2, 1, 1, n] + 
     (-64/(-1 + n) + 64/n - 32/(1 + n))*S[1, 1, 1, 1, n] + 
     (192/(-1 + n) - 192/n^2 + 192/n - 96/(1 + n)^2 - 240/(1 + n) + 
       (-192/(-1 + n) + 192/n - 96/(1 + n))*S[1, n])*zeta[3]) + 
   ca^2*cf*(-128/(-1 + n)^3 + 2720/(27*(-1 + n)^2) - 72473/(81*(-1 + n)) + 
     128/n^5 + 400/(3*n^4) + 280/(9*n^3) + 6364/(27*n^2) + 16186/(27*n) - 
     64/(1 + n)^5 + 152/(3*(1 + n)^4) - 1762/(9*(1 + n)^3) + 
     488/(27*(1 + n)^2) - 5357/(27*(1 + n)) + 512/(3*(2 + n)^4) + 
     4096/(9*(2 + n)^3) + 1856/(9*(2 + n)^2) + 1448/(81*(2 + n)) + 
     (176/(-1 + n) - 176/n + 88/(1 + n))*S[-4, n] + 
     (224/(-1 + n)^2 + 368/(3*(-1 + n)) - 176/n^2 + 8/(3*n) - 40/(1 + n)^2 - 
       232/(3*(1 + n)) + 128/(3*(2 + n)))*S[-3, n] + 
     (368/(3*(-1 + n)^2) + 424/(3*(-1 + n)) + 144/n^3 + 584/(3*n^2) - 
       376/(3*n) + 56/(1 + n)^3 + 128/(3*(1 + n)^2) + 92/(1 + n) + 
       256/(3*(2 + n)^2) + 416/(3*(2 + n)))*S[-2, n] + 
     (128/(-1 + n)^3 + 832/(3*(-1 + n)^2) + 15352/(27*(-1 + n)) + 104/n^4 + 
       988/(3*n^3) - 2896/(9*n^2) - 8096/(27*n) + 4/(1 + n)^4 + 
       208/(3*(1 + n)^3) - 250/(3*(1 + n)^2) - 2738/(27*(1 + n)) + 
       64/(3*(2 + n)^3) + 1552/(9*(2 + n)^2) + 5248/(27*(2 + n)))*S[1, n] + 
     (128/(-1 + n)^3 + 320/(3*(-1 + n)^2) + 212/(-1 + n) + 64/n^3 + 
       16/(3*n^2) - 1664/(9*n) + 80/(1 + n)^3 + 60/(1 + n)^2 + 
       400/(9*(1 + n)) + 224/(3*(2 + n)^2) + 1160/(9*(2 + n)))*S[2, n] + 
     (96/(-1 + n)^2 - 112/(-1 + n) + 104/n^2 - 52/(3*n) + 52/(1 + n)^2 + 
       332/(3*(1 + n)) + 64/(3*(2 + n)))*S[3, n] + 
     (48/(-1 + n) - 48/n + 24/(1 + n))*S[4, n] + 
     (-256/(-1 + n) + 256/n - 128/(1 + n))*S[-3, 1, n] + 
     (-32/(-1 + n) + 32/n - 16/(1 + n))*S[-2, -2, n] + 
     (-128/(-1 + n)^2 - 272/(-1 + n) + 256/n^2 + 352/(3*n) + 96/(1 + n)^2 + 
       304/(3*(1 + n)) - 64/(3*(2 + n)))*S[-2, 1, n] + 
     (-64/(-1 + n) + 64/n - 32/(1 + n))*S[-2, 2, n] + 
     (-384/(-1 + n) + 384/n - 192/(1 + n))*S[1, -3, n] + 
     (-64/(-1 + n)^2 - 496/(-1 + n) + 352/n^2 + 752/(3*n) + 112/(1 + n)^2 + 
       176/(3*(1 + n)) + 64/(3*(2 + n)))*S[1, -2, n] + 
     (-128/(-1 + n)^3 - 736/(3*(-1 + n)^2) - 444/(-1 + n) + 64/n^3 + 
       296/n^2 + 3316/(9*n) - 80/(1 + n)^3 - 56/(3*(1 + n)^2) - 
       1010/(9*(1 + n)) - 160/(3*(2 + n)^2) - 496/(9*(2 + n)))*S[1, 1, n] + 
     (-96/(-1 + n)^2 - 824/(3*(-1 + n)) + 96/n^2 + 824/(3*n) + 16/(1 + n)^2 - 
       412/(3*(1 + n)))*S[1, 2, n] + (-64/(-1 + n) + 64/n - 32/(1 + n))*
      S[1, 3, n] + (-160/(-1 + n) + 160/n - 80/(1 + n))*S[2, -2, n] + 
     (-96/(-1 + n)^2 - 824/(3*(-1 + n)) + 96/n^2 + 824/(3*n) + 16/(1 + n)^2 - 
       412/(3*(1 + n)))*S[2, 1, n] + (-192/(-1 + n) + 192/n - 96/(1 + n))*
      S[2, 2, n] + (-128/(-1 + n) + 128/n - 64/(1 + n))*S[3, 1, n] + 
     (64/(-1 + n) - 64/n + 32/(1 + n))*S[-2, 1, 1, n] + 
     (320/(-1 + n) - 320/n + 160/(1 + n))*S[1, -2, 1, n] + 
     (192/(-1 + n) - 192/n + 96/(1 + n))*S[1, 1, -2, n] + 
     (64/(-1 + n)^2 + 880/(3*(-1 + n)) - 128/n^2 - 824/(3*n) - 16/(1 + n)^2 + 
       340/(3*(1 + n)) - 32/(3*(2 + n)))*S[1, 1, 1, n] + 
     (128/(-1 + n) - 128/n + 64/(1 + n))*S[1, 1, 2, n] + 
     (128/(-1 + n) - 128/n + 64/(1 + n))*S[1, 2, 1, n] + 
     (128/(-1 + n) - 128/n + 64/(1 + n))*S[2, 1, 1, n] + 
     (-64/(-1 + n) + 64/n - 32/(1 + n))*S[1, 1, 1, 1, n] + 
     (96/(-1 + n) - 96/n^2 + 96/n - 48/(1 + n)^2 - 120/(1 + n) + 
       (-96/(-1 + n) + 96/n - 48/(1 + n))*S[1, n])*zeta[3]) + 
   ca*(cf*nf*(2168/(27*(-1 + n)^2) - 1538/(27*(-1 + n)) + 32/(3*n^4) + 
       992/(9*n^3) + 3440/(27*n^2) + 2696/(27*n) - 80/(3*(1 + n)^4) + 
       568/(9*(1 + n)^3) - 224/(27*(1 + n)^2) - 1924/(27*(1 + n)) - 
       64/(9*(2 + n)^3) + 1984/(27*(2 + n)^2) + 3736/(27*(2 + n)) + 
       (-64/(3*(-1 + n)) + 64/(3*n) - 32/(3*(1 + n)))*S[-3, n] + 
       (32/(3*(-1 + n)^2) - 1040/(9*(-1 + n)) + 160/(3*n^2) + 208/(3*n) + 
         112/(3*(1 + n)^2) + 8/(1 + n) + 32/(9*(2 + n)))*S[-2, n] + 
       (-560/(9*(-1 + n)^2) - 5392/(27*(-1 + n)) - 64/(3*n^3) + 688/(9*n^2) + 
         4568/(27*n) - 40/(3*(1 + n)^3) + 28/(1 + n)^2 - 1816/(27*(1 + n)) - 
         128/(9*(2 + n)^2) - 304/(27*(2 + n)))*S[1, n] + 
       (-32/(3*(-1 + n)^2) - 560/(9*(-1 + n)) + 32/(3*n^2) + 560/(9*n) + 
         8/(1 + n)^2 - 280/(9*(1 + n)))*S[2, n] + 
       (32/(3*(-1 + n)) - 32/(3*n) + 16/(3*(1 + n)))*S[3, n] + 
       (64/(3*(-1 + n)) - 64/(3*n) + 32/(3*(1 + n)))*S[-2, 1, n] + 
       (128/(3*(-1 + n)) - 128/(3*n) + 64/(3*(1 + n)))*S[1, -2, n] + 
       (80/(3*(-1 + n)^2) + 392/(3*(-1 + n)) - 48/n^2 - 1120/(9*n) - 
         16/(3*(1 + n)^2) + 488/(9*(1 + n)) - 32/(9*(2 + n)))*S[1, 1, n] + 
       (80/(3*(-1 + n)) - 80/(3*n) + 40/(3*(1 + n)))*S[1, 2, n] + 
       (80/(3*(-1 + n)) - 80/(3*n) + 40/(3*(1 + n)))*S[2, 1, n] + 
       (-80/(3*(-1 + n)) + 80/(3*n) - 40/(3*(1 + n)))*S[1, 1, 1, n] + 
       (64/(-1 + n) - 64/n + 32/(1 + n))*zeta[3]) + 
     cf^2*(-96/(-1 + n)^2 + 4753/(27*(-1 + n)) - 64/n^5 - 376/(3*n^4) + 
       2446/(9*n^3) - 3481/(27*n^2) + 16579/(54*n) + 32/(1 + n)^5 - 
       248/(3*(1 + n)^4) + 2509/(9*(1 + n)^3) - 1763/(27*(1 + n)^2) - 
       30127/(108*(1 + n)) - 128/(3*(2 + n)^3) + 880/(9*(2 + n)^2) + 
       3328/(27*(2 + n)) + (48/(-1 + n) - 48/n + 24/(1 + n))*S[-4, n] + 
       (-80/(-1 + n) + 96/n^2 - 112/n + 64/(1 + n)^2 + 144/(1 + n))*
        S[-3, n] + (-192/(-1 + n) + 224/n^3 - 320/n^2 + 768/n - 
         112/(1 + n)^3 - 288/(1 + n)^2 - 700/(1 + n))*S[-2, n] + 
       (16/(-1 + n)^2 - 16198/(27*(-1 + n)) - 752/(3*n^3) - 320/(9*n^2) + 
         19340/(27*n) + 80/(1 + n)^4 - 172/(1 + n)^3 + 200/(3*(1 + n)^2) - 
         8824/(27*(1 + n)) + 128/(3*(2 + n)^3) - 832/(9*(2 + n)^2) - 
         3496/(27*(2 + n)))*S[1, n] + (-64/(-1 + n)^2 + 220/(-1 + n) - 
         64/n^3 + 16/(3*n^2) - 568/(3*n) - 32/(1 + n)^3 - 76/(3*(1 + n)^2) + 
         80/(3*(1 + n)))*S[2, n] + (64/(-1 + n)^2 + 32/(-1 + n) - 224/n^2 + 
         224/n - 16/(1 + n)^2 - 232/(1 + n))*S[3, n] + 
       (80/(-1 + n) - 80/n + 40/(1 + n))*S[4, n] + 
       (160/(-1 + n) - 160/n + 80/(1 + n))*S[-2, -2, n] + 
       (160/(-1 + n) - 160/n - 32/(1 + n)^2 + 64/(1 + n))*S[-2, 1, n] + 
       (128/(-1 + n) - 128/n + 64/(1 + n))*S[1, -3, n] + 
       (96/(-1 + n) - 192/n^2 + 288/n - 96/(1 + n)^2 - 304/(1 + n))*
        S[1, -2, n] + (208/(-1 + n)^2 + 3872/(9*(-1 + n)) + 112/n^3 - 
         560/(3*n^2) - 3052/(9*n) + 64/(1 + n)^3 - 88/(1 + n)^2 + 
         1544/(9*(1 + n)) + 128/(3*(2 + n)^2) + 320/(9*(2 + n)))*S[1, 1, n] + 
       (-32/(-1 + n)^2 + 296/(3*(-1 + n)) + 32/n^2 - 296/(3*n) - 
         64/(1 + n)^2 + 148/(3*(1 + n)))*S[1, 2, n] + 
       (-160/(-1 + n) + 160/n - 80/(1 + n))*S[1, 3, n] + 
       (96/(-1 + n) - 96/n + 48/(1 + n))*S[2, -2, n] + 
       (-32/(-1 + n)^2 + 424/(3*(-1 + n)) + 64/n^2 - 520/(3*n) - 
         48/(1 + n)^2 + 332/(3*(1 + n)))*S[2, 1, n] + 
       (-64/(-1 + n) + 64/n - 32/(1 + n))*S[-2, 1, 1, n] + 
       (-64/(-1 + n) + 64/n - 32/(1 + n))*S[1, -2, 1, n] + 
       (-192/(-1 + n) + 192/n - 96/(1 + n))*S[1, 1, -2, n] + 
       (-64/(-1 + n)^2 - 1504/(3*(-1 + n)) + 112/n^2 + 1496/(3*n) + 
         56/(1 + n)^2 - 712/(3*(1 + n)) + 32/(3*(2 + n)))*S[1, 1, 1, n] + 
       (-96/(-1 + n) + 96/n - 48/(1 + n))*S[1, 1, 2, n] + 
       (-32/(-1 + n) + 32/n - 16/(1 + n))*S[1, 2, 1, n] + 
       (-64/(-1 + n) + 64/n - 32/(1 + n))*S[2, 1, 1, n] + 
       (128/(-1 + n) - 128/n + 64/(1 + n))*S[1, 1, 1, 1, n] + 
       (-288/(-1 + n) + 288/n^2 - 288/n + 144/(1 + n)^2 + 360/(1 + n) + 
         (288/(-1 + n) - 288/n + 144/(1 + n))*S[1, n])*zeta[3])), 
 gamma[gg, 0] -> (2*nf)/3 + ca*(-11/3 - 4/(-1 + n) + 4/n - 4/(1 + n) + 
     4/(2 + n) + 4*S[1, n]), gamma[gg, 1] -> 
  cf*(2 - 8/(3*(-1 + n)) + 8/n^3 - 12/n^2 + 32/n + 8/(1 + n)^3 - 
     20/(1 + n)^2 - 16/(1 + n) - 40/(3*(2 + n)))*nf + 
   ca*nf*(8/3 + 92/(9*(-1 + n)) - 8/(3*n^2) - 76/(9*n) - 8/(3*(1 + n)^2) + 
     76/(9*(1 + n)) - 92/(9*(2 + n)) - (40*S[1, n])/9) + 
   ca^2*(-32/3 - 16/(-1 + n)^2 - 16/(-1 + n) - 16/n^3 - 4/(3*n^2) - 
     74/(9*n) - 16/(1 + n)^3 + 44/(3*(1 + n)^2) + 74/(9*(1 + n)) - 
     32/(2 + n)^3 - 128/(3*(2 + n)^2) + 16/(2 + n) + 8*S[-3, n] + 
     (16/(-1 + n) - 16/n + 16/(1 + n) - 16/(2 + n))*S[-2, n] + 
     (268/9 + 16/(-1 + n)^2 - 16/n^2 + 16/(1 + n)^2 - 16/(2 + n)^2)*S[1, n] + 
     (16/(-1 + n) - 16/n + 16/(1 + n) - 16/(2 + n))*S[2, n] + 8*S[3, n] - 
     16*S[1, -2, n] - 16*S[1, 2, n] - 16*S[2, 1, n]), 
 gamma[gg, 2] -> cf*nf^2*(-11/9 + 2576/(81*(-1 + n)) - 16/(3*n^4) - 
     184/(9*n^3) - 544/(27*n^2) - 1120/(27*n) + 32/(3*(1 + n)^4) - 
     272/(9*(1 + n)^3) + 680/(27*(1 + n)^2) - 464/(27*(1 + n)) + 
     2176/(81*(2 + n)) + (-352/(27*(-1 + n)) + 32/(3*n^3) - 16/(9*n^2) + 
       344/(9*n) + 16/(3*(1 + n)^3) - 88/(9*(1 + n)^2) - 200/(9*(1 + n)) - 
       80/(27*(2 + n)))*S[1, n] + (-64/(9*(-1 + n)) + 32/(3*n^2) - 16/(3*n) + 
       32/(3*(1 + n)^2) + 16/(3*(1 + n)) + 64/(9*(2 + n)))*S[2, n] + 
     (32/(9*(-1 + n)) - 16/(3*n^2) + 8/(3*n) - 16/(3*(1 + n)^2) - 
       8/(3*(1 + n)) - 32/(9*(2 + n)))*S[1, 1, n]) + 
   ca^3*(-79/2 - 128/(-1 + n)^3 + 1232/(27*(-1 + n)^2) - 
     49402/(81*(-1 + n)) + 128/n^5 + 16/n^4 + 2612/(9*n^3) + 2042/(27*n^2) + 
     5806/(9*n) - 128/(1 + n)^5 + 176/(1 + n)^4 - 212/(1 + n)^3 + 
     410/(27*(1 + n)^2) - 5806/(9*(1 + n)) + 512/(2 + n)^5 + 1024/(2 + n)^4 + 
     4352/(9*(2 + n)^3) + 5584/(27*(2 + n)^2) + 49402/(81*(2 + n)) + 
     64*S[-5, n] + (256/(-1 + n) - 256/n + 256/(1 + n) - 256/(2 + n))*
      S[-4, n] + (1072/9 + 224/(-1 + n)^2 - 256/(3*(-1 + n)) - 160/n^2 + 
       224/n + 32/(1 + n)^2 - 224/(1 + n) + 32/(2 + n)^2 + 256/(3*(2 + n)))*
      S[-3, n] + (368/(3*(-1 + n)^2) + 232/(3*(-1 + n)) + 192/n^3 + 80/n^2 + 
       280/(9*n) + 64/(1 + n)^3 - 48/(1 + n)^2 - 280/(9*(1 + n)) + 
       256/(2 + n)^3 + 336/(2 + n)^2 - 232/(3*(2 + n)))*S[-2, n] + 
     (490/3 + 128/(-1 + n)^3 + 2224/(9*(-1 + n)^2) - 3100/(27*(-1 + n)) + 
       160/n^4 + 80/n^3 - 352/(9*n^2) + 1460/(9*n) + 160/(1 + n)^4 - 
       560/(3*(1 + n)^3) + 400/(3*(1 + n)^2) - 1460/(9*(1 + n)) + 
       384/(2 + n)^4 + 1024/(3*(2 + n)^3) - 1072/(9*(2 + n)^2) + 
       3100/(27*(2 + n)))*S[1, n] + (-8/3 + 128/(-1 + n)^3 + 
       32/(3*(-1 + n)^2) + 1648/(9*(-1 + n)) + 64/n^3 + 112/(3*n^2) - 
       776/(9*n) + 192/(1 + n)^3 - 272/(3*(1 + n)^2) + 776/(9*(1 + n)) + 
       128/(2 + n)^3 + 224/(2 + n)^2 - 1648/(9*(2 + n)))*S[2, n] + 
     (1072/9 + 160/(-1 + n)^2 - 496/(3*(-1 + n)) + 304/(3*n) + 
       192/(1 + n)^2 - 304/(3*(1 + n)) - 32/(2 + n)^2 + 496/(3*(2 + n)))*
      S[3, n] + (128/(-1 + n) - 128/n + 128/(1 + n) - 128/(2 + n))*S[4, n] + 
     64*S[5, n] - 128*S[-4, 1, n] - 64*S[-3, -2, n] + 
     (-256/(-1 + n) + 256/n - 256/(1 + n) + 256/(2 + n))*S[-3, 1, n] - 
     32*S[-3, 2, n] - 64*S[-2, -3, n] + (-176/3 - 64/(-1 + n) + 64/n - 
       64/(1 + n) + 64/(2 + n))*S[-2, -2, n] + 
     (-128/(-1 + n)^2 - 80/(-1 + n) + 256/n^2 - 144/n + 128/(1 + n)^2 + 
       144/(1 + n) + 80/(2 + n))*S[-2, 1, n] + 
     (-64/(-1 + n) + 64/n - 64/(1 + n) + 64/(2 + n))*S[-2, 2, n] - 
     256*S[1, -4, n] + (-384/(-1 + n) + 384/n - 384/(1 + n) + 384/(2 + n))*
      S[1, -3, n] + (-2144/9 - 64/(-1 + n)^2 - 176/(-1 + n) + 320/n^2 - 
       48/n + 64/(1 + n)^2 + 48/(1 + n) + 192/(2 + n)^2 + 176/(2 + n))*
      S[1, -2, n] + (-128/(-1 + n)^3 + 128/n^3 - 128/(1 + n)^3 + 
       128/(2 + n)^3)*S[1, 1, n] + (-2144/9 - 128/(-1 + n)^2 + 128/n^2 - 
       128/(1 + n)^2 + 128/(2 + n)^2)*S[1, 2, n] + 
     (88/3 - 128/(-1 + n) + 128/n - 128/(1 + n) + 128/(2 + n))*S[1, 3, n] - 
     128*S[1, 4, n] - 288*S[2, -3, n] + 
     (-128/(-1 + n) + 128/n - 128/(1 + n) + 128/(2 + n))*S[2, -2, n] + 
     (-2144/9 - 128/(-1 + n)^2 + 128/n^2 - 128/(1 + n)^2 + 128/(2 + n)^2)*
      S[2, 1, n] + (-128/(-1 + n) + 128/n - 128/(1 + n) + 128/(2 + n))*
      S[2, 2, n] - 160*S[2, 3, n] - 64*S[3, -2, n] + 
     (88/3 - 128/(-1 + n) + 128/n - 128/(1 + n) + 128/(2 + n))*S[3, 1, n] - 
     160*S[3, 2, n] - 128*S[4, 1, n] + 64*S[-2, -2, 1, n] + 
     64*S[-2, 1, -2, n] + 256*S[1, -3, 1, n] + 64*S[1, -2, -2, n] + 
     (256/(-1 + n) - 256/n + 256/(1 + n) - 256/(2 + n))*S[1, -2, 1, n] + 
     64*S[1, -2, 2, n] + 384*S[1, 1, -3, n] + 128*S[1, 1, 3, n] + 
     128*S[1, 2, -2, n] + 128*S[1, 2, 2, n] + 128*S[1, 3, 1, n] + 
     192*S[2, -2, 1, n] + 128*S[2, 1, -2, n] + 128*S[2, 1, 2, n] + 
     128*S[2, 2, 1, n] + 128*S[3, 1, 1, n] - 256*S[1, 1, -2, 1, n]) + 
   cf^2*nf*(-1 + 72/(-1 + n) + 32/n^5 - 24/n^4 + 120/n^3 - 270/n^2 + 226/n - 
     32/(1 + n)^5 + 48/(1 + n)^4 + 52/(1 + n)^3 - 154/(1 + n)^2 - 
     202/(1 + n) - 96/(2 + n) + (64/(3*(-1 + n)) - 64/n^2 + 64/n - 
       64/(1 + n)^2 - 64/(1 + n) - 64/(3*(2 + n)))*S[-3, n] + 
     (128/(3*(-1 + n)) - 128/n^3 + 128/n^2 - 400/n + 128/(1 + n)^3 + 
       128/(1 + n)^2 + 400/(1 + n) - 128/(3*(2 + n)))*S[-2, n] + 
     (-188/(3*(-1 + n)) - 32/n^4 + 64/n^3 + 64/n^2 - 8/n - 16/(1 + n)^4 + 
       32/(1 + n)^3 + 32/(1 + n)^2 + 100/(1 + n) - 88/(3*(2 + n)))*S[1, n] + 
     (-48/(-1 + n) + 80/n^2 - 40/n - 32/(1 + n)^3 + 112/(1 + n)^2 - 
       8/(1 + n) + 96/(2 + n))*S[2, n] + (-32/(3*(-1 + n)) + 48/n^2 - 56/n + 
       48/(1 + n)^2 + 56/(1 + n) + 32/(3*(2 + n)))*S[3, n] + 
     (-128/(3*(-1 + n)) + 128/n^2 - 128/n + 128/(1 + n)^2 + 128/(1 + n) + 
       128/(3*(2 + n)))*S[1, -2, n] + (128/(3*(-1 + n)) - 16/n^3 - 48/n^2 - 
       12/n + 16/(1 + n)^3 - 48/(1 + n)^2 + 12/(1 + n) - 128/(3*(2 + n)))*
      S[1, 1, n] + (64/(3*(-1 + n)) - 32/n^2 + 16/n - 32/(1 + n)^2 - 
       16/(1 + n) - 64/(3*(2 + n)))*S[1, 2, n] + 
     (-64/(3*(-1 + n)) + 32/n^2 - 16/n + 32/(1 + n)^2 + 16/(1 + n) + 
       64/(3*(2 + n)))*S[1, 1, 1, n] + (-96/n^2 + 144/n - 96/(1 + n)^2 - 
       144/(1 + n))*zeta[3]) + ca^2*nf*(233/18 + 2432/(27*(-1 + n)^2) - 
     7732/(81*(-1 + n)) + 32/n^4 + 208/(3*n^3) + 3080/(27*n^2) + 
     3514/(27*n) - 32/(1 + n)^4 + 784/(9*(1 + n)^3) - 1048/(27*(1 + n)^2) - 
     3514/(27*(1 + n)) + 1472/(9*(2 + n)^3) + 6784/(27*(2 + n)^2) + 
     7732/(81*(2 + n)) + (-160/9 + 32/(3*(-1 + n)) - 48/n^2 + 72/n - 
       48/(1 + n)^2 - 72/(1 + n) - 32/(3*(2 + n)))*S[-3, n] + 
     (32/(3*(-1 + n)^2) - 208/(3*(-1 + n)) - 80/n^3 + 136/n^2 - 1816/(9*n) + 
       80/(1 + n)^3 + 136/(1 + n)^2 + 1816/(9*(1 + n)) + 32/(3*(2 + n)^2) + 
       208/(3*(2 + n)))*S[-2, n] + (-836/27 - 176/(3*(-1 + n)^2) - 
       1108/(27*(-1 + n)) + 24/n^4 + 4/n^3 + 164/n^2 - 1258/(9*n) + 
       24/(1 + n)^4 + 116/(3*(1 + n)^3) + 548/(9*(1 + n)^2) + 
       1258/(9*(1 + n)) + 176/(3*(2 + n)^2) + 1108/(27*(2 + n)))*S[1, n] + 
     (8/3 - 176/(3*(-1 + n)) + 32/(3*n^2) + 464/(9*n) + 32/(3*(1 + n)^2) - 
       464/(9*(1 + n)) + 176/(3*(2 + n)))*S[2, n] + 
     (-160/9 + 24/n^2 - 100/(3*n) + 24/(1 + n)^2 + 100/(3*(1 + n)))*S[3, n] + 
     (32*S[-2, -2, n])/3 + (32/(3*(-1 + n)) - 32/n + 32/(1 + n) - 
       32/(3*(2 + n)))*S[-2, 1, n] + (320/9 - 32/(-1 + n) + 96/n^2 - 112/n + 
       96/(1 + n)^2 + 112/(1 + n) + 32/(2 + n))*S[1, -2, n] + 
     (320*S[1, 2, n])/9 - (16*S[1, 3, n])/3 + (320*S[2, 1, n])/9 - 
     (16*S[3, 1, n])/3 + (64/(-1 + n) - 96/n^2 + 64/n - 96/(1 + n)^2 - 
       64/(1 + n) - 64/(2 + n) - 32*S[1, n])*zeta[3]) + 
   ca*(nf^2*(-29/18 - 784/(81*(-1 + n)) + 16/(9*n^3) + 152/(27*n^2) + 
       230/(27*n) - 16/(9*(1 + n)^3) + 152/(27*(1 + n)^2) - 
       230/(27*(1 + n)) + 784/(81*(2 + n)) + 
       (-16/27 + 104/(27*(-1 + n)) - 32/(9*n^2) - 22/(9*n) - 
         32/(9*(1 + n)^2) + 22/(9*(1 + n)) - 104/(27*(2 + n)))*S[1, n]) + 
     cf*nf*(241/18 - 1664/(27*(-1 + n)^2) + 13394/(81*(-1 + n)) - 128/n^5 + 
       232/(3*n^4) - 3548/(9*n^3) + 7180/(27*n^2) - 12458/(27*n) + 
       128/(1 + n)^5 - 608/(3*(1 + n)^4) - 136/(9*(1 + n)^3) + 
       3688/(27*(1 + n)^2) + 434/(27*(1 + n)) - 256/(3*(2 + n)^4) - 
       64/(3*(2 + n)^3) + 5056/(27*(2 + n)^2) + 22678/(81*(2 + n)) + 
       (32/(3*(-1 + n)) + 64/n^2 - 144/n + 64/(1 + n)^2 + 144/(1 + n) - 
         32/(3*(2 + n)))*S[-3, n] + (-64/(3*(-1 + n)^2) - 64/(9*(-1 + n)) + 
         128/n^3 - 208/n^2 + 496/n - 256/(1 + n)^3 - 176/(1 + n)^2 - 
         592/(1 + n) - 64/(3*(2 + n)^2) + 928/(9*(2 + n)))*S[-2, n] + 
       (-110/3 + 64/(3*(-1 + n)^2) + 2420/(27*(-1 + n)) - 96/n^4 + 
         64/(3*n^3) - 2888/(9*n^2) + 2152/(9*n) - 112/(1 + n)^4 + 
         128/(3*(1 + n)^3) - 872/(9*(1 + n)^2) - 3124/(9*(1 + n)) - 
         64/(3*(2 + n)^3) + 272/(9*(2 + n)^2) + 496/(27*(2 + n)))*S[1, n] + 
       (64/(3*(-1 + n)^2) + 328/(9*(-1 + n)) - 64/n^3 + 16/(3*n^2) - 
         320/(3*n) - 32/(1 + n)^3 + 40/(3*(1 + n)^2) + 176/(3*(1 + n)) + 
         32/(3*(2 + n)^2) + 104/(9*(2 + n)))*S[2, n] + 
       (128/(3*(-1 + n)) - 112/n^2 + 104/n - 112/(1 + n)^2 - 104/(1 + n) - 
         128/(3*(2 + n)))*S[3, n] + (-64/(3*(-1 + n)) + 64/n - 64/(1 + n) + 
         64/(3*(2 + n)))*S[-2, 1, n] + (256/(3*(-1 + n)) - 256/n^2 + 288/n - 
         256/(1 + n)^2 - 288/(1 + n) - 256/(3*(2 + n)))*S[1, -2, n] + 
       (-32/(3*(-1 + n)^2) - 208/(9*(-1 + n)) + 16/n^3 + 88/(3*n^2) + 
         28/(3*n) - 16/(1 + n)^3 + 88/(3*(1 + n)^2) - 28/(3*(1 + n)) - 
         32/(3*(2 + n)^2) + 208/(9*(2 + n)))*S[1, 1, n] + 
       (-64/(3*(-1 + n)) + 32/n^2 - 16/n + 32/(1 + n)^2 + 16/(1 + n) + 
         64/(3*(2 + n)))*S[1, 2, n] + (64/(3*(-1 + n)) - 32/n^2 + 16/n - 
         32/(1 + n)^2 - 16/(1 + n) - 64/(3*(2 + n)))*S[1, 1, 1, n] + 
       (-64/(-1 + n) + 192/n^2 - 208/n + 192/(1 + n)^2 + 208/(1 + n) + 
         64/(2 + n) + 32*S[1, n])*zeta[3]))}


==> anc/SingletOMEs.m <==
Fs[ABC, c] = 1/2 + eps/2 + eps^2/2 + eps^3/2 + 
     asb*((ca*(5/8 - 1/(2*(-1 + n)) + 3/(4*n) - (3*S[1, n])/4))/eps + 
       ca*(2 - 1/(2*(-1 + n)^2) + 5/(8*(-1 + n)) + 3/(4*n^2) - 1/(4*n) + 
         (-1/2 - 1/(2*(-1 + n)) + 3/(4*n))*S[1, n] - (3*S[2, n])/4 - 
         (3*S[1, 1, n])/4) + ca*eps*(9/2 - 1/(2*(-1 + n)^3) + 
         5/(8*(-1 + n)^2) - 1/(8*(-1 + n)) + 3/(4*n^3) - 1/(4*n^2) + 
         1/(4*n) + (-3/8 - 1/(2*(-1 + n)^2) + 5/(8*(-1 + n)) + 3/(4*n^2) - 
           1/(4*n))*S[1, n] + (-1/2 - 1/(2*(-1 + n)) + 3/(4*n))*S[2, n] - 
         (3*S[3, n])/4 + (-1/2 - 1/(2*(-1 + n)) + 3/(4*n))*S[1, 1, n] - 
         (3*S[1, 2, n])/4 - (3*S[2, 1, n])/4 - (3*S[1, 1, 1, n])/4 + 
         (-5/16 + 1/(4*(-1 + n)) - 3/(8*n) + (3*S[1, n])/8)*zeta[2]) + 
       xib*(ca/(8*eps) + ca*(1/4 - 1/(8*(-1 + n)) + 1/(2*n) - S[1, n]/4) + 
         ca*eps*(3/4 - 1/(8*(-1 + n)^2) + 1/(8*(-1 + n)) + 1/(2*n^2) + 
           1/(2*n) + (-3/8 - 1/(8*(-1 + n)) + 1/(2*n))*S[1, n] - S[2, n]/4 - 
           S[1, 1, n]/4 - zeta[2]/16) + ca*eps^2*(7/4 - 1/(8*(-1 + n)^3) + 
           1/(8*(-1 + n)^2) + 1/(2*n^3) + 1/(2*n^2) + 5/(8*n) + 
           (-3/8 - 1/(8*(-1 + n)^2) + 1/(8*(-1 + n)) + 1/(2*n^2) + 1/(2*n))*
            S[1, n] + (-3/8 - 1/(8*(-1 + n)) + 1/(2*n))*S[2, n] - S[3, n]/4 + 
           (-3/8 - 1/(8*(-1 + n)) + 1/(2*n))*S[1, 1, n] - S[1, 2, n]/4 - 
           S[2, 1, n]/4 - S[1, 1, 1, n]/4 + (-1/8 + 1/(16*(-1 + n)) - 
             1/(4*n) + S[1, n]/8)*zeta[2] - (7*zeta[3])/24)) + 
       ca*eps^2*(19/2 - 1/(2*(-1 + n)^4) + 5/(8*(-1 + n)^3) - 
         1/(8*(-1 + n)^2) + 3/(4*n^4) - 1/(4*n^3) + 1/(4*n^2) + 1/(8*n) + 
         (-3/8 - 1/(2*(-1 + n)^3) + 5/(8*(-1 + n)^2) - 1/(8*(-1 + n)) + 
           3/(4*n^3) - 1/(4*n^2) + 1/(4*n))*S[1, n] + 
         (-3/8 - 1/(2*(-1 + n)^2) + 5/(8*(-1 + n)) + 3/(4*n^2) - 1/(4*n))*
          S[2, n] + (-1/2 - 1/(2*(-1 + n)) + 3/(4*n))*S[3, n] - 
         (3*S[4, n])/4 + (-3/8 - 1/(2*(-1 + n)^2) + 5/(8*(-1 + n)) + 
           3/(4*n^2) - 1/(4*n))*S[1, 1, n] + (-1/2 - 1/(2*(-1 + n)) + 
           3/(4*n))*S[1, 2, n] - (3*S[1, 3, n])/4 + 
         (-1/2 - 1/(2*(-1 + n)) + 3/(4*n))*S[2, 1, n] - (3*S[2, 2, n])/4 - 
         (3*S[3, 1, n])/4 + (-1/2 - 1/(2*(-1 + n)) + 3/(4*n))*S[1, 1, 1, n] - 
         (3*S[1, 1, 2, n])/4 - (3*S[1, 2, 1, n])/4 - (3*S[2, 1, 1, n])/4 - 
         (3*S[1, 1, 1, 1, n])/4 + (-1 + 1/(4*(-1 + n)^2) - 5/(16*(-1 + n)) - 
           3/(8*n^2) + 1/(8*n) + (1/4 + 1/(4*(-1 + n)) - 3/(8*n))*S[1, n] + 
           (3*S[2, n])/8 + (3*S[1, 1, n])/8)*zeta[2] + 
         (-35/24 + 7/(6*(-1 + n)) - 7/(4*n) + (7*S[1, n])/4)*zeta[3])) + 
     asb^2*((ca*tf*(-5/12 + 1/(3*(-1 + n)) - 1/(2*n) + S[1, n]/2) + 
         ca^2*(301/192 + 1/(8*(-1 + n)^2) - 151/(96*(-1 + n)) + 15/(32*n^2) + 
           167/(64*n) - S[-2, n]/16 + (-157/64 + 5/(8*(-1 + n)) - 49/(32*n))*
            S[1, n] - (15*S[2, n])/32 + (39*S[1, 1, n])/32))/eps^2 + 
       (ca*tf*(-185/72 + 2/(3*(-1 + n)^2) - 5/(18*(-1 + n)) - 5/(6*n^2) - 
           1/(4*n) - 1/(12*(1 + n)) + (1 + 1/(3*(-1 + n)) - 2/(3*n) - 
             1/(12*(1 + n)))*S[1, n] + S[2, n]/2 + S[1, 1, n]) + 
         ca^2*(11293/1152 + 3/(4*(-1 + n)^3) - 101/(24*(-1 + n)^2) + 
           1553/(576*(-1 + n)) + 45/(32*n^3) + 629/(192*n^2) + 45/(64*n) + 
           1/(24*(1 + n)) - (7*S[-3, n])/16 + (-1/16 + 3/(8*(-1 + n)) - 
             5/(8*n))*S[-2, n] + (-49/8 + 11/(8*(-1 + n)^2) - 
             313/(96*(-1 + n)) - 9/(8*n^2) + 205/(48*n) + 1/(96*(1 + n)))*
            S[1, n] + (-57/16 + 1/(8*(-1 + n)) - n^(-1))*S[2, n] - 
           (37*S[3, n])/32 - S[-2, 1, n]/8 + S[1, -2, n]/2 + 
           (-205/64 + 15/(8*(-1 + n)) - 147/(32*n))*S[1, 1, n] + 
           (15*S[1, 2, n])/16 + (9*S[2, 1, n])/16 + (117*S[1, 1, 1, n])/32))/
        eps + ca*tf*(-4349/432 + 4/(3*(-1 + n)^3) - 5/(9*(-1 + n)^2) + 
         79/(108*(-1 + n)) - 3/(2*n^3) - 11/(36*n^2) - 3/(2*n) - 
         1/(4*(1 + n)^2) - 2/(9*(1 + n)) + (2 + 2/(3*(-1 + n)^2) - 
           5/(18*(-1 + n)) - n^(-2) - 4/(9*n) - 1/(4*(1 + n)^2) - 
           7/(18*(1 + n)))*S[1, n] + (1 + 2/(3*(-1 + n)) - n^(-1))*S[2, n] + 
         S[3, n]/2 + (2 + 1/(3*(-1 + n)) - n^(-1) - 1/(4*(1 + n)))*
          S[1, 1, n] + S[1, 2, n] + S[2, 1, n] + 2*S[1, 1, 1, n] + 
         (5/12 - 1/(3*(-1 + n)) + 1/(2*n) - S[1, n]/2)*zeta[2]) + 
       ca^2*(16429/432 - 1/(16*(-2 + n)) + 2/(-1 + n)^4 - 
         437/(48*(-1 + n)^3) + 3331/(576*(-1 + n)^2) - 
         13651/(3456*(-1 + n)) + 105/(32*n^4) + 295/(64*n^3) + 
         649/(576*n^2) + 19/(2*n) + 1/(8*(1 + n)^2) + 5/(72*(1 + n)) - 
         (19*S[-4, n])/16 + (-3/8 + 3/(8*(-1 + n)) - 5/(4*n))*S[-3, n] + 
         (-1/16 - 1/(12*(-2 + n)) - 3/(8*(-1 + n)) - 5/(4*n^2) + 3/(8*n) - 
           1/(24*(1 + n)))*S[-2, n] + (-1627/128 + 29/(8*(-1 + n)^3) - 
           53/(6*(-1 + n)^2) + 3677/(576*(-1 + n)) - 15/(16*n^3) + 
           21/(4*n^2) - 419/(288*n) + 1/(32*(1 + n)^2) + 13/(144*(1 + n)))*
          S[1, n] + (-1035/128 + 3/(8*(-1 + n)^2) - 17/(6*(-1 + n)) + 
           9/(16*n^2) + 37/(8*n))*S[2, n] + (-179/32 - 1/(8*(-1 + n)) - 
           9/(16*n))*S[3, n] - (81*S[4, n])/32 - (7*S[-3, 1, n])/8 + 
         S[-2, -2, n]/2 + (-1/8 + 3/(4*(-1 + n)) - 5/(4*n))*S[-2, 1, n] - 
         S[-2, 2, n]/8 + S[1, -3, n] + (3/8 + 3/(2*(-1 + n)) - 5/(4*n))*
          S[1, -2, n] + (-1087/128 + 31/(8*(-1 + n)^2) - 637/(96*(-1 + n)) - 
           69/(16*n^2) + 243/(32*n) + 1/(32*(1 + n)))*S[1, 1, n] + 
         (-151/32 + 5/(4*(-1 + n)) - 69/(16*n) + 19/(32*(1 + n)))*
          S[1, 2, n] + (7*S[1, 3, n])/8 + S[2, -2, n]/2 + 
         (-125/32 + 3/(2*(-1 + n)) - 61/(16*n) - 19/(32*(1 + n)))*
          S[2, 1, n] - (19*S[2, 2, n])/16 + (15*S[3, 1, n])/16 - 
         S[-2, 1, 1, n]/4 + S[1, -2, 1, n] + S[1, 1, -2, n] + 
         (-301/64 + 35/(8*(-1 + n)) - 343/(32*n))*S[1, 1, 1, n] + 
         (63*S[1, 1, 2, n])/16 + (45*S[1, 2, 1, n])/16 + 
         (21*S[2, 1, 1, n])/8 + (273*S[1, 1, 1, 1, n])/32 + 
         (-301/192 - 1/(8*(-1 + n)^2) + 151/(96*(-1 + n)) - 15/(32*n^2) - 
           167/(64*n) + S[-2, n]/16 + (157/64 - 5/(8*(-1 + n)) + 49/(32*n))*
            S[1, n] + (15*S[2, n])/32 - (39*S[1, 1, n])/32)*zeta[2] + 
         (-81/32 - 9/(8*(-1 + n)) + 3/(2*n) + 57/(16*(1 + n)) + 
           (9*S[1, n])/8)*zeta[3]) + xib^2*((3*ca^2)/(64*eps^2) + 
         (ca^2*(15/128 - 3/(64*(-1 + n)) + 21/(64*n) - (3*S[1, n])/16))/eps + 
         ca^2*(41/128 - 1/(64*(-2 + n)) - 5/(64*(-1 + n)^2) + 
           3/(128*(-1 + n)) + 41/(64*n^2) + 55/(64*n) + 
           (-1/(48*(-2 + n)) + 1/(48*(1 + n)))*S[-2, n] + 
           (-63/128 + 3/(64*(-1 + n)) - 1/(16*n^2) + 1/(4*n))*S[1, n] + 
           (-27/128 + 1/(16*n))*S[2, n] - (23*S[1, 1, n])/128 - 
           S[1, 2, n]/(16*(1 + n)) + S[2, 1, n]/(16*(1 + n)) - 
           (3*zeta[2])/64 + (3/16 - 3/(8*(1 + n)))*zeta[3]) + 
         ca^2*eps*(75/128 - 1/(32*(-2 + n)^2) + 3/(128*(-2 + n)) - 
           7/(64*(-1 + n)^3) - 17/(128*(-1 + n)^2) + 27/(128*(-1 + n)) + 
           81/(64*n^3) + 21/(16*n^2) + 67/(32*n) + 
           (-1/(24*(-2 + n)) + 1/(24*(1 + n)))*S[-3, n] + 
           (-1/(24*(-2 + n)^2) + 1/(32*(-1 + n)) - 1/(8*n) + 
             1/(24*(1 + n)^2) + 1/(16*(1 + n)))*S[-2, n] + 
           (-147/128 - 1/(32*(-2 + n)) + 1/(16*(-1 + n)^2) - 
             3/(64*(-1 + n)) - 3/(16*n^3) + 19/(32*n^2) + 61/(64*n))*
            S[1, n] + (-79/128 - 1/(32*(-1 + n)) + 1/(16*n^2) + 17/(32*n))*
            S[2, n] + (-33/128 - 1/(48*(-2 + n)) + 3/(16*n) + 1/(48*(1 + n)))*
            S[3, n] + (-1/(24*(-2 + n)) + 1/(24*(1 + n)))*S[-2, 1, n] + 
           (-1/(24*(-2 + n)) + 1/(24*(1 + n)))*S[1, -2, n] + 
           (-17/32 + 15/(64*(-1 + n)) - 3/(16*n^2) + 3/(32*n))*S[1, 1, n] + 
           (-3/16 + 1/(16*n) - 1/(8*(1 + n)^2) - 1/(16*(1 + n)))*S[1, 2, n] - 
           (3*S[1, 3, n])/(16*(1 + n)) + (-7/32 + 1/(16*n) + 
             1/(8*(1 + n)^2) + 1/(16*(1 + n)))*S[2, 1, n] + 
           S[2, 2, n]/(16*(1 + n)) + S[3, 1, n]/(16*(1 + n)) - 
           (21*S[1, 1, 1, n])/128 - (3*S[1, 1, 2, n])/(16*(1 + n)) + 
           S[1, 2, 1, n]/(16*(1 + n)) + (3*S[2, 1, 1, n])/(16*(1 + n)) + 
           (-15/128 + 3/(64*(-1 + n)) - 21/(64*n) + (3*S[1, n])/16)*zeta[2] + 
           (17/32 - 1/(16*(-2 + n)) - 3/(8*n) - 3/(4*(1 + n)^2) - 
             5/(16*(1 + n)) - (3*S[1, n])/(8*(1 + n)))*zeta[3] + 
           (9/32 - 9/(16*(1 + n)))*zeta[4])) + 
       xib*((ca^2*(7/32 - 3/(32*(-1 + n)) + 9/(64*n) - (11*S[1, n])/64))/
          eps^2 + (ca^2*(15/16 + 1/(8*(-1 + n)^2) - 23/(32*(-1 + n)) + 
            55/(64*n^2) + 73/(32*n) - 1/(16*(1 + n)) + 
            (-19/16 + 7/(32*(-1 + n)) - 45/(32*n) - 1/(32*(1 + n)))*S[1, n] - 
            (15*S[2, n])/32 + (43*S[1, 1, n])/64))/eps + 
         ca^2*(649/128 + 1/(64*(-2 + n)) + 13/(16*(-1 + n)^3) - 
           75/(32*(-1 + n)^2) + 103/(64*(-1 + n)) + 147/(64*n^3) + 
           31/(8*n^2) + 237/(64*n) - 3/(16*(1 + n)^2) - 1/(8*(1 + n)) - 
           S[-3, n]/16 + (1/(48*(-2 + n)) + 1/(4*(-1 + n)) - 3/(8*n) - 
             1/(48*(1 + n)))*S[-2, n] + (-259/64 + 3/(4*(-1 + n)^2) - 
             13/(8*(-1 + n)) - 1/(16*n^3) - 3/(4*n^2) + 19/(8*n) - 
             3/(32*(1 + n)^2) - 3/(16*(1 + n)))*S[1, n] + 
           (-159/64 + 1/(8*(-1 + n)) + 1/(16*n^2) - 5/(8*n))*S[2, n] - 
           S[3, n] + S[1, -2, n]/8 + (-39/64 + 27/(32*(-1 + n)) - 9/(2*n) - 
             3/(32*(1 + n)))*S[1, 1, n] + (19/32 - 1/(16*n) + 1/(32*(1 + n)))*
            S[1, 2, n] + (5/32 + 1/(16*n) - 1/(32*(1 + n)))*S[2, 1, n] + 
           (151*S[1, 1, 1, n])/64 + (-7/32 + 3/(32*(-1 + n)) - 9/(64*n) + 
             (11*S[1, n])/64)*zeta[2] + (3/32 - 3/(8*n) + 3/(16*(1 + n)))*
            zeta[3]) + ca^2*eps*(4817/256 + 1/(32*(-2 + n)^2) - 
           3/(128*(-2 + n)) + 35/(16*(-1 + n)^4) - 169/(32*(-1 + n)^3) + 
           231/(64*(-1 + n)^2) - 2/(-1 + n) + 331/(64*n^4) + 113/(16*n^3) + 
           479/(64*n^2) + 1753/(128*n) - 9/(16*(1 + n)^3) - 3/(8*(1 + n)^2) - 
           1/(4*(1 + n)) - (3*S[-4, n])/16 + (-1/16 + 1/(24*(-2 + n)) + 
             1/(2*(-1 + n)) - 3/(4*n) - 1/(24*(1 + n)))*S[-3, n] + 
           (1/(24*(-2 + n)^2) + 3/(16*(-1 + n)) - 3/(4*n^2) - 3/(16*n) - 
             1/(24*(1 + n)^2) - 1/(16*(1 + n)))*S[-2, n] + 
           (-543/64 + 1/(32*(-2 + n)) + 35/(16*(-1 + n)^3) - 
             19/(4*(-1 + n)^2) + 105/(32*(-1 + n)) - 3/(16*n^4) - 1/(4*n^3) + 
             61/(16*n^2) + 95/(32*n) - 9/(32*(1 + n)^3) - 9/(16*(1 + n)^2) - 
             3/(8*(1 + n)))*S[1, n] + (-443/64 + 11/(16*(-1 + n)^2) - 
             27/(16*(-1 + n)) + 1/(16*n^3) + 13/(8*n^2) + 33/(8*n) - 
             1/(8*(1 + n)))*S[2, n] + (-321/64 + 1/(48*(-2 + n)) + 
             3/(16*(-1 + n)) + 3/(16*n^2) + 9/(16*n) + 1/(24*(1 + n)))*
            S[3, n] - (33*S[4, n])/16 - S[-3, 1, n]/8 + S[-2, -2, n]/8 + 
           (1/(24*(-2 + n)) + 1/(2*(-1 + n)) - 3/(4*n) - 1/(24*(1 + n)))*
            S[-2, 1, n] + S[1, -3, n]/4 + (1/8 + 1/(24*(-2 + n)) + 
             1/(2*(-1 + n)) - 3/(4*n) - 1/(24*(1 + n)))*S[1, -2, n] + 
           (-39/8 + 2/(-1 + n)^2 - 55/(16*(-1 + n)) - 3/(16*n^3) - 
             127/(32*n^2) + 41/(16*n) - 9/(32*(1 + n)^2) - 7/(16*(1 + n)))*
            S[1, 1, n] + (-55/32 + 11/(16*(-1 + n)) + 1/(16*n^2) - 
             127/(32*n) + 1/(16*(1 + n)^2) + 1/(32*(1 + n)))*S[1, 2, n] + 
           (9/16 - 3/(16*n) + 3/(32*(1 + n)))*S[1, 3, n] + S[2, -2, n]/8 + 
           (-67/32 + 13/(16*(-1 + n)) + 1/(16*n^2) - 111/(32*n) - 
             1/(16*(1 + n)^2) - 5/(32*(1 + n)))*S[2, 1, n] + 
           (-1/2 + 1/(16*n) - 1/(32*(1 + n)))*S[2, 2, n] + 
           (-1/4 + 1/(16*n) - 1/(32*(1 + n)))*S[3, 1, n] + S[1, -2, 1, n]/4 + 
           S[1, 1, -2, n]/4 + (35/64 + 67/(32*(-1 + n)) - 171/(16*n) - 
             7/(32*(1 + n)))*S[1, 1, 1, n] + (87/32 - 3/(16*n) + 
             3/(32*(1 + n)))*S[1, 1, 2, n] + (59/32 + 1/(16*n) - 
             1/(32*(1 + n)))*S[1, 2, 1, n] + (45/32 + 3/(16*n) - 
             3/(32*(1 + n)))*S[2, 1, 1, n] + (367*S[1, 1, 1, 1, n])/64 + 
           (-15/16 - 1/(8*(-1 + n)^2) + 23/(32*(-1 + n)) - 55/(64*n^2) - 
             73/(32*n) + 1/(16*(1 + n)) + (19/16 - 7/(32*(-1 + n)) + 45/
                (32*n) + 1/(32*(1 + n)))*S[1, n] + (15*S[2, n])/32 - 
             (43*S[1, 1, n])/64)*zeta[2] + (73/96 + 1/(16*(-2 + n)) - 
             11/(16*(-1 + n)) - 3/(8*n^2) - 3/(8*n) + 3/(8*(1 + n)^2) + 
             1/(2*(1 + n)) + (-29/48 - 3/(8*n) + 3/(16*(1 + n)))*S[1, n])*
            zeta[3] + (9/64 - 9/(16*n) + 9/(32*(1 + n)))*zeta[4])) + 
       eps*(ca*tf*(-91997/2592 + 8/(3*(-1 + n)^4) - 10/(9*(-1 + n)^3) + 
           79/(54*(-1 + n)^2) + 19/(648*(-1 + n)) - 17/(6*n^4) - 5/(12*n^3) - 
           137/(54*n^2) - 23/(12*n) - 3/(4*(1 + n)^3) - 2/(3*(1 + n)^2) - 
           13/(27*(1 + n)) + (4 + 4/(3*(-1 + n)^3) - 5/(9*(-1 + n)^2) + 
             79/(108*(-1 + n)) - 5/(3*n^3) - 1/(2*n^2) - 53/(27*n) - 
             3/(4*(1 + n)^3) - 7/(6*(1 + n)^2) - 25/(27*(1 + n)))*S[1, n] + 
           (2 + 4/(3*(-1 + n)^2) - 5/(9*(-1 + n)) - 5/(3*n^2) - 1/(2*n) - 
             1/(6*(1 + n)))*S[2, n] + (1 + 4/(3*(-1 + n)) - 5/(3*n) + 
             1/(6*(1 + n)))*S[3, n] + S[4, n]/2 + (4 + 2/(3*(-1 + n)^2) - 
             5/(18*(-1 + n)) - 4/(3*n^2) - 5/(6*n) - 3/(4*(1 + n)^2) - 
             (1 + n)^(-1))*S[1, 1, n] + (2 + 2/(3*(-1 + n)) - 4/(3*n) - 
             1/(6*(1 + n)))*S[1, 2, n] + S[1, 3, n] + 
           (2 + 2/(3*(-1 + n)) - 4/(3*n) - 1/(6*(1 + n)))*S[2, 1, n] + 
           S[2, 2, n] + S[3, 1, n] + (4 + 1/(3*(-1 + n)) - 5/(3*n) - 
             7/(12*(1 + n)))*S[1, 1, 1, n] + 2*S[1, 1, 2, n] + 
           2*S[1, 2, 1, n] + 2*S[2, 1, 1, n] + 4*S[1, 1, 1, 1, n] + 
           (185/72 - 2/(3*(-1 + n)^2) + 5/(18*(-1 + n)) + 5/(6*n^2) + 
             1/(4*n) + 1/(12*(1 + n)) + (-1 - 1/(3*(-1 + n)) + 2/(3*n) + 1/
                (12*(1 + n)))*S[1, n] - S[2, n]/2 - S[1, 1, n])*zeta[2] + 
           (40/9 - 32/(9*(-1 + n)) + 16/(3*n) - (16*S[1, n])/3)*zeta[3]) + 
         ca^2*(2736623/20736 - 1/(8*(-2 + n)^2) + 7/(32*(-2 + n)) + 
           9/(2*(-1 + n)^5) - 907/(48*(-1 + n)^4) + 6761/(576*(-1 + n)^3) - 
           24575/(3456*(-1 + n)^2) - 41639/(10368*(-1 + n)) + 225/(32*n^5) + 
           1397/(192*n^4) + 379/(192*n^3) + 26309/(1728*n^2) + 6293/(384*n) + 
           3/(8*(1 + n)^3) + 5/(24*(1 + n)^2) + 7/(54*(1 + n)) - 
           (43*S[-5, n])/16 + (-1 + 3/(8*(-1 + n)) - 5/(2*n))*S[-4, n] + 
           (-3/8 - 1/(6*(-2 + n)) - 3/(4*(-1 + n)^2) - 9/(8*(-1 + n)) - 
             5/(2*n^2) + 3/(4*n) - 1/(12*(1 + n)))*S[-3, n] + 
           (-1/16 - 1/(6*(-2 + n)^2) + 1/(6*(-2 + n)) - 3/(2*(-1 + n)^2) - 
             11/(32*(-1 + n)) - 5/(2*n^3) + 3/(4*n^2) + 1/(16*n) - 
             1/(12*(1 + n)^2) - 1/(24*(1 + n)))*S[-2, n] + 
           (-3471/128 - 1/(8*(-2 + n)) + 65/(8*(-1 + n)^4) - 
             893/(48*(-1 + n)^3) + 1771/(144*(-1 + n)^2) - 
             7433/(1728*(-1 + n)) - 9/(16*n^4) + 131/(24*n^3) - 
             111/(32*n^2) + 18781/(1728*n) + 3/(32*(1 + n)^3) + 
             13/(48*(1 + n)^2) + 31/(216*(1 + n)))*S[1, n] + 
           (-2143/128 + 13/(8*(-1 + n)^3) - 413/(48*(-1 + n)^2) + 
             1427/(288*(-1 + n)) + 39/(16*n^3) + 185/(24*n^2) + 45/(32*n) + 
             1/(12*(1 + n)))*S[2, n] + (-1513/128 - 1/(12*(-2 + n)) - 
             7/(8*(-1 + n)^2) - 95/(48*(-1 + n)) + 43/(16*n^2) + 137/(24*n) - 
             1/(16*(1 + n)))*S[3, n] + (-309/32 - 5/(8*(-1 + n)) + 5/(16*n))*
            S[4, n] - (169*S[5, n])/32 - (19*S[-4, 1, n])/8 + S[-3, -2, n] + 
           (-3/4 + 3/(4*(-1 + n)) - 5/(2*n))*S[-3, 1, n] - 
           (7*S[-3, 2, n])/8 + S[-2, -3, n] + (3/8 + 3/(2*(-1 + n)) - 
             5/(4*n))*S[-2, -2, n] + (-1/8 - 1/(6*(-2 + n)) - 
             3/(4*(-1 + n)) - 5/(2*n^2) + 3/(4*n) - 1/(12*(1 + n)))*
            S[-2, 1, n] + (-1/8 + 3/(4*(-1 + n)) - 5/(4*n))*S[-2, 2, n] + 
           (3*S[-2, 3, n])/8 + 2*S[1, -4, n] + (3/4 + 3/(-1 + n) - 5/(2*n))*
            S[1, -3, n] + (3/8 - 1/(6*(-2 + n)) + 3/(2*(-1 + n)^2) - 
             5/(2*n^2) + 3/(4*n) - 1/(12*(1 + n)))*S[1, -2, n] + 
           (-139/8 + 75/(8*(-1 + n)^3) - 217/(12*(-1 + n)^2) + 
             7925/(576*(-1 + n)) - 45/(8*n^3) + 883/(96*n^2) - 277/(48*n) + 
             3/(32*(1 + n)^2) + 3/(16*(1 + n)))*S[1, 1, n] + 
           (-371/32 + 21/(8*(-1 + n)^2) - 211/(48*(-1 + n)) - 15/(8*n^2) + 
             553/(96*n) + 19/(16*(1 + n)^2) + 77/(96*(1 + n)))*S[1, 2, n] + 
           (-59/8 + 3/(2*(-1 + n)) - 5/n + 57/(32*(1 + n)))*S[1, 3, n] + 
           (3*S[1, 4, n])/4 + S[2, -3, n] + (3/8 + 3/(2*(-1 + n)) - 5/(4*n))*
            S[2, -2, n] + (-149/16 + 25/(8*(-1 + n)^2) - 385/(48*(-1 + n)) - 
             27/(8*n^2) + 973/(96*n) - 19/(16*(1 + n)^2) - 73/(96*(1 + n)))*
            S[2, 1, n] + (-55/8 + 5/(8*(-1 + n)) - 2/n - 19/(32*(1 + n)))*
            S[2, 2, n] - (67*S[2, 3, n])/16 + S[3, -2, n] + 
           (-5 + 15/(8*(-1 + n)) - 19/(4*n) - 19/(32*(1 + n)))*S[3, 1, n] - 
           (41*S[3, 2, n])/16 + (27*S[4, 1, n])/16 - (7*S[-3, 1, 1, n])/4 + 
           S[-2, -2, 1, n] + S[-2, 1, -2, n] + (-1/4 + 3/(2*(-1 + n)) - 
             5/(2*n))*S[-2, 1, 1, n] - S[-2, 1, 2, n]/4 - S[-2, 2, 1, n]/4 + 
           2*S[1, -3, 1, n] + S[1, -2, -2, n] + (3/4 + 3/(-1 + n) - 5/(2*n))*
            S[1, -2, 1, n] + S[1, -2, 2, n] + 2*S[1, 1, -3, n] + 
           (3/4 + 3/(-1 + n) - 5/(2*n))*S[1, 1, -2, n] + 
           (-1693/128 + 71/(8*(-1 + n)^2) - 1285/(96*(-1 + n)) - 
             171/(16*n^2) + 1367/(96*n) + 7/(96*(1 + n)))*S[1, 1, 1, n] + 
           (-195/32 + 25/(8*(-1 + n)) - 175/(16*n) + 57/(32*(1 + n)))*
            S[1, 1, 2, n] + (11*S[1, 1, 3, n])/2 + S[1, 2, -2, n] + 
           (-203/32 + 35/(8*(-1 + n)) - 159/(16*n) - 19/(32*(1 + n)))*
            S[1, 2, 1, n] + S[1, 2, 2, n] + (9*S[1, 3, 1, n])/2 + 
           S[2, -2, 1, n] + S[2, 1, -2, n] + (-147/32 + 17/(4*(-1 + n)) - 
             151/(16*n) - 57/(32*(1 + n)))*S[2, 1, 1, n] - 
           (3*S[2, 1, 2, n])/8 + (17*S[2, 2, 1, n])/8 + (41*S[3, 1, 1, n])/
            8 - S[-2, 1, 1, 1, n]/2 + 2*S[1, -2, 1, 1, n] + 
           2*S[1, 1, -2, 1, n] + 2*S[1, 1, 1, -2, n] + 
           (-493/64 + 75/(8*(-1 + n)) - 735/(32*n))*S[1, 1, 1, 1, n] + 
           (159*S[1, 1, 1, 2, n])/16 + (123*S[1, 1, 2, 1, n])/16 + 
           (105*S[1, 2, 1, 1, n])/16 + (27*S[2, 1, 1, 1, n])/4 + 
           (585*S[1, 1, 1, 1, 1, n])/32 + (-11293/1152 - 3/(4*(-1 + n)^3) + 
             101/(24*(-1 + n)^2) - 1553/(576*(-1 + n)) - 45/(32*n^3) - 
             629/(192*n^2) - 45/(64*n) - 1/(24*(1 + n)) + (7*S[-3, n])/16 + 
             (1/16 - 3/(8*(-1 + n)) + 5/(8*n))*S[-2, n] + 
             (49/8 - 11/(8*(-1 + n)^2) + 313/(96*(-1 + n)) + 9/(8*n^2) - 205/
                (48*n) - 1/(96*(1 + n)))*S[1, n] + (57/16 - 1/(8*(-1 + n)) + 
               n^(-1))*S[2, n] + (37*S[3, n])/32 + S[-2, 1, n]/8 - 
             S[1, -2, n]/2 + (205/64 - 15/(8*(-1 + n)) + 147/(32*n))*
              S[1, 1, n] - (15*S[1, 2, n])/16 - (9*S[2, 1, n])/16 - 
             (117*S[1, 1, 1, n])/32)*zeta[2] + (-1825/72 - 1/(4*(-2 + n)) - 
             61/(12*(-1 + n)^2) + 3037/(144*(-1 + n)) - 17/(4*n^2) - 
             839/(24*n) + 57/(8*(1 + n)^2) + 73/(16*(1 + n)) + 
             (13*S[-2, n])/6 + (1265/48 - 31/(6*(-1 + n)) + 89/(6*n) + 57/
                (16*(1 + n)))*S[1, n] + (17*S[2, n])/4 - (17*S[1, 1, n])/2)*
            zeta[3] + (-243/64 - 27/(16*(-1 + n)) + 9/(4*n) + 
             171/(32*(1 + n)) + (27*S[1, n])/16)*zeta[4])))
 
Fs[ABC, g] = 1 + eps + eps^2 + eps^3 + 
     asb*((32*tf)/9 + ((4*tf)/3 + ca*(-1/6 - (-1 + n)^(-1) + 3/(2*n) - 
           (3*S[1, n])/2))/eps + ca*(127/72 - (-1 + n)^(-2) + 
         15/(4*(-1 + n)) + 3/(2*n^2) - 3/(2*n) + 
         (-7/4 - (-1 + n)^(-1) + 3/(2*n))*S[1, n] - (3*S[2, n])/2 - 
         (3*S[1, 1, n])/2) + xib^2*(ca*(-3/8 + 3/(4*n)) + 
         ca*eps*(-3/2 + 1/(8*(-1 + n)) + 3/(4*n^2) + 3/(4*n) + 
           (1/4 + 3/(4*n))*S[1, n]) + ca*eps^2*(-4 + 1/(8*(-1 + n)^2) - 
           1/(8*(-1 + n)) + 3/(4*n^3) + 3/(4*n^2) + 3/(4*n) + 
           (3/8 + 1/(8*(-1 + n)) + 3/(4*n^2) + 3/(4*n))*S[1, n] + 
           (1/4 + 3/(4*n))*S[2, n] + (1/4 + 3/(4*n))*S[1, 1, n] + 
           (3/16 - 3/(8*n))*zeta[2])) + eps*(tf*(208/27 - (2*zeta[2])/3) + 
         ca*(505/108 - (-1 + n)^(-3) + 15/(4*(-1 + n)^2) - 29/(8*(-1 + n)) + 
           3/(2*n^3) - 3/(2*n^2) + 4/n + (-5/4 - (-1 + n)^(-2) + 
             15/(4*(-1 + n)) + 3/(2*n^2) - 3/(2*n))*S[1, n] + 
           (-7/4 - (-1 + n)^(-1) + 3/(2*n))*S[2, n] - (3*S[3, n])/2 + 
           (-7/4 - (-1 + n)^(-1) + 3/(2*n))*S[1, 1, n] - (3*S[1, 2, n])/2 - 
           (3*S[2, 1, n])/2 - (3*S[1, 1, 1, n])/2 + 
           (1/12 + 1/(2*(-1 + n)) - 3/(4*n) + (3*S[1, n])/4)*zeta[2])) + 
       xib*(ca/(2*eps) + ca*(-1/2 + 5/(4*(-1 + n)) + 1/(4*n) + S[1, n]/4) + 
         ca*eps*(-5/4 + 5/(4*(-1 + n)^2) - 1/(2*(-1 + n)) + 1/(4*n^2) + 
           7/(4*n) + (-1/2 + 5/(4*(-1 + n)) + 1/(4*n))*S[1, n] + S[2, n]/4 + 
           S[1, 1, n]/4 - zeta[2]/4) + ca*eps^2*(-9/4 + 5/(4*(-1 + n)^3) - 
           1/(2*(-1 + n)^2) - 3/(4*(-1 + n)) + 1/(4*n^3) + 7/(4*n^2) + 
           3/(2*n) + (-3/4 + 5/(4*(-1 + n)^2) - 1/(2*(-1 + n)) + 1/(4*n^2) + 
             7/(4*n))*S[1, n] + (-1/2 + 5/(4*(-1 + n)) + 1/(4*n))*S[2, n] + 
           S[3, n]/4 + (-1/2 + 5/(4*(-1 + n)) + 1/(4*n))*S[1, 1, n] + 
           S[1, 2, n]/4 + S[2, 1, n]/4 + S[1, 1, 1, n]/4 + 
           (1/4 - 5/(8*(-1 + n)) - 1/(8*n) - S[1, n]/8)*zeta[2] - 
           (7*zeta[3])/6)) + eps^2*(tf*(1280/81 - (16*zeta[2])/9 - 
           (28*zeta[3])/9) + ca*(3305/324 - (-1 + n)^(-4) + 
           15/(4*(-1 + n)^3) - 29/(8*(-1 + n)^2) + 7/(8*(-1 + n)) + 
           3/(2*n^4) - 3/(2*n^3) + 4/n^2 + 1/(4*n) + 
           (-9/8 - (-1 + n)^(-3) + 15/(4*(-1 + n)^2) - 29/(8*(-1 + n)) + 
             3/(2*n^3) - 3/(2*n^2) + 4/n)*S[1, n] + 
           (-5/4 - (-1 + n)^(-2) + 15/(4*(-1 + n)) + 3/(2*n^2) - 3/(2*n))*
            S[2, n] + (-7/4 - (-1 + n)^(-1) + 3/(2*n))*S[3, n] - 
           (3*S[4, n])/2 + (-5/4 - (-1 + n)^(-2) + 15/(4*(-1 + n)) + 
             3/(2*n^2) - 3/(2*n))*S[1, 1, n] + (-7/4 - (-1 + n)^(-1) + 
             3/(2*n))*S[1, 2, n] - (3*S[1, 3, n])/2 + 
           (-7/4 - (-1 + n)^(-1) + 3/(2*n))*S[2, 1, n] - (3*S[2, 2, n])/2 - 
           (3*S[3, 1, n])/2 + (-7/4 - (-1 + n)^(-1) + 3/(2*n))*
            S[1, 1, 1, n] - (3*S[1, 1, 2, n])/2 - (3*S[1, 2, 1, n])/2 - 
           (3*S[2, 1, 1, n])/2 - (3*S[1, 1, 1, 1, n])/2 + 
           (-127/144 + 1/(2*(-1 + n)^2) - 15/(8*(-1 + n)) - 3/(4*n^2) + 
             3/(4*n) + (7/8 + 1/(2*(-1 + n)) - 3/(4*n))*S[1, n] + 
             (3*S[2, n])/4 + (3*S[1, 1, n])/4)*zeta[2] + 
           (7/18 + 7/(3*(-1 + n)) - 7/(2*n) + (7*S[1, n])/2)*zeta[3]))) + 
     asb^2*(xib^4*(ca^2*(1/8 - 3/(8*n)) + ca^2*eps*(13/16 - 1/(16*(-1 + n)) - 
           3/(8*n^2) - 9/(8*n) + (-1/8 - 3/(8*n))*S[1, n])) + 
       (ca*tf*(7/3 - 2/(3*(-1 + n)) + n^(-1) - S[1, n]) + 
         ca^2*(-11/48 + 1/(4*(-1 + n)^2) - 83/(48*(-1 + n)) + 15/(16*n^2) + 
           99/(32*n) - S[-2, n]/8 + (-89/32 + 5/(4*(-1 + n)) - 49/(16*n))*
            S[1, n] - (15*S[2, n])/16 + (39*S[1, 1, n])/16))/eps^2 + 
       (2*cf*tf + ca*tf*(104/9 - 10/(9*(-1 + n)) + 1/(3*n^2) + 13/(6*n) - 
           1/(6*(1 + n)) + (-8/3 - 2/(3*(-1 + n)) + 2/(3*n) - 1/(6*(1 + n)))*
            S[1, n] - S[2, n]) + ca^2*(3941/576 + 3/(2*(-1 + n)^3) - 
           39/(4*(-1 + n)^2) + 5581/(288*(-1 + n)) + 45/(16*n^3) + 
           263/(96*n^2) - 397/(48*n) + 1/(12*(1 + n)) - (7*S[-3, n])/8 + 
           (-1/4 + 3/(4*(-1 + n)) - 5/(4*n))*S[-2, n] + 
           (-1201/96 + 11/(4*(-1 + n)^2) - 401/(48*(-1 + n)) - 9/(4*n^2) + 
             287/(48*n) + 1/(48*(1 + n)))*S[1, n] + 
           (-95/16 + 1/(4*(-1 + n)) - 2/n)*S[2, n] - (37*S[3, n])/16 - 
           S[-2, 1, n]/4 + S[1, -2, n] + (-59/32 + 15/(4*(-1 + n)) - 
             147/(16*n))*S[1, 1, n] + (15*S[1, 2, n])/8 + (9*S[2, 1, n])/8 + 
           (117*S[1, 1, 1, n])/16))/eps + 
       xib^3*((ca^2*(-9/16 + 9/(8*n)))/eps + ca^2*(-17/8 - 19/(32*(-1 + n)) + 
           57/(32*n^2) + 25/(16*n) + (5/16 + 33/(32*n))*S[1, n]) + 
         ca^2*eps*(-877/128 - 17/(32*(-1 + n)^2) - 83/(64*(-1 + n)) + 
           99/(32*n^3) + 5/(2*n^2) + 27/(16*n) + (29/32 - 27/(32*(-1 + n)) + 
             33/(16*n^2) + 63/(32*n))*S[1, n] + (27/64 + 21/(16*n))*S[2, n] + 
           (19/64 + 27/(32*n))*S[1, 1, n] + (9/16 - 9/(8*n))*zeta[2])) + 
       cf*tf*(61/3 - 16*zeta[3]) + ca*tf*(4171/108 + 4/(3*(-1 + n)^3) - 
         19/(3*(-1 + n)^2) + 151/(27*(-1 + n)) - n^(-3) + 1/(18*n^2) - 
         49/(18*n) - 1/(2*(1 + n)^2) - 4/(9*(1 + n)) + 
         (-61/9 + 4/(3*(-1 + n)^2) - 64/(9*(-1 + n)) + 2/n^2 + 25/(9*n) - 
           1/(2*(1 + n)^2) - 1/(9*(1 + n)))*S[1, n] + 
         (-8/3 - 4/(3*(-1 + n)) - 2/n)*S[2, n] - S[3, n] + 
         (1/3 - 2/(3*(-1 + n)) - 1/(2*(1 + n)))*S[1, 1, n] + 2*S[1, 2, n] - 
         2*S[2, 1, n] + 2*S[1, 1, 1, n] + (-7/3 + 2/(3*(-1 + n)) - n^(-1) + 
           S[1, n])*zeta[2] + 8*zeta[3]) + 
       ca^2*(60091/1728 - 5/(2*(-2 + n)) + 4/(-1 + n)^4 - 
         463/(24*(-1 + n)^3) + 4783/(96*(-1 + n)^2) - 35573/(1728*(-1 + n)) + 
         105/(16*n^4) + 65/(32*n^3) - 1787/(288*n^2) + 1465/(36*n) + 
         1/(4*(1 + n)^2) + 5/(36*(1 + n)) - (19*S[-4, n])/8 + 
         (-13/8 - 21/(4*(-1 + n)) + 1/(8*n))*S[-3, n] + 
         (-1/4 - 10/(3*(-2 + n)) - 9/(-1 + n) + 11/(4*n^2) + 95/(16*n) + 
           35/(6*(1 + n)))*S[-2, n] + (-14971/576 + 21/(4*(-1 + n)^3) - 
           365/(12*(-1 + n)^2) + 14491/(288*(-1 + n)) + 83/(16*n^3) + 
           177/(32*n^2) - 983/(36*n) + 1/(16*(1 + n)^2) + 7/(72*(1 + n)) - 
           15/(8*(2 + n)))*S[1, n] + (-3671/192 + 11/(4*(-1 + n)^2) - 
           1/(12*(-1 + n)) - 95/(16*n^2) + 183/(32*n) - 15/(8*(2 + n)))*
          S[2, n] + (-91/8 + 23/(4*(-1 + n)) - 15/(4*n))*S[3, n] - 
         (81*S[4, n])/16 - (7*S[-3, 1, n])/4 + S[-2, -2, n] + 
         (-1/2 + 3/(2*(-1 + n)) - 5/(2*n))*S[-2, 1, n] - S[-2, 2, n]/4 + 
         2*S[1, -3, n] + (7/4 + 15/(-1 + n) - 31/(4*n))*S[1, -2, n] + 
         (-3599/192 + 31/(4*(-1 + n)^2) - 1037/(48*(-1 + n)) - 69/(8*n^2) + 
           47/(4*n) + 1/(16*(1 + n)))*S[1, 1, n] + 
         (-53/8 + 1/(2*(-1 + n)) - 25/(16*n) - 21/(4*(1 + n)) + 
           15/(8*(2 + n)))*S[1, 2, n] + (7*S[1, 3, n])/4 + S[2, -2, n] + 
         (-27/8 + 5/(-1 + n) - 235/(16*n) + 21/(4*(1 + n)) - 15/(8*(2 + n)))*
          S[2, 1, n] - (19*S[2, 2, n])/8 + (15*S[3, 1, n])/8 - 
         S[-2, 1, 1, n]/2 + 2*S[1, -2, 1, n] + 2*S[1, 1, -2, n] + 
         (1/32 + 35/(4*(-1 + n)) - 343/(16*n))*S[1, 1, 1, n] + 
         (63*S[1, 1, 2, n])/8 + (45*S[1, 2, 1, n])/8 + (21*S[2, 1, 1, n])/4 + 
         (273*S[1, 1, 1, 1, n])/16 + (11/48 - 1/(4*(-1 + n)^2) + 
           83/(48*(-1 + n)) - 15/(16*n^2) - 99/(32*n) + S[-2, n]/8 + 
           (89/32 - 5/(4*(-1 + n)) + 49/(16*n))*S[1, n] + (15*S[2, n])/16 - 
           (39*S[1, 1, n])/16)*zeta[2] + (-21/16 - 129/(4*(-1 + n)) + 
           213/(4*n) - 63/(2*(1 + n)) + 45/(4*(2 + n)) + (9*S[1, n])/4)*
          zeta[3]) + eps*(cf*tf*(2077/18 - 2*zeta[2] - (200*zeta[3])/3 - 
           24*zeta[4]) + ca*tf*(63745/648 + 4/(-1 + n)^4 - 
           127/(9*(-1 + n)^3) + 65/(18*(-1 + n)^2) + 7877/(324*(-1 + n)) - 
           11/(3*n^4) - 25/(6*n^3) - 494/(27*n^2) - 2023/(108*n) - 
           3/(2*(1 + n)^3) - 4/(3*(1 + n)^2) - 26/(27*(1 + n)) + 
           (-1343/108 + 8/(3*(-1 + n)^3) - 103/(9*(-1 + n)^2) + 
             77/(54*(-1 + n)) + 26/(3*n^3) + 6/n^2 - 557/(54*n) - 
             3/(2*(1 + n)^3) - 1/(3*(1 + n)^2) - 20/(27*(1 + n)) - 
             8/(3*(2 + n)))*S[1, n] + (-61/9 + 8/(3*(-1 + n)^2) - 
             95/(9*(-1 + n)) - 22/(3*n^2) - 14/(3*n) - 1/(3*(1 + n)) - 
             8/(3*(2 + n)))*S[2, n] + (-8/3 - 8/(3*(-1 + n)) - 22/(3*n) + 
             1/(3*(1 + n)))*S[3, n] - S[4, n] + (-7/9 + 4/(-1 + n)^2 - 
             172/(9*(-1 + n)) + 16/(3*n^2) + 4/n - 3/(2*(1 + n)^2))*
            S[1, 1, n] + (17/3 - 4/(-1 + n) + 4/(3*n) - 13/(3*(1 + n)) + 
             8/(3*(2 + n)))*S[1, 2, n] + 6*S[1, 3, n] + 
           (-5 + 4/(3*(-1 + n)) - 20/(3*n) + 11/(3*(1 + n)) - 8/(3*(2 + n)))*
            S[2, 1, n] + 2*S[2, 2, n] - 6*S[3, 1, n] + 
           (19/3 - 2/(3*(-1 + n)) - 4/(3*n) - 7/(6*(1 + n)))*S[1, 1, 1, n] + 
           4*S[1, 1, 2, n] + 4*S[1, 2, 1, n] - 4*S[2, 1, 1, n] + 
           6*S[1, 1, 1, 1, n] + (-104/9 + 10/(9*(-1 + n)) - 1/(3*n^2) - 
             13/(6*n) + 1/(6*(1 + n)) + (8/3 + 2/(3*(-1 + n)) - 2/(3*n) + 1/
                (6*(1 + n)))*S[1, n] + S[2, n])*zeta[2] + 
           (220/9 - 80/(9*(-1 + n)) + 112/(3*n) - 24/(1 + n) + 16/(2 + n) - 
             (40*S[1, n])/3)*zeta[3] + 12*zeta[4]) + 
         ca^2*(1492597/10368 - 5/(-2 + n)^2 + 361/(32*(-2 + n)) + 
           9/(-1 + n)^5 - 307/(8*(-1 + n)^4) + 30079/(288*(-1 + n)^3) - 
           35399/(576*(-1 + n)^2) + 3017/(1296*(-1 + n)) + 225/(16*n^5) + 
           59/(96*n^4) - 199/(96*n^3) + 64061/(864*n^2) + 55277/(1728*n) + 
           3/(4*(1 + n)^3) + 5/(12*(1 + n)^2) + 7/(27*(1 + n)) - 
           (43*S[-5, n])/8 + (-35/8 - 69/(4*(-1 + n)) + 23/(8*n))*S[-4, n] + 
           (-3/2 - 20/(3*(-2 + n)) - 27/(2*(-1 + n)^2) - 39/(2*(-1 + n)) + 
             43/(4*n^2) + 55/(4*n) + 35/(3*(1 + n)))*S[-3, n] + 
           (-1/4 - 20/(3*(-2 + n)^2) + 241/(24*(-2 + n)) - 27/(-1 + n)^2 - 
             195/(16*(-1 + n)) + 16/n^3 + 125/(8*n^2) - 57/(16*n) + 
             35/(3*(1 + n)^2) + 73/(12*(1 + n)))*S[-2, n] + 
           (-99089/1728 - 5/(-2 + n) + 41/(4*(-1 + n)^4) - 
             1403/(24*(-1 + n)^3) + 2023/(18*(-1 + n)^2) - 
             14939/(432*(-1 + n)) + 321/(16*n^4) - 1937/(96*n^3) - 
             395/(8*n^2) + 55471/(864*n) + 3/(16*(1 + n)^3) + 
             7/(24*(1 + n)^2) + 17/(54*(1 + n)) - 15/(4*(2 + n)^2) - 
             43/(24*(2 + n)))*S[1, n] + (-337/9 + 21/(4*(-1 + n)^3) - 
             503/(24*(-1 + n)^2) + 5065/(144*(-1 + n)) - 35/(16*n^3) + 
             2863/(96*n^2) - 53/(48*n) + 1/(6*(1 + n)) - 15/(4*(2 + n)^2) - 
             11/(3*(2 + n)))*S[2, n] + (-6065/192 - 10/(3*(-2 + n)) + 
             65/(4*(-1 + n)^2) + 215/(24*(-1 + n)) - 253/(16*n^2) + 
             889/(96*n) + 139/(24*(1 + n)) - 45/(8*(2 + n)))*S[3, n] + 
           (-89/4 + 67/(4*(-1 + n)) - 29/(4*n))*S[4, n] - (169*S[5, n])/16 - 
           (19*S[-4, 1, n])/4 + 2*S[-3, -2, n] + (-13/4 - 21/(2*(-1 + n)) + 
             1/(4*n))*S[-3, 1, n] - (7*S[-3, 2, n])/4 + 2*S[-2, -3, n] + 
           (7/4 + 15/(-1 + n) - 31/(4*n))*S[-2, -2, n] + 
           (-1/2 - 20/(3*(-2 + n)) - 18/(-1 + n) + 11/(2*n^2) + 95/(8*n) + 
             35/(3*(1 + n)))*S[-2, 1, n] + (-1/2 + 3/(2*(-1 + n)) - 5/(2*n))*
            S[-2, 2, n] + (3*S[-2, 3, n])/4 + 4*S[1, -4, n] + 
           (7/2 + 30/(-1 + n) - 31/(2*n))*S[1, -3, n] + 
           (3/2 - 20/(3*(-2 + n)) + 27/(-1 + n)^2 - 15/(-1 + n) - 5/n^2 + 
             65/(8*n) + 35/(3*(1 + n)))*S[1, -2, n] + 
           (-23071/576 + 51/(4*(-1 + n)^3) - 287/(4*(-1 + n)^2) + 
             32311/(288*(-1 + n)) + 159/(16*n^3) + 1067/(96*n^2) - 
             523/(8*n) + 3/(16*(1 + n)^2) + 1/(8*(1 + n)) - 45/(8*(2 + n)))*
            S[1, 1, n] + (-2981/96 + 29/(4*(-1 + n)^2) + 71/(8*(-1 + n)) - 
             173/(16*n^2) - 1759/(96*n) - 21/(2*(1 + n)^2) + 
             407/(48*(1 + n)) + 15/(4*(2 + n)^2) - 47/(24*(2 + n)))*
            S[1, 2, n] + (-231/16 + 9/(-1 + n) + 95/(16*n) - 63/(4*(1 + n)) + 
             45/(8*(2 + n)))*S[1, 3, n] + (3*S[1, 4, n])/2 + 2*S[2, -3, n] + 
           (7/4 + 15/(-1 + n) - 31/(4*n))*S[2, -2, n] + 
           (-629/32 + 33/(4*(-1 + n)^2) - 853/(24*(-1 + n)) - 221/(16*n^2) + 
             3965/(96*n) + 21/(2*(1 + n)^2) - 403/(48*(1 + n)) - 
             15/(4*(2 + n)^2) - 43/(24*(2 + n)))*S[2, 1, n] + 
           (-243/16 + 37/(4*(-1 + n)) - 219/(16*n) + 21/(4*(1 + n)) - 
             15/(8*(2 + n)))*S[2, 2, n] - (67*S[2, 3, n])/8 + 2*S[3, -2, n] + 
           (-39/16 + 47/(4*(-1 + n)) - 307/(16*n) + 21/(4*(1 + n)) - 
             15/(8*(2 + n)))*S[3, 1, n] - (41*S[3, 2, n])/8 + 
           (27*S[4, 1, n])/8 - (7*S[-3, 1, 1, n])/2 + 2*S[-2, -2, 1, n] + 
           2*S[-2, 1, -2, n] + (-1 + 3/(-1 + n) - 5/n)*S[-2, 1, 1, n] - 
           S[-2, 1, 2, n]/2 - S[-2, 2, 1, n]/2 + 4*S[1, -3, 1, n] + 
           2*S[1, -2, -2, n] + (7/2 + 30/(-1 + n) - 31/(2*n))*
            S[1, -2, 1, n] + 2*S[1, -2, 2, n] + 4*S[1, 1, -3, n] + 
           (7/2 + 30/(-1 + n) - 31/(2*n))*S[1, 1, -2, n] + 
           (-5993/192 + 71/(4*(-1 + n)^2) - 2309/(48*(-1 + n)) - 
             171/(8*n^2) + 559/(24*n) + 7/(48*(1 + n)))*S[1, 1, 1, n] + 
           (-27/8 - 23/(4*(-1 + n)) + 31/(16*n) - 63/(4*(1 + n)) + 
             45/(8*(2 + n)))*S[1, 1, 2, n] + 11*S[1, 1, 3, n] + 
           2*S[1, 2, -2, n] + (-49/8 + 67/(4*(-1 + n)) - 473/(16*n) + 
             21/(4*(1 + n)) - 15/(8*(2 + n)))*S[1, 2, 1, n] + 
           2*S[1, 2, 2, n] + 9*S[1, 3, 1, n] + 2*S[2, -2, 1, n] + 
           2*S[2, 1, -2, n] + (7/4 + 29/(2*(-1 + n)) - 641/(16*n) + 
             63/(4*(1 + n)) - 45/(8*(2 + n)))*S[2, 1, 1, n] - 
           (3*S[2, 1, 2, n])/4 + (17*S[2, 2, 1, n])/4 + (41*S[3, 1, 1, n])/
            4 - S[-2, 1, 1, 1, n] + 4*S[1, -2, 1, 1, n] + 
           4*S[1, 1, -2, 1, n] + 4*S[1, 1, 1, -2, n] + 
           (121/32 + 75/(4*(-1 + n)) - 735/(16*n))*S[1, 1, 1, 1, n] + 
           (159*S[1, 1, 1, 2, n])/8 + (123*S[1, 1, 2, 1, n])/8 + 
           (105*S[1, 2, 1, 1, n])/8 + (27*S[2, 1, 1, 1, n])/2 + 
           (585*S[1, 1, 1, 1, 1, n])/16 + (-3941/576 - 3/(2*(-1 + n)^3) + 
             39/(4*(-1 + n)^2) - 5581/(288*(-1 + n)) - 45/(16*n^3) - 
             263/(96*n^2) + 397/(48*n) - 1/(12*(1 + n)) + (7*S[-3, n])/8 + 
             (1/4 - 3/(4*(-1 + n)) + 5/(4*n))*S[-2, n] + 
             (1201/96 - 11/(4*(-1 + n)^2) + 401/(48*(-1 + n)) + 9/(4*n^2) - 
               287/(48*n) - 1/(48*(1 + n)))*S[1, n] + 
             (95/16 - 1/(4*(-1 + n)) + 2/n)*S[2, n] + (37*S[3, n])/16 + 
             S[-2, 1, n]/4 - S[1, -2, n] + (59/32 - 15/(4*(-1 + n)) + 147/
                (16*n))*S[1, 1, n] - (15*S[1, 2, n])/8 - (9*S[2, 1, n])/8 - 
             (117*S[1, 1, 1, n])/16)*zeta[2] + (-3689/144 - 10/(-2 + n) - 
             349/(6*(-1 + n)^2) + 4955/(72*(-1 + n)) + 523/(8*n^2) - 
             1365/(8*n) - 63/(1 + n)^2 + 545/(8*(1 + n)) + 45/(2*(2 + n)^2) + 
             43/(4*(2 + n)) + (13*S[-2, n])/3 + (313/6 - 67/(3*(-1 + n)) + 
               1729/(24*n) - 63/(2*(1 + n)) + 45/(4*(2 + n)))*S[1, n] + 
             (17*S[2, n])/2 - 17*S[1, 1, n])*zeta[3] + 
           (-63/32 - 387/(8*(-1 + n)) + 639/(8*n) - 189/(4*(1 + n)) + 
             135/(8*(2 + n)) + (27*S[1, n])/8)*zeta[4])) + 
       xib*(((2*ca*tf)/3 + ca^2*(11/48 - 7/(16*(-1 + n)) + 21/(32*n) - 
             (23*S[1, n])/32))/eps^2 + 
         (ca*tf*(4/9 + 5/(3*(-1 + n)) + 1/(3*n) + S[1, n]/3) + 
           ca^2*(149/288 - 5/(4*(-1 + n)^2) + 257/(48*(-1 + n)) + 
             37/(32*n^2) - 61/(24*n) - 1/(8*(1 + n)) + S[-2, n]/8 + 
             (43/48 - 41/(16*(-1 + n)) + 5/(8*n) - 1/(16*(1 + n)))*S[1, n] - 
             (3*S[2, n])/8 - (47*S[1, 1, n])/32))/eps + 
         ca*tf*(-193/108 + (-1 + n)^(-2) + 41/(18*(-1 + n)) + 1/(3*n^2) + 
           13/(18*n) + (2/9 + 1/(3*(-1 + n)) + 7/(3*n))*S[1, n] + 
           (4*S[2, n])/3 - (2*S[1, 1, n])/3 - (2*zeta[2])/3) + 
         ca^2*(487/864 - 1/(32*(-2 + n)) - 17/(8*(-1 + n)^3) + 
           245/(16*(-1 + n)^2) - 1655/(144*(-1 + n)) + 69/(32*n^3) + 
           353/(96*n^2) + 5641/(288*n) - 3/(8*(1 + n)^2) - 1/(4*(1 + n)) + 
           (3/4 - 15/(8*n))*S[-3, n] + (1/8 - 1/(24*(-2 + n)) + 
             3/(4*(-1 + n)) - 15/(4*n^2) + 7/(8*n) - 11/(6*(1 + n)))*
            S[-2, n] + (-209/288 - 35/(4*(-1 + n)^2) + 281/(24*(-1 + n)) - 
             11/(16*n^3) + 37/(16*n^2) - 829/(96*n) - 3/(16*(1 + n)^2) - 
             1/(8*(1 + n)) + 1/(4*(2 + n)))*S[1, n] + 
           (-127/96 + 2/(-1 + n) + 11/(16*n^2) - 1/(16*n) + 1/(4*(2 + n)))*
            S[2, n] + (-1/16 + 15/(8*n))*S[3, n] + S[-2, 1, n]/4 + 
           (-3/4 + 15/(4*n))*S[1, -2, n] + (503/96 - 109/(16*(-1 + n)) + 
             9/(16*n) - 3/(16*(1 + n)))*S[1, 1, n] + 
           (-1/2 - 11/(16*n) + 9/(8*(1 + n)) - 1/(4*(2 + n)))*S[1, 2, n] + 
           (-7/4 + 11/(16*n) - 9/(8*(1 + n)) + 1/(4*(2 + n)))*S[2, 1, n] - 
           (95*S[1, 1, 1, n])/32 + (-11/48 + 7/(16*(-1 + n)) - 21/(32*n) + 
             (23*S[1, n])/32)*zeta[2] + (-17/16 - 39/(4*n) + 27/(4*(1 + n)) - 
             3/(2*(2 + n)))*zeta[3]) + 
         eps*(ca*tf*(-7171/648 - 1/(3*(-1 + n)^3) + 17/(6*(-1 + n)^2) + 
             343/(54*(-1 + n)) + 1/(3*n^3) - 10/(9*n^2) - 155/(108*n) + 
             (-137/108 - 1/(3*(-1 + n)^2) - 10/(9*(-1 + n)) + 7/(3*n^2) + 55/
                (18*n))*S[1, n] + (35/9 - 1/(3*(-1 + n)) + 7/(3*n))*S[2, n] + 
             (10*S[3, n])/3 + (-16/9 - 7/(3*(-1 + n)) + 19/(3*n))*
              S[1, 1, n] + S[1, 2, n]/3 + S[2, 1, n]/3 - (8*S[1, 1, 1, n])/
              3 + (-4/9 - 5/(3*(-1 + n)) - 1/(3*n) - S[1, n]/3)*zeta[2] + 
             (44*zeta[3])/9) + ca^2*(89/10368 - 1/(16*(-2 + n)^2) + 
             31/(64*(-2 + n)) - 31/(8*(-1 + n)^4) + 1613/(48*(-1 + n)^3) - 
             143/(12*(-1 + n)^2) + 10061/(1728*(-1 + n)) + 133/(32*n^4) + 
             1547/(96*n^3) + 8551/(288*n^2) + 27001/(1728*n) - 
             9/(8*(1 + n)^3) - 3/(4*(1 + n)^2) - 1/(2*(1 + n)) + 
             (2 - 45/(8*n))*S[-4, n] + (1/2 - 1/(12*(-2 + n)) + 9/
                (4*(-1 + n)) - 45/(4*n^2) - 19/(8*n) - 11/(3*(1 + n)))*
              S[-3, n] + (1/8 - 1/(12*(-2 + n)^2) + 7/(12*(-2 + n)) + 1/
                (8*(-1 + n)) - 15/n^3 - 13/(2*n^2) + n^(-1) - 11/
                (3*(1 + n)^2) - 10/(3*(1 + n)))*S[-2, n] + 
             (-487/216 - 1/(16*(-2 + n)) - 155/(8*(-1 + n)^3) + 181/
                (6*(-1 + n)^2) - 3635/(288*(-1 + n)) - 33/(16*n^4) + 23/
                (8*n^3) - 65/(12*n^2) + 8257/(288*n) - 9/(16*(1 + n)^3) - 3/
                (8*(1 + n)^2) - 1/(2*(1 + n)) + 1/(2*(2 + n)^2) - 1/
                (4*(2 + n)))*S[1, n] + (-5641/576 + 1/(8*(-1 + n)^2) + 229/
                (24*(-1 + n)) + 11/(16*n^3) + 15/(4*n^2) + 7/(12*n) - 1/
                (4*(1 + n)) + 1/(2*(2 + n)^2))*S[2, n] + 
             (-565/96 - 1/(24*(-2 + n)) + 89/(8*(-1 + n)) + 33/(16*n^2) + 57/
                (16*n) - 41/(24*(1 + n)) + 3/(4*(2 + n)))*S[3, n] + 
             (9/16 + 45/(8*n))*S[4, n] + (3/2 - 15/(4*n))*S[-3, 1, n] + 
             (-3/4 + 15/(4*n))*S[-2, -2, n] + (1/4 - 1/(12*(-2 + n)) + 3/
                (2*(-1 + n)) - 15/(2*n^2) + 7/(4*n) - 11/(3*(1 + n)))*
              S[-2, 1, n] + S[-2, 2, n]/4 + (-3/2 + 15/(2*n))*S[1, -3, n] + 
             (-1/4 - 1/(12*(-2 + n)) + 10/n - 11/(3*(1 + n)))*S[1, -2, n] + 
             (2021/576 - 95/(4*(-1 + n)^2) + 293/(12*(-1 + n)) - 33/
                (16*n^3) + 37/(8*n^2) - 1999/(96*n) - 9/(16*(1 + n)^2) - 1/
                (8*(1 + n)) + 3/(4*(2 + n)))*S[1, 1, n] + 
             (125/24 + 11/(8*(-1 + n)) + 11/(16*n^2) - 53/(16*n) + 9/
                (4*(1 + n)^2) - 15/(8*(1 + n)) - 1/(2*(2 + n)^2) + 3/
                (4*(2 + n)))*S[1, 2, n] + (11/16 + 27/(16*n) + 27/
                (8*(1 + n)) - 3/(4*(2 + n)))*S[1, 3, n] + (-3/4 + 15/(4*n))*
              S[2, -2, n] + (5/6 - 47/(8*(-1 + n)) + 11/(16*n^2) + 49/
                (16*n) - 9/(4*(1 + n)^2) + 13/(8*(1 + n)) + 1/(2*(2 + n)^2) - 
               1/(4*(2 + n)))*S[2, 1, n] + (25/16 + 41/(16*n) - 9/
                (8*(1 + n)) + 1/(4*(2 + n)))*S[2, 2, n] + 
             (-71/16 + 41/(16*n) - 9/(8*(1 + n)) + 1/(4*(2 + n)))*
              S[3, 1, n] + S[-2, 1, 1, n]/2 + (-3/2 + 15/(2*n))*
              S[1, -2, 1, n] + (-3/2 + 15/(2*n))*S[1, 1, -2, n] + 
             (1337/96 - 245/(16*(-1 + n)) + 7/(16*n) - 7/(16*(1 + n)))*
              S[1, 1, 1, n] + (-9/4 - 63/(16*n) + 27/(8*(1 + n)) - 3/
                (4*(2 + n)))*S[1, 1, 2, n] + (-7/4 + 41/(16*n) - 9/
                (8*(1 + n)) + 1/(4*(2 + n)))*S[1, 2, 1, n] + 
             (-9/2 + 33/(16*n) - 27/(8*(1 + n)) + 3/(4*(2 + n)))*
              S[2, 1, 1, n] - (191*S[1, 1, 1, 1, n])/32 + 
             (-149/288 + 5/(4*(-1 + n)^2) - 257/(48*(-1 + n)) - 37/(32*n^2) + 
               61/(24*n) + 1/(8*(1 + n)) - S[-2, n]/8 + (-43/48 + 
                 41/(16*(-1 + n)) - 5/(8*n) + 1/(16*(1 + n)))*S[1, n] + 
               (3*S[2, n])/8 + (47*S[1, 1, n])/32)*zeta[2] + 
             (1175/144 - 1/(8*(-2 + n)) + 85/(24*(-1 + n)) - 213/(8*n^2) - 53/
                (2*n) + 27/(2*(1 + n)^2) - 16/(1 + n) - 3/(2 + n)^2 + 3/
                (2*(2 + n)) + (-61/12 - 33/(8*n) + 27/(4*(1 + n)) - 
                 3/(2*(2 + n)))*S[1, n])*zeta[3] + (-51/32 - 117/(8*n) + 81/
                (8*(1 + n)) - 9/(4*(2 + n)))*zeta[4]))) + 
       xib^2*(ca^2/(4*eps^2) + ca*tf*(-17/3 + 1/(3*(-1 + n)) + 2/n^2 + 
           16/(3*n) + (2/3 + 2/n)*S[1, n]) + (ca*(-1 + 2/n)*tf + 
           ca^2*(-19/64 + 29/(32*(-1 + n)) + 9/(8*n^2) - 3/(16*n) + 
             (25/32 - 9/(8*n))*S[1, n]))/eps + 
         ca^2*(-99/64 + 1/(32*(-2 + n)) + 33/(32*(-1 + n)^2) - 
           341/(192*(-1 + n)) + 27/(8*n^3) + 81/(32*n^2) - 37/(96*n) + 
           (1/(24*(-2 + n)) + 7/(16*n) - 1/(6*(1 + n)))*S[-2, n] + 
           (419/192 - 31/(32*(-1 + n)) + 1/(8*n^3) - 19/(32*n^2) + 9/(4*n) + 
             1/(8*(2 + n)))*S[1, n] + (115/64 - 1/(8*n^2) + 19/(32*n) + 
             1/(8*(2 + n)))*S[2, n] + (-57/64 - 27/(8*n))*S[1, 1, n] + 
           (1/(8*n) + 1/(8*(1 + n)) - 1/(8*(2 + n)))*S[1, 2, n] + 
           (-1/(8*n) - 1/(8*(1 + n)) + 1/(8*(2 + n)))*S[2, 1, n] - 
           zeta[2]/4 + (-1/8 + 3/(4*n) + 3/(4*(1 + n)) - 3/(4*(2 + n)))*
            zeta[3]) + eps*(ca*tf*(-184/9 + 1/(3*(-1 + n)^2) + 
             2/(9*(-1 + n)) + 2/n^3 + 16/(3*n^2) + 104/(9*n) + 
             (19/9 + 1/(3*(-1 + n)) + 2/n^2 + 16/(3*n))*S[1, n] + 
             (2/3 + 2/n)*S[2, n] + (2/3 + 2/n)*S[1, 1, n] + 
             (1 - 2/n)*zeta[2]) + ca^2*(-3763/384 + 1/(16*(-2 + n)^2) - 
             1/(64*(-2 + n)) + 3/(32*(-1 + n)^3) + 595/(192*(-1 + n)^2) - 
             169/(36*(-1 + n)) + 63/(8*n^4) + 255/(32*n^3) + 155/(24*n^2) + 
             409/(288*n) + (1/8 + 1/(12*(-2 + n)) + 7/(8*n) - 1/(3*(1 + n)))*
              S[-3, n] + (1/(12*(-2 + n)^2) + 1/(24*(-2 + n)) - 19/
                (16*(-1 + n)) + 7/(8*n^2) + 29/(16*n) - 1/(3*(1 + n)^2) + 1/
                (12*(1 + n)))*S[-2, n] + (3841/576 + 1/(16*(-2 + n)) - 
               (-1 + n)^(-2) - 55/(24*(-1 + n)) + 3/(8*n^4) + 27/(32*n^3) + 
               73/(16*n^2) - 37/(96*n) + 1/(4*(2 + n)^2) - 1/(8*(2 + n)))*
              S[1, n] + (475/96 - 11/(16*(-1 + n)) - 1/(8*n^3) + 79/
                (32*n^2) + 43/(8*n) + 1/(4*(2 + n)^2))*S[2, n] + 
             (237/64 + 1/(24*(-2 + n)) - 3/(8*n^2) + 143/(32*n) - 1/
                (6*(1 + n)) + 3/(8*(2 + n)))*S[3, n] + 
             (1/(12*(-2 + n)) + 7/(8*n) - 1/(3*(1 + n)))*S[-2, 1, n] + 
             (-1/4 + 1/(12*(-2 + n)) + 7/(8*n) - 1/(3*(1 + n)))*S[1, -2, n] + 
             (185/192 - 151/(32*(-1 + n)) + 3/(8*n^3) - 129/(32*n^2) + 57/
                (8*n) + 3/(8*(2 + n)))*S[1, 1, n] + (-9/32 - 1/(8*n^2) - 5/
                (32*n) + 1/(4*(1 + n)^2) - 7/(16*(1 + n)) - 1/(4*(2 + n)^2) + 
               3/(8*(2 + n)))*S[1, 2, n] + (3/(8*n) + 3/(8*(1 + n)) - 3/
                (8*(2 + n)))*S[1, 3, n] + (17/32 - 1/(8*n^2) - 101/(32*n) - 1/
                (4*(1 + n)^2) + 7/(16*(1 + n)) + 1/(4*(2 + n)^2) - 1/
                (8*(2 + n)))*S[2, 1, n] + (-1/(8*n) - 1/(8*(1 + n)) + 1/
                (8*(2 + n)))*S[2, 2, n] + (-1/(8*n) - 1/(8*(1 + n)) + 1/
                (8*(2 + n)))*S[3, 1, n] + (-271/64 - 63/(8*n))*
              S[1, 1, 1, n] + (3/(8*n) + 3/(8*(1 + n)) - 3/(8*(2 + n)))*
              S[1, 1, 2, n] + (-1/(8*n) - 1/(8*(1 + n)) + 1/(8*(2 + n)))*
              S[1, 2, 1, n] + (-3/(8*n) - 3/(8*(1 + n)) + 3/(8*(2 + n)))*
              S[2, 1, 1, n] + (19/64 - 29/(32*(-1 + n)) - 9/(8*n^2) + 3/
                (16*n) + (-25/32 + 9/(8*n))*S[1, n])*zeta[2] + 
             (-9/8 + 1/(8*(-2 + n)) + 3/(4*n^2) + 27/(8*n) + 3/
                (2*(1 + n)^2) - 25/(8*(1 + n)) - 3/(2*(2 + n)^2) + 3/
                (4*(2 + n)) + (3/(4*n) + 3/(4*(1 + n)) - 3/(4*(2 + n)))*
                S[1, n])*zeta[3] + (-3/16 + 9/(8*n) + 9/(8*(1 + n)) - 9/
                (8*(2 + n)))*zeta[4]))))
 
Fs[ABC, q] = asb*(cf*(3/(-1 + n) - 2/n) + cf*eps*(3/(-1 + n)^2 - 4/(-1 + n) - 
         2/n^2 + 3/n + (3/(-1 + n) - 2/n)*S[1, n]) + 
       cf*eps^2*(3/(-1 + n)^3 - 4/(-1 + n)^2 + (-1 + n)^(-1) - 2/n^3 + 
         3/n^2 - n^(-1) + (3/(-1 + n)^2 - 4/(-1 + n) - 2/n^2 + 3/n)*S[1, n] + 
         (3/(-1 + n) - 2/n)*S[2, n] + (3/(-1 + n) - 2/n)*S[1, 1, n] + 
         (-3/(2*(-1 + n)) + n^(-1))*zeta[2]) + 
       xib*(cf*((-1 + n)^(-1) - 2/n) + cf*eps*((-1 + n)^(-2) - 2/n^2 + 
           n^(-1) + ((-1 + n)^(-1) - 2/n)*S[1, n]) + 
         cf*eps^2*((-1 + n)^(-3) - (-1 + n)^(-1) - 2/n^3 + n^(-2) + n^(-1) + 
           ((-1 + n)^(-2) - 2/n^2 + n^(-1))*S[1, n] + ((-1 + n)^(-1) - 2/n)*
            S[2, n] + ((-1 + n)^(-1) - 2/n)*S[1, 1, n] + 
           (-1/(2*(-1 + n)) + n^(-1))*zeta[2]))) + 
     asb^2*(cf^2*(-8/n^2 - 4/n) + cf*tf*(-8/(-1 + n)^2 + 10/(3*(-1 + n)) + 
         16/(3*n^2) - 20/(9*n) + (-4/(-1 + n) + 8/(3*n))*S[1, n]) + 
       (cf*(-4/(-1 + n) + 8/(3*n))*tf + ca*cf*(-3/(-1 + n)^2 + 
           47/(2*(-1 + n)) - 3/n^2 - 107/(6*n) + (-9/(2*(-1 + n)) + 3/n)*
            S[1, n]))/eps + xib^2*((cf^2*((-1 + n)^(-1) - 2/n) + 
           ca*cf*(1/(2*(-1 + n)) - n^(-1)))/eps + 
         cf^2*((-1 + n)^(-2) - 2/n^2 - n^(-1)) + 
         ca*cf*(3/(4*(-1 + n)^2) + 9/(8*(-1 + n)) - 2/n^2 - 3/(4*n) + 
           (3/(4*(-1 + n)) - 3/(2*n))*S[1, n]) + 
         eps*(ca*cf*(5/(4*(-1 + n)^3) + 7/(4*(-1 + n)^2) - 13/(16*(-1 + n)) - 
             4/n^3 - 1/(4*n^2) + 1/(4*n) + ((-1 + n)^(-2) + 15/(8*(-1 + n)) - 
               3/n^2 - 5/(4*n))*S[1, n] + ((-1 + n)^(-1) - 2/n)*S[2, n] + 
             (5/(4*(-1 + n)) - 5/(2*n))*S[1, 1, n] + (-1/(2*(-1 + n)) + n^
                (-1))*zeta[2]) + cf^2*((-1 + n)^(-3) + 5/(-1 + n) - 2/n^3 - 
             n^(-2) - 7/n - (2*S[1, n])/(-1 + n) + (-2/(-1 + n) + 4/n)*
              S[1, 1, n] + (-(-1 + n)^(-1) + 2/n)*zeta[2]))) + 
       ca*cf*(-2/(-2 + n) - 4/(-1 + n)^3 + 203/(4*(-1 + n)^2) - 
         463/(24*(-1 + n)) - 9/n^3 - 59/(3*n^2) + 799/(36*n) + 
         (-6/(-1 + n) + 6/n)*S[-3, n] + (-8/(3*(-2 + n)) - 9/(-1 + n) + 
           12/n^2 + 7/n + 14/(3*(1 + n)))*S[-2, n] + 
         (-2/(-1 + n)^3 - 15/(-1 + n)^2 + 175/(4*(-1 + n)) + 9/n^3 + 
           1/(2*n^2) - 103/(3*n))*S[1, n] + (2/(-1 + n)^2 + 2/(-1 + n) - 
           9/n^2 - 1/(2*n))*S[2, n] + (6/(-1 + n) - 6/n)*S[3, n] + 
         (12/(-1 + n) - 12/n)*S[1, -2, n] + (-27/(2*(-1 + n)) + 9/n)*
          S[1, 1, n] + (-2/(-1 + n) + 9/n - 7/(1 + n))*S[1, 2, n] + 
         (2/(-1 + n) - 9/n + 7/(1 + n))*S[2, 1, n] + 
         (-30/(-1 + n) + 72/n - 42/(1 + n))*zeta[3]) + 
       xib*(cf^2*(3/(-1 + n)^2 - 4/(-1 + n) + 2/n^2 + 5/n) + 
         (cf^2*(3/(-1 + n) - 2/n) + ca*cf*(-(-1 + n)^(-2) + 7/(-1 + n) - 
             3/n^2 - 21/(2*n) + (-3/(2*(-1 + n)) + 3/n)*S[1, n]))/eps + 
         ca*cf*(-2/(-1 + n)^3 + 25/(2*(-1 + n)^2) - 2/(-1 + n) - 9/n^3 - 
           11/n^2 + 2/n + ((-1 + n)^(-1) - n^(-1))*S[-2, n] + 
           (-7/(-1 + n)^2 + 29/(2*(-1 + n)) + 7/(2*n^2) - 43/(2*n))*S[1, n] + 
           (2/(-1 + n) - 7/(2*n))*S[2, n] + (-9/(2*(-1 + n)) + 9/n)*
            S[1, 1, n]) + eps*(cf^2*(3/(-1 + n)^3 - 4/(-1 + n)^2 + 
             19/(-1 + n) + 10/n^3 - 3/n^2 - 17/n + (-6/(-1 + n) + 8/n^2 + 8/
                n)*S[1, n] + (-6/(-1 + n) + 4/n)*S[1, 1, n] + 
             (-3/(-1 + n) + 2/n)*zeta[2]) + ca*cf*(-1/(2*(-2 + n)) - 
             4/(-1 + n)^4 + 51/(2*(-1 + n)^3) + 7/(-1 + n) - 21/n^4 - 
             12/n^3 - 3/(2*n^2) - 61/(4*n) + (2/(-1 + n) - 2/n)*S[-3, n] + 
             (-2/(3*(-2 + n)) + 2/(-1 + n) - 2/n^2 - n^(-1) - 1/(3*(1 + n)))*
              S[-2, n] + (-16/(-1 + n)^3 + 25/(-1 + n)^2 - 9/(2*(-1 + n)) + 5/
                (2*n^3) - 28/n^2 + 9/n)*S[1, n] + (12/(-1 + n) - 15/(2*n^2) - 
               16/n)*S[2, n] + (10/(-1 + n) - 35/(2*n))*S[3, n] + 
             (2/(-1 + n) - 2/n)*S[-2, 1, n] + (2/(-1 + n) - 2/n)*
              S[1, -2, n] + (-19/(-1 + n)^2 + 59/(2*(-1 + n)) + 33/(2*n^2) - 
               87/(2*n))*S[1, 1, n] + (2/(-1 + n) - 11/(2*n) + 7/(2*(1 + n)))*
              S[1, 2, n] + (-4/(-1 + n) + 21/(2*n) - 7/(2*(1 + n)))*
              S[2, 1, n] + (-21/(2*(-1 + n)) + 21/n)*S[1, 1, 1, n] + 
             ((-1 + n)^(-2) - 7/(-1 + n) + 3/n^2 + 21/(2*n) + 
               (3/(2*(-1 + n)) - 3/n)*S[1, n])*zeta[2] + (-12/n + 21/(1 + n))*
              zeta[3]))) + eps*(cf*tf*(-16/(-1 + n)^3 + 20/(3*(-1 + n)^2) - 
           79/(9*(-1 + n)) + 32/(3*n^3) - 40/(9*n^2) + 158/(27*n) + 
           (-8/(-1 + n)^2 + 10/(3*(-1 + n)) + 16/(3*n^2) - 20/(9*n))*
            S[1, n] + (-8/(-1 + n) + 16/(3*n))*S[2, n] + 
           (-4/(-1 + n) + 8/(3*n))*S[1, 1, n] + (4/(-1 + n) - 8/(3*n))*
            zeta[2]) + cf^2*(-24/n^3 - 4/n^2 + (8/n^3 - 20/n^2 - 4/n)*
            S[1, n] + (-8/n^2 + 4/n)*S[2, n] + (8/n - 8/(1 + n))*S[1, 2, n] + 
           (-8/n + 8/(1 + n))*S[2, 1, n] + (48/n - 48/(1 + n))*zeta[3]) + 
         ca*cf*(-4/(-2 + n)^2 + 19/(2*(-2 + n)) - 6/(-1 + n)^4 + 
           413/(4*(-1 + n)^3) - 793/(12*(-1 + n)^2) + 9233/(144*(-1 + n)) - 
           21/n^4 - 70/(3*n^3) + 743/(36*n^2) - 3269/(54*n) + 
           (-18/(-1 + n) + 18/n)*S[-4, n] + (-16/(3*(-2 + n)) - 
             12/(-1 + n)^2 - 18/(-1 + n) + 36/n^2 + 14/n + 28/(3*(1 + n)))*
            S[-3, n] + (-16/(3*(-2 + n)^2) + 26/(3*(-2 + n)) - 
             24/(-1 + n)^2 - 10/(-1 + n) + 48/n^3 + 14/n^2 + n^(-1) + 
             28/(3*(1 + n)^2) + 1/(3*(1 + n)))*S[-2, n] + 
           (-4/(-2 + n) - 6/(-1 + n)^4 - 28/(-1 + n)^3 + 102/(-1 + n)^2 - 
             997/(24*(-1 + n)) + 27/n^4 - 49/(2*n^3) - 137/(3*n^2) + 
             1501/(36*n))*S[1, n] + (2/(-1 + n)^3 - 4/(-1 + n)^2 + 
             33/(-1 + n) - 9/n^3 + 27/(2*n^2) - 80/(3*n))*S[2, n] + 
           (-8/(3*(-2 + n)) + 18/(-1 + n)^2 + 6/(-1 + n) - 27/n^2 - 1/(2*n) + 
             14/(3*(1 + n)))*S[3, n] + (18/(-1 + n) - 18/n)*S[4, n] + 
           (-12/(-1 + n) + 12/n)*S[-3, 1, n] + (12/(-1 + n) - 12/n)*
            S[-2, -2, n] + (-16/(3*(-2 + n)) - 18/(-1 + n) + 24/n^2 + 14/n + 
             28/(3*(1 + n)))*S[-2, 1, n] + (24/(-1 + n) - 24/n)*S[1, -3, n] + 
           (-16/(3*(-2 + n)) + 24/(-1 + n)^2 - 18/(-1 + n) + 14/n + 
             28/(3*(1 + n)))*S[1, -2, n] + (-6/(-1 + n)^3 - 39/(-1 + n)^2 + 
             337/(4*(-1 + n)) + 27/n^3 + 15/(2*n^2) - 202/(3*n))*S[1, 1, n] + 
           (2/(-1 + n)^2 + 8/(-1 + n) - 9/n^2 - 41/(2*n) - 14/(1 + n)^2 + 
             25/(2*(1 + n)))*S[1, 2, n] + (6/(-1 + n) + 15/n - 21/(1 + n))*
            S[1, 3, n] + (12/(-1 + n) - 12/n)*S[2, -2, n] + 
           (2/(-1 + n)^2 - 22/(-1 + n) - 9/n^2 + 63/(2*n) + 14/(1 + n)^2 - 
             25/(2*(1 + n)))*S[2, 1, n] + (8/(-1 + n) - 15/n + 7/(1 + n))*
            S[2, 2, n] + (8/(-1 + n) - 15/n + 7/(1 + n))*S[3, 1, n] + 
           (24/(-1 + n) - 24/n)*S[1, -2, 1, n] + (24/(-1 + n) - 24/n)*
            S[1, 1, -2, n] + (-63/(2*(-1 + n)) + 21/n)*S[1, 1, 1, n] + 
           (-12/(-1 + n) + 33/n - 21/(1 + n))*S[1, 1, 2, n] + 
           (8/(-1 + n) - 15/n + 7/(1 + n))*S[1, 2, 1, n] + 
           (6/(-1 + n) - 27/n + 21/(1 + n))*S[2, 1, 1, n] + 
           (3/(-1 + n)^2 - 47/(2*(-1 + n)) + 3/n^2 + 107/(6*n) + 
             (9/(2*(-1 + n)) - 3/n)*S[1, n])*zeta[2] + 
           (-8/(-2 + n) - 48/(-1 + n)^2 + 24/(-1 + n) + 126/n^2 - 114/n - 
             84/(1 + n)^2 + 89/(1 + n) + (-12/(-1 + n) + 54/n - 42/(1 + n))*
              S[1, n])*zeta[3] + (-45/(-1 + n) + 108/n - 63/(1 + n))*
            zeta[4])))
 
Fs[g, c] = asb*((ca*(1/(2*(-1 + n)) - 1/(2*n)))/eps + 
       ca*(1/(2*(-1 + n)^2) - 1/(2*(-1 + n)) - 1/(2*n^2) + 1/(2*n) + 
         (1/(2*(-1 + n)) - 1/(2*n))*S[1, n]) + 
       ca*eps*(1/(2*(-1 + n)^3) - 1/(2*(-1 + n)^2) - 1/(2*n^3) + 1/(2*n^2) + 
         (1/(2*(-1 + n)^2) - 1/(2*(-1 + n)) - 1/(2*n^2) + 1/(2*n))*S[1, n] + 
         (1/(2*(-1 + n)) - 1/(2*n))*S[2, n] + (1/(2*(-1 + n)) - 1/(2*n))*
          S[1, 1, n] + (-1/(4*(-1 + n)) + 1/(4*n))*zeta[2]) + 
       ca*eps^2*(1/(2*(-1 + n)^4) - 1/(2*(-1 + n)^3) - 1/(2*n^4) + 
         1/(2*n^3) + (1/(2*(-1 + n)^3) - 1/(2*(-1 + n)^2) - 1/(2*n^3) + 
           1/(2*n^2))*S[1, n] + (1/(2*(-1 + n)^2) - 1/(2*(-1 + n)) - 
           1/(2*n^2) + 1/(2*n))*S[2, n] + (1/(2*(-1 + n)) - 1/(2*n))*
          S[3, n] + (1/(2*(-1 + n)^2) - 1/(2*(-1 + n)) - 1/(2*n^2) + 1/(2*n))*
          S[1, 1, n] + (1/(2*(-1 + n)) - 1/(2*n))*S[1, 2, n] + 
         (1/(2*(-1 + n)) - 1/(2*n))*S[2, 1, n] + (1/(2*(-1 + n)) - 1/(2*n))*
          S[1, 1, 1, n] + (-1/(4*(-1 + n)^2) + 1/(4*(-1 + n)) + 1/(4*n^2) - 
           1/(4*n) + (-1/(4*(-1 + n)) + 1/(4*n))*S[1, n])*zeta[2] + 
         (-7/(6*(-1 + n)) + 7/(6*n))*zeta[3])) + 
     asb^2*((ca*(-2/(3*(-1 + n)) + 2/(3*n))*tf + 
         ca^2*(3/(4*(-1 + n)^2) + 3/(4*(-1 + n)) + 5/(8*n^2) - 13/(12*n) + 
           1/(2*(1 + n)) - 1/(6*(2 + n)) + (-11/(8*(-1 + n)) + 11/(8*n))*
            S[1, n]))/eps^2 + (ca*tf*(-4/(3*(-1 + n)^2) + 2/(9*(-1 + n)) + 
           4/(3*n^2) - 2/(9*n) + (-2/(3*(-1 + n)) + 2/(3*n))*S[1, n]) + 
         ca^2*(7/(4*(-1 + n)^3) - 1/(16*(-1 + n)^2) + 1213/(288*(-1 + n)) + 
           15/(8*n^3) - 245/(48*n^2) - 305/(144*n) + 1/(2*(1 + n)^2) - 
           83/(32*(1 + n)) - 1/(3*(2 + n)^2) + 1/(2*(2 + n)) + 
           (-1/(2*(-1 + n)) + 1/(2*n))*S[-2, n] + 
           (-(-1 + n)^(-2) + 113/(48*(-1 + n)) + 15/(4*n^2) - 145/(48*n) + 
             (1 + n)^(-1) - 1/(3*(2 + n)))*S[1, n] + 
           (-1/(4*(-1 + n)) + 1/(4*n))*S[2, n] + (-33/(8*(-1 + n)) + 
             33/(8*n))*S[1, 1, n]))/eps + ca*tf*(-8/(3*(-1 + n)^3) + 
         4/(9*(-1 + n)^2) - 32/(27*(-1 + n)) + 8/(3*n^3) - 4/(9*n^2) + 
         32/(27*n) + (-4/(3*(-1 + n)^2) + 2/(9*(-1 + n)) + 4/(3*n^2) - 
           2/(9*n))*S[1, n] + (-4/(3*(-1 + n)) + 4/(3*n))*S[2, n] + 
         (-2/(3*(-1 + n)) + 2/(3*n))*S[1, 1, n] + (2/(3*(-1 + n)) - 2/(3*n))*
          zeta[2]) + ca^2*(-5/(16*(-2 + n)) + 15/(4*(-1 + n)^4) - 
         17/(16*(-1 + n)^3) + 2561/(288*(-1 + n)^2) - 1217/(432*(-1 + n)) + 
         35/(8*n^4) - 631/(48*n^3) + 695/(144*n^2) - 331/(432*n) - 
         1/(2*(1 + n)^3) - 137/(32*(1 + n)^2) + 73/(16*(1 + n)) - 
         2/(3*(2 + n)^3) + (2 + n)^(-2) - 2/(3*(2 + n)) + 
         (-1/(2*(-1 + n)) + 1/(2*n))*S[-3, n] + 
         (-5/(12*(-2 + n)) + 9/(8*(-1 + n)) - 1/(2*n) - 5/(24*(1 + n)))*
          S[-2, n] + (-7/(4*(-1 + n)^3) + 47/(24*(-1 + n)^2) + 
           791/(144*(-1 + n)) + 35/(4*n^3) - 295/(24*n^2) - 47/(36*n) + 
           (1 + n)^(-2) - 83/(16*(1 + n)) - 2/(3*(2 + n)^2) + (2 + n)^(-1))*
          S[1, n] + (7/(4*(-1 + n)^2) + 9/(8*(-1 + n)) + 5/(4*n^2) - 
           43/(24*n) + (1 + n)^(-1) - 1/(3*(2 + n)))*S[2, n] + 
         ((-1 + n)^(-1) - n^(-1))*S[3, n] + (-(-1 + n)^(-1) + n^(-1))*
          S[-2, 1, n] + (-2/(-1 + n) + 2/n)*S[1, -2, n] + 
         (-9/(2*(-1 + n)^2) + 89/(16*(-1 + n)) + 10/n^2 - 331/(48*n) + 
           2/(1 + n) - 2/(3*(2 + n)))*S[1, 1, n] + 
         (-3/(-1 + n) + 11/(4*n) + 1/(4*(1 + n)))*S[1, 2, n] + 
         (-3/(-1 + n) + 13/(4*n) - 1/(4*(1 + n)))*S[2, 1, n] + 
         (-77/(8*(-1 + n)) + 77/(8*n))*S[1, 1, 1, n] + 
         (-3/(4*(-1 + n)^2) - 3/(4*(-1 + n)) - 5/(8*n^2) + 13/(12*n) - 
           1/(2*(1 + n)) + 1/(6*(2 + n)) + (11/(8*(-1 + n)) - 11/(8*n))*
            S[1, n])*zeta[2] + (-3/(2*n) + 3/(2*(1 + n)))*zeta[3]) + 
       xib*((ca^2*(1/(8*(-1 + n)) - 1/(8*n)))/eps^2 + 
         (ca^2*(1/(16*(-1 + n)^2) + 23/(32*(-1 + n)) - 11/(16*n^2) - 
            11/(16*n) - 1/(32*(1 + n)) + (-3/(16*(-1 + n)) + 3/(16*n))*
             S[1, n]))/eps + ca^2*(1/(16*(-2 + n)) - 3/(16*(-1 + n)^3) + 
           39/(32*(-1 + n)^2) - 1/(16*(-1 + n)) - 29/(16*n^3) - 11/(16*n^2) + 
           1/(16*n) - 3/(32*(1 + n)^2) - 1/(16*(1 + n)) + 
           (1/(12*(-2 + n)) - 1/(8*(-1 + n)) + 1/(24*(1 + n)))*S[-2, n] + 
           (-3/(8*(-1 + n)^2) + 25/(16*(-1 + n)) - 7/(8*n^2) - 3/(2*n) - 
             1/(16*(1 + n)))*S[1, n] + (-1/(8*(-1 + n)) + 1/(8*n))*S[2, n] + 
           (-13/(16*(-1 + n)) + 13/(16*n))*S[1, 1, n] + 
           (-1/(8*(-1 + n)) + 1/(8*n))*zeta[2]) + 
         ca^2*eps*(1/(8*(-2 + n)^2) - 5/(32*(-2 + n)) - 11/(16*(-1 + n)^4) + 
           75/(32*(-1 + n)^3) - 11/(8*(-1 + n)^2) + 97/(32*(-1 + n)) - 
           65/(16*n^4) - 11/(16*n^3) - 7/(8*n^2) - 11/(4*n) - 
           9/(32*(1 + n)^3) - 3/(16*(1 + n)^2) - 1/(8*(1 + n)) + 
           (1/(6*(-2 + n)) - 1/(4*(-1 + n)) + 1/(12*(1 + n)))*S[-3, n] + 
           (1/(6*(-2 + n)^2) - 1/(12*(-2 + n)) + 1/(8*(-1 + n)) - 1/(4*n) + 
             1/(12*(1 + n)^2) + 5/(24*(1 + n)))*S[-2, n] + 
           (1/(8*(-2 + n)) - (-1 + n)^(-3) + 41/(16*(-1 + n)^2) - 
             1/(2*(-1 + n)) - 3/n^3 - 3/(2*n^2) + 1/(2*n) - 
             3/(16*(1 + n)^2) - 1/(8*(1 + n)))*S[1, n] + 
           (-1/(4*(-1 + n)^2) + 25/(16*(-1 + n)) - n^(-2) - 3/(2*n) - 
             1/(16*(1 + n)))*S[2, n] + (1/(12*(-2 + n)) - 1/(8*(-1 + n)) + 
             1/(24*(1 + n)))*S[3, n] + (1/(6*(-2 + n)) - 1/(4*(-1 + n)) + 
             1/(12*(1 + n)))*S[-2, 1, n] + (1/(6*(-2 + n)) - 1/(4*(-1 + n)) + 
             1/(12*(1 + n)))*S[1, -2, n] + (-5/(4*(-1 + n)^2) + 
             13/(4*(-1 + n)) - 5/(4*n^2) - 25/(8*n) - 1/(8*(1 + n)))*
            S[1, 1, n] + (-3/(4*(-1 + n)) + 3/(4*n))*S[1, 2, n] + 
           (-3/(4*(-1 + n)) + 3/(4*n))*S[2, 1, n] + 
           (-33/(16*(-1 + n)) + 33/(16*n))*S[1, 1, 1, n] + 
           (-1/(16*(-1 + n)^2) - 23/(32*(-1 + n)) + 11/(16*n^2) + 11/(16*n) + 
             1/(32*(1 + n)) + (3/(16*(-1 + n)) - 3/(16*n))*S[1, n])*zeta[2] + 
           (1/(4*(-2 + n)) + 13/(24*(-1 + n)) - 11/(12*n) + 1/(8*(1 + n)))*
            zeta[3])) + eps*(ca*tf*(-16/(3*(-1 + n)^4) + 8/(9*(-1 + n)^3) - 
           64/(27*(-1 + n)^2) - 64/(81*(-1 + n)) + 16/(3*n^4) - 8/(9*n^3) + 
           64/(27*n^2) + 64/(81*n) + (-8/(3*(-1 + n)^3) + 4/(9*(-1 + n)^2) - 
             32/(27*(-1 + n)) + 8/(3*n^3) - 4/(9*n^2) + 32/(27*n))*S[1, n] + 
           (-8/(3*(-1 + n)^2) + 4/(9*(-1 + n)) + 8/(3*n^2) - 4/(9*n))*
            S[2, n] + (-8/(3*(-1 + n)) + 8/(3*n))*S[3, n] + 
           (-4/(3*(-1 + n)^2) + 2/(9*(-1 + n)) + 4/(3*n^2) - 2/(9*n))*
            S[1, 1, n] + (-4/(3*(-1 + n)) + 4/(3*n))*S[1, 2, n] + 
           (-4/(3*(-1 + n)) + 4/(3*n))*S[2, 1, n] + 
           (-2/(3*(-1 + n)) + 2/(3*n))*S[1, 1, 1, n] + 
           (4/(3*(-1 + n)^2) - 2/(9*(-1 + n)) - 4/(3*n^2) + 2/(9*n) + 
             (2/(3*(-1 + n)) - 2/(3*n))*S[1, n])*zeta[2] + 
           (64/(9*(-1 + n)) - 64/(9*n))*zeta[3]) + 
         ca^2*(-5/(8*(-2 + n)^2) + 29/(32*(-2 + n)) + 31/(4*(-1 + n)^5) - 
           49/(16*(-1 + n)^4) + 5797/(288*(-1 + n)^3) - 
           3269/(216*(-1 + n)^2) + 69769/(2592*(-1 + n)) + 75/(8*n^5) - 
           1403/(48*n^4) + 2695/(144*n^3) - 1961/(108*n^2) - 28823/(1296*n) - 
           11/(2*(1 + n)^4) - 187/(32*(1 + n)^3) + 127/(16*(1 + n)^2) - 
           25/(4*(1 + n)) - 4/(3*(2 + n)^4) + 2/(2 + n)^3 - 4/(3*(2 + n)^2) + 
           2/(3*(2 + n)) + (-1/(2*(-1 + n)) + 1/(2*n))*S[-4, n] + 
           (-5/(6*(-2 + n)) + (-1 + n)^(-2) + 11/(4*(-1 + n)) - n^(-2) - 
             3/(2*n) - 5/(12*(1 + n)))*S[-3, n] + 
           (-5/(6*(-2 + n)^2) + 7/(12*(-2 + n)) + 2/(-1 + n)^2 + 
             3/(8*(-1 + n)) - 2/n^3 - 2/n^2 - 3/(4*n) - 5/(12*(1 + n)^2) - 
             5/(24*(1 + n)))*S[-2, n] + (-5/(8*(-2 + n)) - 
             13/(4*(-1 + n)^4) + 17/(12*(-1 + n)^3) + 2095/(144*(-1 + n)^2) - 
             1211/(108*(-1 + n)) + 75/(4*n^4) - 85/(3*n^3) + 152/(9*n^2) + 
             437/(108*n) - (1 + n)^(-3) - 137/(16*(1 + n)^2) + 
             73/(8*(1 + n)) - 4/(3*(2 + n)^3) + 2/(2 + n)^2 - 4/(3*(2 + n)))*
            S[1, n] + (15/(4*(-1 + n)^3) - 1/(2*(-1 + n)^2) + 
             1411/(144*(-1 + n)) + 15/(4*n^3) - 37/(3*n^2) - 101/(18*n) + 
             (1 + n)^(-2) - 83/(16*(1 + n)) - 2/(3*(2 + n)^2) + (2 + n)^(-1))*
            S[2, n] + (-5/(12*(-2 + n)) + 25/(4*(-1 + n)^2) - 
             17/(24*(-1 + n)) - 11/(4*n^2) + 2/(3*n) + 19/(24*(1 + n)) - 
             1/(3*(2 + n)))*S[3, n] + (7/(2*(-1 + n)) - 7/(2*n))*S[4, n] + 
           (-(-1 + n)^(-1) + n^(-1))*S[-3, 1, n] + (-2/(-1 + n) + 2/n)*
            S[-2, -2, n] + (-5/(6*(-2 + n)) + 9/(4*(-1 + n)) - n^(-1) - 
             5/(12*(1 + n)))*S[-2, 1, n] + (-(-1 + n)^(-1) + n^(-1))*
            S[-2, 2, n] + (-4/(-1 + n) + 4/n)*S[1, -3, n] + 
           (-5/(6*(-2 + n)) - 2/(-1 + n)^2 + 5/(4*(-1 + n)) + 2/n^2 - 
             5/(12*(1 + n)))*S[1, -2, n] + (-35/(4*(-1 + n)^3) + 
             6/(-1 + n)^2 + 145/(18*(-1 + n)) + 45/(2*n^3) - 80/(3*n^2) + 
             23/(72*n) + 2/(1 + n)^2 - 83/(8*(1 + n)) - 4/(3*(2 + n)^2) + 
             2/(2 + n))*S[1, 1, n] + (-3/(4*(-1 + n)^2) + 11/(6*(-1 + n)) + 
             13/(2*n^2) - 5/(3*n) + 1/(2*(1 + n)^2) + 1/(2*(1 + n)) - 
             2/(3*(2 + n)))*S[1, 2, n] + (-11/(4*(-1 + n)) + 2/n + 
             3/(4*(1 + n)))*S[1, 3, n] + (-2/(-1 + n) + 2/n)*S[2, -2, n] + 
           (-11/(4*(-1 + n)^2) + 41/(6*(-1 + n)) + 17/(2*n^2) - 29/(3*n) - 
             1/(2*(1 + n)^2) + 7/(2*(1 + n)) - 2/(3*(2 + n)))*S[2, 1, n] + 
           (-1/(4*(-1 + n)) + 1/(2*n) - 1/(4*(1 + n)))*S[2, 2, n] + 
           (-13/(4*(-1 + n)) + 7/(2*n) - 1/(4*(1 + n)))*S[3, 1, n] + 
           (-2/(-1 + n) + 2/n)*S[-2, 1, 1, n] + (-4/(-1 + n) + 4/n)*
            S[1, -2, 1, n] + (-4/(-1 + n) + 4/n)*S[1, 1, -2, n] + 
           (-23/(2*(-1 + n)^2) + 575/(48*(-1 + n)) + 45/(2*n^2) - 
             703/(48*n) + 4/(1 + n) - 4/(3*(2 + n)))*S[1, 1, 1, n] + 
           (-8/(-1 + n) + 29/(4*n) + 3/(4*(1 + n)))*S[1, 1, 2, n] + 
           (-9/(-1 + n) + 37/(4*n) - 1/(4*(1 + n)))*S[1, 2, 1, n] + 
           (-17/(2*(-1 + n)) + 37/(4*n) - 3/(4*(1 + n)))*S[2, 1, 1, n] + 
           (-165/(8*(-1 + n)) + 165/(8*n))*S[1, 1, 1, 1, n] + 
           (-7/(4*(-1 + n)^3) + 1/(16*(-1 + n)^2) - 1213/(288*(-1 + n)) - 
             15/(8*n^3) + 245/(48*n^2) + 305/(144*n) - 1/(2*(1 + n)^2) + 
             83/(32*(1 + n)) + 1/(3*(2 + n)^2) - 1/(2*(2 + n)) + 
             (1/(2*(-1 + n)) - 1/(2*n))*S[-2, n] + ((-1 + n)^(-2) - 113/
                (48*(-1 + n)) - 15/(4*n^2) + 145/(48*n) - (1 + n)^(-1) + 1/
                (3*(2 + n)))*S[1, n] + (1/(4*(-1 + n)) - 1/(4*n))*S[2, n] + 
             (33/(8*(-1 + n)) - 33/(8*n))*S[1, 1, n])*zeta[2] + 
           (-5/(4*(-2 + n)) - 7/(2*(-1 + n)^2) - 91/(8*(-1 + n)) - 
             38/(3*n^2) + 929/(36*n) + 3/(1 + n)^2 - 359/(24*(1 + n)) + 
             16/(9*(2 + n)) + (61/(6*(-1 + n)) - 35/(3*n) + 3/(2*(1 + n)))*
              S[1, n])*zeta[3] + (-9/(4*n) + 9/(4*(1 + n)))*zeta[4]))) + 
     asb^3*((ca*(cf*(8/(9*(-1 + n)^2) - 68/(27*(-1 + n)) + 4/(3*n^3) + 
             2/(3*n^2) + 4/n - 2/(3*(1 + n)^2) - 4/(3*(1 + n)) - 
             4/(27*(2 + n)))*tf + (8/(9*(-1 + n)) - 8/(9*n))*tf^2) + 
         ca^2*tf*(-16/(9*(-1 + n)^2) - 223/(108*(-1 + n)) - 14/(9*n^2) + 
           101/(36*n) - 10/(9*(1 + n)) + 10/(27*(2 + n)) + 
           (26/(9*(-1 + n)) - 26/(9*n))*S[1, n]) + 
         ca^3*(25/(24*(-1 + n)^3) + 623/(288*(-1 + n)^2) + 
           3761/(864*(-1 + n)) - 95/(96*n^3) + 1231/(576*n^2) - 
           2047/(288*n) + 2/(3*(1 + n)^2) + 229/(72*(1 + n)) + 
           2/(9*(2 + n)^2) - 23/(54*(2 + n)) + (-1/(48*(-1 + n)) + 1/(48*n))*
            S[-2, n] + (-21/(8*(-1 + n)^2) - 2231/(576*(-1 + n)) - 
             69/(32*n^2) + 2839/(576*n) - 19/(12*(1 + n)) + 19/(36*(2 + n)))*
            S[1, n] + (-191/(96*(-1 + n)) + 191/(96*n))*S[2, n] + 
           (391/(96*(-1 + n)) - 391/(96*n))*S[1, 1, n]))/eps^3 + 
       (ca*(tf^2*(8/(3*(-1 + n)^2) + 8/(27*(-1 + n)) - 8/(3*n^2) - 8/(27*n) + 
             (8/(9*(-1 + n)) - 8/(9*n))*S[1, n]) + 
           cf*tf*(8/(3*(-1 + n)^3) - 160/(27*(-1 + n)^2) + 
             775/(162*(-1 + n)) + 8/n^4 - 16/(3*n^3) + 38/(3*n^2) - 
             58/(3*n) - 2/(1 + n)^3 + 3/(1 + n)^2 + 29/(2*(1 + n)) - 
             16/(27*(2 + n)^2) + 4/(81*(2 + n)) + (8/(3*(-1 + n)^2) - 68/
                (9*(-1 + n)) + 4/n^3 + 2/n^2 + 12/n - 2/(1 + n)^2 - 4/
                (1 + n) - 4/(9*(2 + n)))*S[1, n])) + 
         ca^2*tf*(-6/(-1 + n)^3 - 619/(108*(-1 + n)^2) - 
           2429/(216*(-1 + n)) - 62/(9*n^3) + 1649/(108*n^2) + 1189/(216*n) - 
           10/(9*(1 + n)^2) + 181/(27*(1 + n)) + 8/(9*(2 + n)^2) - 
           26/(27*(2 + n)) + (4/(3*(-1 + n)) - 4/(3*n))*S[-2, n] + 
           (4/(-1 + n)^2 - 22/(9*(-1 + n)) - 103/(9*n^2) + 443/(108*n) - 
             89/(36*(1 + n)) + 22/(27*(2 + n)))*S[1, n] + 
           (10/(9*(-1 + n)) - 10/(9*n))*S[2, n] + 
           (85/(9*(-1 + n)) - 85/(9*n))*S[1, 1, n]) + 
         ca^3*(97/(24*(-1 + n)^4) + 40/(9*(-1 + n)^3) + 
           2161/(144*(-1 + n)^2) + 6011/(576*(-1 + n)) - 95/(16*n^4) + 
           9133/(576*n^3) - 100163/(3456*n^2) + 43727/(3456*n) + 
           2/(1 + n)^3 - 149/(72*(1 + n)^2) - 79897/(3456*(1 + n)) + 
           4/(3*(2 + n)^3) - 43/(27*(2 + n)^2) + 13/(432*(2 + n)) + 
           (-81/(32*(-1 + n)) + 79/(32*n))*S[-3, n] + 
           (-55/(24*(-1 + n)^2) + 5/(36*(-1 + n)) - 97/(48*n^2) + 3/(4*n) - 
             4/(3*(1 + n)) + 4/(9*(2 + n)))*S[-2, n] + 
           (-311/(48*(-1 + n)^3) + 169/(576*(-1 + n)^2) - 
             23455/(3456*(-1 + n)) - 1207/(96*n^3) + 17717/(576*n^2) - 
             30239/(3456*n) - 1/(4*(1 + n)^2) + 10621/(576*(1 + n)) + 
             35/(18*(2 + n)^2) - 209/(72*(2 + n)))*S[1, n] + 
           (-77/(16*(-1 + n)^2) + 355/(288*(-1 + n)) + 157/(24*n^2) - 
             467/(288*n) + 7/(12*(1 + n)) - 7/(36*(2 + n)))*S[2, n] + 
           (-169/(48*(-1 + n)) + 57/(16*n))*S[3, n] + 
           (83/(48*(-1 + n)) - 73/(48*n))*S[-2, 1, n] + 
           (77/(24*(-1 + n)) - 77/(24*n))*S[1, -2, n] + 
           (-47/(24*(-1 + n)^2) - 5201/(288*(-1 + n)) - 703/(32*n^2) + 
             6721/(288*n) - 95/(12*(1 + n)) + 95/(36*(2 + n)))*S[1, 1, n] + 
           (-325/(96*(-1 + n)) + 325/(96*n))*S[1, 2, n] + 
           (-169/(48*(-1 + n)) + 85/(24*n))*S[2, 1, n] + 
           (391/(16*(-1 + n)) - 391/(16*n))*S[1, 1, 1, n]))/eps^2 + 
       (ca^2*tf*(5/(4*(-2 + n)) - 172/(9*(-1 + n)^4) - 527/(36*(-1 + n)^3) - 
           27287/(648*(-1 + n)^2) + 67/(144*(-1 + n)) - 218/(9*n^4) + 
           5897/(108*n^3) - 11377/(648*n^2) + 6263/(432*n) + 
           26/(9*(1 + n)^3) + 361/(27*(1 + n)^2) - 6157/(324*(1 + n)) + 
           64/(27*(2 + n)^3) - 160/(81*(2 + n)^2) + 226/(81*(2 + n)) + 
           (26/(9*(-1 + n)) - 26/(9*n))*S[-3, n] + 
           (5/(3*(-2 + n)) - 8/(9*(-1 + n)^2) + 55/(54*(-1 + n)) - 
             32/(9*n^2) - 17/(9*n) - 17/(18*(1 + n)) + 4/(27*(2 + n)))*
            S[-2, n] + (35/(3*(-1 + n)^3) - 161/(18*(-1 + n)^2) - 
             482/(81*(-1 + n)) - 368/(9*n^3) + 3181/(108*n^2) - 
             4801/(648*n) - 23/(9*(1 + n)^2) + 3307/(216*(1 + n)) + 
             56/(27*(2 + n)^2) - 158/(81*(2 + n)))*S[1, n] + 
           (-43/(9*(-1 + n)^2) - 607/(108*(-1 + n)) - 16/(3*n^2) + 
             787/(108*n) - 25/(9*(1 + n)) + 10/(9*(2 + n)))*S[2, n] + 
           (-8/(3*(-1 + n)) + 8/(3*n))*S[3, n] + (28/(9*(-1 + n)) - 28/(9*n))*
            S[-2, 1, n] + (56/(9*(-1 + n)) - 56/(9*n))*S[1, -2, n] + 
           (148/(9*(-1 + n)^2) - 49/(18*(-1 + n)) - 101/(3*n^2) + 
             709/(108*n) - 205/(36*(1 + n)) + 50/(27*(2 + n)))*S[1, 1, n] + 
           (95/(9*(-1 + n)) - 89/(9*n) + 1/(3*(1 + n)^2) - 2/(3*(1 + n)))*
            S[1, 2, n] + (94/(9*(-1 + n)) - 100/(9*n) - 1/(3*(1 + n)^2) + 
             2/(3*(1 + n)))*S[2, 1, n] + (224/(9*(-1 + n)) - 224/(9*n))*
            S[1, 1, 1, n] + (8/(3*(-1 + n)^2) + 223/(72*(-1 + n)) + 
             7/(3*n^2) - 101/(24*n) + 5/(3*(1 + n)) - 5/(9*(2 + n)) + 
             (-13/(3*(-1 + n)) + 13/(3*n))*S[1, n])*zeta[2] + 
           (-4/(-1 + n) + 8/n + 2/(1 + n)^2 - 4/(1 + n))*zeta[3]) + 
         ca^3*(-757/(192*(-2 + n)) + 331/(24*(-1 + n)^5) + 
           1591/(144*(-1 + n)^4) + 3197/(64*(-1 + n)^3) + 
           250345/(10368*(-1 + n)^2) + 4453727/(62208*(-1 + n)) - 
           2375/(96*n^5) + 41257/(576*n^4) - 225001/(1728*n^3) + 
           750515/(10368*n^2) - 485357/(3456*n) + 2/(3*(1 + n)^4) - 
           1985/(72*(1 + n)^3) - 107419/(3456*(1 + n)^2) + 
           1531181/(20736*(1 + n)) + 56/(9*(2 + n)^4) - 166/(27*(2 + n)^3) + 
           317/(216*(2 + n)^2) - 8197/(7776*(2 + n)) + 
           (-263/(32*(-1 + n)) + 251/(32*n))*S[-4, n] + 
           (-5/(3*(-2 + n)) - 275/(48*(-1 + n)^2) + 9/(4*(-1 + n)) + 
             499/(96*n^2) - 163/(288*n) + 1/(3*(1 + n)^2) - 11/(24*(1 + n)) + 
             5/(9*(2 + n)))*S[-3, n] + (-757/(144*(-2 + n)) - 
             23/(6*(-1 + n)^3) + 3445/(288*(-1 + n)^2) - 
             13937/(1728*(-1 + n)) - 109/(24*n^3) + 193/(36*n^2) + 
             7429/(576*n) - 2/(3*(1 + n)^3) - 15/(4*(1 + n)^2) + 
             53/(32*(1 + n)) + 4/(3*(2 + n)^2) - 133/(108*(2 + n)))*
            S[-2, n] + (5/(4*(-2 + n)) - 979/(48*(-1 + n)^4) - 
             47/(96*(-1 + n)^3) - 75581/(3456*(-1 + n)^2) + 
             339697/(10368*(-1 + n)) - 5065/(96*n^4) + 77803/(576*n^3) - 
             46607/(432*n^2) + 570155/(10368*n) + 25/(4*(1 + n)^3) + 
             8119/(576*(1 + n)^2) - 80807/(864*(1 + n)) + 67/(9*(2 + n)^3) - 
             943/(108*(2 + n)^2) + 217/(48*(2 + n)))*S[1, n] + 
           (-143/(16*(-1 + n)^3) + 575/(36*(-1 + n)^2) + 
             15697/(3456*(-1 + n)) + 463/(24*n^3) - 645/(64*n^2) - 
             29623/(3456*n) + 13/(4*(1 + n)^2) + 2657/(576*(1 + n)) - 
             1/(6*(2 + n)^2) - 7/(12*(2 + n)))*S[2, n] + 
           (-73/(24*(-1 + n)^2) + 929/(144*(-1 + n)) + 397/(32*n^2) - 
             63/(8*n) - 1/(3*(1 + n)^2) + 61/(24*(1 + n)) - 41/(36*(2 + n)))*
            S[3, n] + (-287/(48*(-1 + n)) + 299/(48*n))*S[4, n] + 
           (-109/(96*(-1 + n)) + 191/(96*n))*S[-3, 1, n] + 
           (7/(4*(-1 + n)) - 23/(12*n) + 1/(6*(1 + n)))*S[-2, -2, n] + 
           (5/(3*(-2 + n)) - 121/(24*(-1 + n)^2) - 31/(16*(-1 + n)) - 
             475/(48*n^2) + 61/(18*n) - 25/(6*(1 + n)) + 10/(9*(2 + n)))*
            S[-2, 1, n] + (-23/(16*(-1 + n)) + 71/(48*n))*S[-2, 2, n] + 
           (-25/(12*(-1 + n)) + 53/(24*n) + 1/(8*(1 + n)))*S[1, -3, n] + 
           (5/(3*(-2 + n)) - 71/(12*(-1 + n)^2) - 211/(48*(-1 + n)) - 
             167/(8*n^2) + 1261/(144*n) - 2/(3*(1 + n)^2) - 33/(4*(1 + n)) + 
             20/(9*(2 + n)))*S[1, -2, n] + (-151/(48*(-1 + n)^3) - 
             803/(64*(-1 + n)^2) - 120779/(3456*(-1 + n)) - 8707/(96*n^3) + 
             27199/(192*n^2) - 90571/(3456*n) - 21/(4*(1 + n)^2) + 
             42113/(576*(1 + n)) + 151/(18*(2 + n)^2) - 287/(24*(2 + n)))*
            S[1, 1, n] + (-19/(-1 + n)^2 - 2077/(288*(-1 + n)) + 
             379/(48*n^2) + 3235/(576*n) + 37/(48*(1 + n)^2) - 
             9/(64*(1 + n)) + 125/(72*(2 + n)))*S[1, 2, n] + 
           (-1157/(96*(-1 + n)) + 355/(32*n) + 5/(6*(1 + n)))*S[1, 3, n] + 
           (-257/(48*(-1 + n)) + 253/(48*n) + 1/(12*(1 + n)))*S[2, -2, n] + 
           (-18/(-1 + n)^2 - 1231/(192*(-1 + n)) + 133/(24*n^2) + 
             3703/(288*n) - 37/(48*(1 + n)^2) - 1349/(192*(1 + n)) + 
             47/(72*(2 + n)))*S[2, 1, n] + (-501/(32*(-1 + n)) + 
             1493/(96*n) + 1/(12*(1 + n)))*S[2, 2, n] + 
           (-515/(48*(-1 + n)) + 289/(24*n) - 23/(24*(1 + n)))*S[3, 1, n] + 
           (421/(48*(-1 + n)) - 371/(48*n))*S[-2, 1, 1, n] + 
           (331/(24*(-1 + n)) - 343/(24*n))*S[1, -2, 1, n] + 
           (541/(24*(-1 + n)) - 539/(24*n) - 1/(12*(1 + n)))*S[1, 1, -2, n] + 
           (137/(8*(-1 + n)^2) - 37871/(576*(-1 + n)) - 3459/(32*n^2) + 
             49423/(576*n) - 361/(12*(1 + n)) + 361/(36*(2 + n)))*
            S[1, 1, 1, n] + (163/(24*(-1 + n)) - 39/(8*n) - 23/(12*(1 + n)))*
            S[1, 1, 2, n] + (521/(96*(-1 + n)) - 175/(32*n) + 1/(24*(1 + n)))*
            S[1, 2, 1, n] + (251/(48*(-1 + n)) - 7/n + 15/(8*(1 + n)))*
            S[2, 1, 1, n] + (9775/(96*(-1 + n)) - 9775/(96*n))*
            S[1, 1, 1, 1, n] + (-25/(16*(-1 + n)^3) - 623/(192*(-1 + n)^2) - 
             3761/(576*(-1 + n)) + 95/(64*n^3) - 1231/(384*n^2) + 
             2047/(192*n) - (1 + n)^(-2) - 229/(48*(1 + n)) - 
             1/(3*(2 + n)^2) + 23/(36*(2 + n)) + (1/(32*(-1 + n)) - 1/(32*n))*
              S[-2, n] + (63/(16*(-1 + n)^2) + 2231/(384*(-1 + n)) + 207/
                (64*n^2) - 2839/(384*n) + 19/(8*(1 + n)) - 19/(24*(2 + n)))*
              S[1, n] + (191/(64*(-1 + n)) - 191/(64*n))*S[2, n] + 
             (-391/(64*(-1 + n)) + 391/(64*n))*S[1, 1, n])*zeta[2] + 
           (-(-1 + n)^(-2) - 83/(32*(-1 + n)) + 111/(16*n^2) - 375/(16*n) + 
             45/(8*(1 + n)^2) + 729/(32*(1 + n)) + 13/(4*(2 + n)) + 
             (17/(8*(-1 + n)) + 27/(8*n) - 11/(2*(1 + n)))*S[1, n])*
            zeta[3]) + ca*(tf^2*(8/(-1 + n)^3 + 8/(9*(-1 + n)^2) + 
             40/(9*(-1 + n)) - 8/n^3 - 8/(9*n^2) - 40/(9*n) + 
             (8/(3*(-1 + n)^2) + 8/(27*(-1 + n)) - 8/(3*n^2) - 8/(27*n))*
              S[1, n] + (8/(3*(-1 + n)) - 8/(3*n))*S[2, n] + 
             (8/(9*(-1 + n)) - 8/(9*n))*S[1, 1, n] + (-4/(3*(-1 + n)) + 4/
                (3*n))*zeta[2]) + cf*tf*(8/(-1 + n)^4 - 160/(9*(-1 + n)^3) + 
             3613/(162*(-1 + n)^2) - 1511/(36*(-1 + n)) + 100/(3*n^5) - 
             118/(3*n^4) + 72/n^3 - 146/(3*n^2) + 787/(9*n) - 
             2/(3*(1 + n)^4) + 65/(3*(1 + n)^3) + 53/(3*(1 + n)^2) - 
             535/(12*(1 + n)) - 64/(27*(2 + n)^3) + 16/(81*(2 + n)^2) - 
             8/(9*(2 + n)) + (16/(9*(-1 + n)^2) - 136/(27*(-1 + n)) + 16/
                (3*n^2) + 8/(3*n) + 8/(3*(1 + n)) - 8/(27*(2 + n)))*
              S[-2, n] + (8/(-1 + n)^3 - 160/(9*(-1 + n)^2) + 847/
                (54*(-1 + n)) + 24/n^4 - 16/n^3 + 38/n^2 - 178/(3*n) - 6/
                (1 + n)^3 + 9/(1 + n)^2 + 87/(2*(1 + n)) - 16/(9*(2 + n)^2) + 
               4/(27*(2 + n)))*S[1, n] + (8/(3*(-1 + n)^2) - 68/
                (9*(-1 + n)) + 4/n^3 + 2/n^2 + 12/n - 2/(1 + n)^2 - 4/
                (1 + n) - 4/(9*(2 + n)))*S[2, n] + (8/(-1 + n)^2 - 68/
                (3*(-1 + n)) + 12/n^3 + 6/n^2 + 36/n - 6/(1 + n)^2 - 12/
                (1 + n) - 4/(3*(2 + n)))*S[1, 1, n] + 
             (-4/(3*(-1 + n)^2) + 34/(9*(-1 + n)) - 2/n^3 - n^(-2) - 6/n + 
               (1 + n)^(-2) + 2/(1 + n) + 2/(9*(2 + n)))*zeta[2] + 
             (16/(3*(-1 + n)) - 16/(3*n))*zeta[3])))/eps + 
       ca^2*tf*(5/(216*(-3 + n)) + 55/(12*(-2 + n)^2) - 277/(48*(-2 + n)) - 
         178/(3*(-1 + n)^5) - 4247/(108*(-1 + n)^4) - 3329/(24*(-1 + n)^3) + 
         143735/(3888*(-1 + n)^2) - 386099/(2592*(-1 + n)) - 710/(9*n^5) + 
         19061/(108*n^4) - 65665/(648*n^3) + 494429/(3888*n^2) + 
         837923/(7776*n) + 254/(9*(1 + n)^4) + 667/(27*(1 + n)^3) - 
         2887/(81*(1 + n)^2) + 100787/(1944*(1 + n)) + 64/(9*(2 + n)^4) - 
         112/(27*(2 + n)^3) + 524/(81*(2 + n)^2) - 1190/(243*(2 + n)) + 
         (70/(9*(-1 + n)) - 70/(9*n))*S[-4, n] + 
         (35/(6*(-2 + n)) - 56/(9*(-1 + n)^2) - 229/(36*(-1 + n)) - 
           20/(9*n^2) + 67/(54*n) - 31/(36*(1 + n)) + 4/(27*(2 + n)))*
          S[-3, n] + (11/(216*(-3 + n)) + 55/(9*(-2 + n)^2) - 
           211/(108*(-2 + n)) - 8/(3*(-1 + n)^3) - 92/(27*(-1 + n)^2) - 
           1847/(324*(-1 + n)) - 64/(9*n^3) + 787/(54*n^2) - 29/(108*n) - 
           (1 + n)^(-2) + 1711/(216*(1 + n)) + 16/(27*(2 + n)^2) - 
           4/(81*(2 + n)))*S[-2, n] + (-31/(1296*(-3 + n)) + 
           65/(24*(-2 + n)) + 310/(9*(-1 + n)^4) - 605/(36*(-1 + n)^3) - 
           1303/(24*(-1 + n)^2) + 157501/(3888*(-1 + n)) - 2351/(18*n^4) + 
           10631/(108*n^3) - 58091/(648*n^2) - 58579/(3888*n) + 
           58/(9*(1 + n)^3) + 1789/(54*(1 + n)^2) - 44453/(1296*(1 + n)) + 
           160/(27*(2 + n)^3) - 328/(81*(2 + n)^2) + 500/(81*(2 + n)))*
          S[1, n] + (-133/(9*(-1 + n)^3) - 2207/(108*(-1 + n)^2) - 
           21205/(648*(-1 + n)) - 226/(9*n^3) + 703/(12*n^2) + 7261/(648*n) - 
           10/(9*(1 + n)^2) + 655/(27*(1 + n)) + 8/(3*(2 + n)^2) - 
           74/(27*(2 + n)))*S[2, n] + (5/(3*(-2 + n)) - 274/(9*(-1 + n)^2) - 
           323/(54*(-1 + n)) + 95/(18*n^2) + 95/(12*n) - 23/(4*(1 + n)) + 
           58/(27*(2 + n)))*S[3, n] + (-16/(-1 + n) + 16/n)*S[4, n] + 
         (64/(9*(-1 + n)) - 64/(9*n))*S[-3, 1, n] + 
         (88/(9*(-1 + n)) - 88/(9*n))*S[-2, -2, n] + 
         (1/(36*(-3 + n)) + 65/(18*(-2 + n)) - 4/(3*(-1 + n)^2) + 
           157/(54*(-1 + n)) - 28/(3*n^2) - 223/(54*n) - 103/(36*(1 + n)) + 
           4/(9*(2 + n)))*S[-2, 1, n] + (40/(9*(-1 + n)) - 40/(9*n))*
          S[-2, 2, n] + (20/(-1 + n) - 20/n)*S[1, -3, n] + 
         (-1/(36*(-3 + n)) + 65/(18*(-2 + n)) + 20/(3*(-1 + n)^2) + 
           406/(27*(-1 + n)) - 20/n^2 - 875/(54*n) - 103/(36*(1 + n)) + 
           4/(9*(2 + n)))*S[1, -2, n] + (50/(-1 + n)^3 - 
           424/(27*(-1 + n)^2) + 1183/(162*(-1 + n)) - 1084/(9*n^3) + 
           2197/(36*n^2) - 25697/(648*n) - 55/(9*(1 + n)^2) + 
           7847/(216*(1 + n)) + 136/(27*(2 + n)^2) - 322/(81*(2 + n)))*
          S[1, 1, n] + (86/(9*(-1 + n)^2) + 50/(27*(-1 + n)) - 82/(3*n^2) - 
           1015/(108*n) + 2/(1 + n)^3 + 2/(3*(1 + n)^2) + 21/(4*(1 + n)) + 
           62/(27*(2 + n)))*S[1, 2, n] + (146/(9*(-1 + n)) - 217/(18*n) + 
           2/(3*(1 + n)^2) - 25/(6*(1 + n)))*S[1, 3, n] + 
         (28/(3*(-1 + n)) - 28/(3*n))*S[2, -2, n] + 
         (55/(3*(-1 + n)^2) - 473/(27*(-1 + n)) - 44/n^2 + 3541/(108*n) - 
           2/(1 + n)^3 - 2/(3*(1 + n)^2) - 643/(36*(1 + n)) + 
           70/(27*(2 + n)))*S[2, 1, n] + (41/(9*(-1 + n)) - 47/(9*n) - 
           1/(3*(1 + n)^2) + 2/(3*(1 + n)))*S[2, 2, n] + 
         (182/(9*(-1 + n)) - 415/(18*n) + 17/(6*(1 + n)))*S[3, 1, n] + 
         (68/(9*(-1 + n)) - 68/(9*n))*S[-2, 1, 1, n] + 
         (124/(9*(-1 + n)) - 124/(9*n))*S[1, -2, 1, n] + 
         (124/(9*(-1 + n)) - 124/(9*n))*S[1, 1, -2, n] + 
         (44/(-1 + n)^2 - 11/(6*(-1 + n)) - 769/(9*n^2) + 1199/(108*n) - 
           491/(36*(1 + n)) + 118/(27*(2 + n)))*S[1, 1, 1, n] + 
         (266/(9*(-1 + n)) - 251/(9*n) + 5/(3*(1 + n)^2) - 5/(3*(1 + n)))*
          S[1, 1, 2, n] + (305/(9*(-1 + n)) - 311/(9*n) - 1/(3*(1 + n)^2) + 
           2/(3*(1 + n)))*S[1, 2, 1, n] + (94/(3*(-1 + n)) - 33/n - 
           5/(3*(1 + n)^2) + 5/(3*(1 + n)))*S[2, 1, 1, n] + 
         (565/(9*(-1 + n)) - 565/(9*n))*S[1, 1, 1, 1, n] + 
         (9/(-1 + n)^3 + 619/(72*(-1 + n)^2) + 2429/(144*(-1 + n)) + 
           31/(3*n^3) - 1649/(72*n^2) - 1189/(144*n) + 5/(3*(1 + n)^2) - 
           181/(18*(1 + n)) - 4/(3*(2 + n)^2) + 13/(9*(2 + n)) + 
           (-2/(-1 + n) + 2/n)*S[-2, n] + (-6/(-1 + n)^2 + 11/(3*(-1 + n)) + 
             103/(6*n^2) - 443/(72*n) + 89/(24*(1 + n)) - 11/(9*(2 + n)))*
            S[1, n] + (-5/(3*(-1 + n)) + 5/(3*n))*S[2, n] + 
           (-85/(6*(-1 + n)) + 85/(6*n))*S[1, 1, n])*zeta[2] + 
         (1/(36*(-3 + n)) + 55/(6*(-2 + n)) + 44/(9*(-1 + n)^2) + 
           8771/(108*(-1 + n)) + 799/(9*n^2) - 6167/(36*n) + 12/(1 + n)^3 + 
           4/(1 + n)^2 + 3251/(36*(1 + n)) - 254/(27*(2 + n)) + 
           (-496/(9*(-1 + n)) + 487/(9*n) + 4/(1 + n)^2 + (1 + n)^(-1))*
            S[1, n])*zeta[3] + (-6/(-1 + n) + 12/n + 3/(1 + n)^2 - 6/(1 + n))*
          zeta[4]) + ca*(tf^2*(24/(-1 + n)^4 + 8/(3*(-1 + n)^3) + 
           40/(3*(-1 + n)^2) + 760/(243*(-1 + n)) - 24/n^4 - 8/(3*n^3) - 
           40/(3*n^2) - 760/(243*n) + (8/(-1 + n)^3 + 8/(9*(-1 + n)^2) + 
             40/(9*(-1 + n)) - 8/n^3 - 8/(9*n^2) - 40/(9*n))*S[1, n] + 
           (8/(-1 + n)^2 + 8/(9*(-1 + n)) - 8/n^2 - 8/(9*n))*S[2, n] + 
           (8/(-1 + n) - 8/n)*S[3, n] + (8/(3*(-1 + n)^2) + 8/(27*(-1 + n)) - 
             8/(3*n^2) - 8/(27*n))*S[1, 1, n] + (8/(3*(-1 + n)) - 8/(3*n))*
            S[1, 2, n] + (8/(3*(-1 + n)) - 8/(3*n))*S[2, 1, n] + 
           (8/(9*(-1 + n)) - 8/(9*n))*S[1, 1, 1, n] + 
           (-4/(-1 + n)^2 - 4/(9*(-1 + n)) + 4/n^2 + 4/(9*n) + 
             (-4/(3*(-1 + n)) + 4/(3*n))*S[1, n])*zeta[2] + 
           (-184/(9*(-1 + n)) + 184/(9*n))*zeta[3]) + 
         cf*tf*(-2/(9*(-2 + n)) + 24/(-1 + n)^5 - 160/(3*(-1 + n)^4) + 
           3613/(54*(-1 + n)^3) - 96319/(972*(-1 + n)^2) + 
           305471/(5832*(-1 + n)) + 120/n^6 - 520/(3*n^5) + 950/(3*n^4) - 
           238/n^3 + 745/(3*n^2) - 12635/(54*n) + 30/(1 + n)^5 + 
           85/(1 + n)^4 + 12/(1 + n)^3 - 65/(2*(1 + n)^2) + 
           13045/(72*(1 + n)) - 256/(27*(2 + n)^4) + 64/(81*(2 + n)^3) - 
           32/(9*(2 + n)^2) + 470/(729*(2 + n)) + 
           (16/(9*(-1 + n)^2) - 136/(27*(-1 + n)) + 16/(3*n^2) + 8/(3*n) + 
             8/(3*(1 + n)) - 8/(27*(2 + n)))*S[-3, n] + 
           (-8/(27*(-2 + n)) + 16/(3*(-1 + n)^3) - 320/(27*(-1 + n)^2) + 
             748/(81*(-1 + n)) + 80/(3*n^3) - 40/(3*n^2) + 16/(3*n) + 
             32/(9*(1 + n)^2) - 388/(27*(1 + n)) - 32/(27*(2 + n)^2) + 
             8/(81*(2 + n)))*S[-2, n] + (24/(-1 + n)^4 - 160/(3*(-1 + n)^3) + 
             3829/(54*(-1 + n)^2) - 4237/(36*(-1 + n)) + 100/n^5 - 118/n^4 + 
             216/n^3 - 150/n^2 + 2287/(9*n) - 2/(1 + n)^4 + 65/(1 + n)^3 + 
             53/(1 + n)^2 - 535/(4*(1 + n)) - 64/(9*(2 + n)^3) + 
             16/(27*(2 + n)^2) - 8/(3*(2 + n)))*S[1, n] + 
           (8/(-1 + n)^3 - 160/(9*(-1 + n)^2) + 775/(54*(-1 + n)) + 24/n^4 - 
             16/n^3 + 38/n^2 - 58/n - 6/(1 + n)^3 + 9/(1 + n)^2 + 
             87/(2*(1 + n)) - 16/(9*(2 + n)^2) + 4/(27*(2 + n)))*S[2, n] + 
           (40/(9*(-1 + n)^2) - 340/(27*(-1 + n)) + 4/n^3 + 22/(3*n^2) + 
             44/(3*n) - 2/(1 + n)^2 - 4/(3*(1 + n)) - 20/(27*(2 + n)))*
            S[3, n] + (16/(3*(-1 + n)^2) - 136/(9*(-1 + n)) + 16/n^2 + 8/n + 
             8/(1 + n) - 8/(9*(2 + n)))*S[-2, 1, n] + 
           (16/(3*(-1 + n)^2) - 136/(9*(-1 + n)) + 16/n^2 + 8/n + 8/(1 + n) - 
             8/(9*(2 + n)))*S[1, -2, n] + (24/(-1 + n)^3 - 
             160/(3*(-1 + n)^2) + 871/(18*(-1 + n)) + 72/n^4 - 48/n^3 + 
             114/n^2 - 538/(3*n) - 18/(1 + n)^3 + 27/(1 + n)^2 + 
             261/(2*(1 + n)) - 16/(3*(2 + n)^2) + 4/(9*(2 + n)))*S[1, 1, n] + 
           (8/(-1 + n)^2 - 68/(3*(-1 + n)) + 12/n^3 + 6/n^2 + 36/n - 
             6/(1 + n)^2 - 12/(1 + n) - 4/(3*(2 + n)))*S[1, 2, n] + 
           (8/(-1 + n)^2 - 68/(3*(-1 + n)) + 12/n^3 + 6/n^2 + 36/n - 
             6/(1 + n)^2 - 12/(1 + n) - 4/(3*(2 + n)))*S[2, 1, n] + 
           (24/(-1 + n)^2 - 68/(-1 + n) + 36/n^3 + 18/n^2 + 108/n - 
             18/(1 + n)^2 - 36/(1 + n) - 4/(2 + n))*S[1, 1, 1, n] + 
           (-4/(-1 + n)^3 + 80/(9*(-1 + n)^2) - 775/(108*(-1 + n)) - 12/n^4 + 
             8/n^3 - 19/n^2 + 29/n + 3/(1 + n)^3 - 9/(2*(1 + n)^2) - 
             87/(4*(1 + n)) + 8/(9*(2 + n)^2) - 2/(27*(2 + n)) + 
             (-4/(-1 + n)^2 + 34/(3*(-1 + n)) - 6/n^3 - 3/n^2 - 18/n + 3/
                (1 + n)^2 + 6/(1 + n) + 2/(3*(2 + n)))*S[1, n])*zeta[2] + 
           (-40/(9*(-1 + n)^2) + 1588/(27*(-1 + n)) - 116/(3*n^3) - 
             58/(3*n^2) - 980/(9*n) + 58/(3*(1 + n)^2) + 140/(3*(1 + n)) + 
             92/(27*(2 + n)) + (16/(3*(-1 + n)) - 16/(3*n))*S[1, n])*
            zeta[3] + (8/(-1 + n) - 8/n)*zeta[4])) + 
       ca^3*(1/(1536*(-4 + n)) - 5/(1728*(-3 + n)) + 1/(32*(-2 + n)^3) - 
         5563/(384*(-2 + n)^2) + 18575/(768*(-2 + n)) + 
         1069/(24*(-1 + n)^6) + 4195/(144*(-1 + n)^5) + 
         34595/(216*(-1 + n)^4) + 14453/(384*(-1 + n)^3) + 
         3448033/(20736*(-1 + n)^2) + 2270267/(93312*(-1 + n)) - 
         1425/(16*n^6) + 154465/(576*n^5) - 1745603/(3456*n^4) + 
         4169957/(10368*n^3) - 3134333/(7776*n^2) + 26765167/(124416*n) - 
         30/(1 + n)^5 - 8495/(72*(1 + n)^4) - 133681/(3456*(1 + n)^3) + 
         1661843/(20736*(1 + n)^2) - 16368377/(62208*(1 + n)) + 
         80/(3*(2 + n)^5) - 652/(27*(2 + n)^4) + 925/(108*(2 + n)^3) - 
         27317/(3888*(2 + n)^2) - 24115/(46656*(2 + n)) + 
         (1/12 - 2329/(96*(-1 + n)) + 2179/(96*n))*S[-5, n] + 
         (-25/(3*(-2 + n)) - 263/(48*(-1 + n)^2) + 1939/(288*(-1 + n)) + 
           671/(32*n^2) - 245/(288*n) + 2/(3*(1 + n)^2) + 9/(4*(1 + n)) + 
           8/(9*(2 + n)))*S[-4, n] + (-337/(48*(-2 + n)^2) - 
           7015/(576*(-2 + n)) - 133/(48*(-1 + n)^3) + 
           24065/(576*(-1 + n)^2) + 7213/(1152*(-1 + n)) + 1073/(48*n^3) - 
           1387/(72*n^2) + 53533/(3456*n) + 4/(3*(1 + n)^3) - 
           61/(12*(1 + n)^2) - 1463/(192*(1 + n)) + 14/(9*(2 + n)^2) - 
           113/(108*(2 + n)))*S[-3, n] + (13/(2304*(-4 + n)) - 
           11/(1728*(-3 + n)) + 1/(24*(-2 + n)^3) - 5549/(288*(-2 + n)^2) + 
           6167/(432*(-2 + n)) - 289/(24*(-1 + n)^4) + 1801/(48*(-1 + n)^3) - 
           57541/(1728*(-1 + n)^2) + 7001/(162*(-1 + n)) - 13/(6*n^4) - 
           305/(72*n^3) - 20693/(864*n^2) - 414431/(6912*n) - 
           16/(3*(1 + n)^4) - 13/(2*(1 + n)^3) + 449/(36*(1 + n)^2) + 
           1373/(1728*(1 + n)) + 40/(9*(2 + n)^3) - 7/(2*(2 + n)^2) + 
           1975/(648*(2 + n)))*S[-2, n] + (-17/(9216*(-4 + n)) + 
           31/(10368*(-3 + n)) + 339/(64*(-2 + n)^2) - 4789/(256*(-2 + n)) - 
           3065/(48*(-1 + n)^5) - 325/(288*(-1 + n)^4) - 
           3547/(48*(-1 + n)^3) + 1585697/(10368*(-1 + n)^2) - 
           1225421/(20736*(-1 + n)) - 18355/(96*n^5) + 288191/(576*n^4) - 
           858745/(1728*n^3) + 8275469/(20736*n^2) - 46455313/(248832*n) + 
           313/(12*(1 + n)^4) - 20699/(576*(1 + n)^3) - 
           15805/(108*(1 + n)^2) + 5697145/(20736*(1 + n)) + 
           262/(9*(2 + n)^4) - 175/(6*(2 + n)^3) + 9991/(648*(2 + n)^2) - 
           79711/(7776*(2 + n)))*S[1, n] + (13/(4608*(-4 + n)) - 
           237/(128*(-2 + n)) - 397/(16*(-1 + n)^4) + 3953/(144*(-1 + n)^3) + 
           51953/(864*(-1 + n)^2) - 1231/(5184*(-1 + n)) + 683/(12*n^4) - 
           1147/(576*n^3) - 1241/(24*n^2) + 2762455/(41472*n) + 
           65/(12*(1 + n)^3) - 12685/(576*(1 + n)^2) - 28439/(432*(1 + n)) + 
           5/(9*(2 + n)^3) - 89/(54*(2 + n)^2) + 415/(648*(2 + n)))*S[2, n] + 
         (-1613/(288*(-2 + n)) + 49/(6*(-1 + n)^3) + 2929/(64*(-1 + n)^2) + 
           5971/(192*(-1 + n)) + 2167/(48*n^3) - 44891/(576*n^2) - 
           405/(32*n) - 8/(3*(1 + n)^3) + 35/(6*(1 + n)^2) - 
           9257/(576*(1 + n)) - 49/(18*(2 + n)^2) + 77/(24*(2 + n)))*
          S[3, n] + (-5/(3*(-2 + n)) + 61/(4*(-1 + n)^2) + 
           2059/(288*(-1 + n)) + 2111/(96*n^2) - 1021/(96*n) - 
           2/(3*(1 + n)^2) + 9/(1 + n) - 143/(36*(2 + n)))*S[4, n] + 
         (-1/12 - 77/(12*(-1 + n)) + 179/(24*n))*S[5, n] + 
         (-671/(96*(-1 + n)) + 931/(96*n))*S[-4, 1, n] + 
         (-209/(24*(-1 + n)) + 197/(24*n) + 5/(6*(1 + n)))*S[-3, -2, n] + 
         (1/(320*(-4 + n)) + 517/(192*(-2 + n)) - 249/(16*(-1 + n)^2) - 
           6539/(576*(-1 + n)) + 105/(32*n^2) + 2833/(288*n) + (1 + n)^(-2) - 
           541/(320*(1 + n)) + 2/(3*(2 + n)))*S[-3, 1, n] + 
         (-1285/(96*(-1 + n)) + 417/(32*n))*S[-3, 2, n] + 
         (37/24 - 8/(-1 + n) + 39/(4*n) - 107/(24*(1 + n)))*S[-2, -3, n] + 
         (-1/(240*(-4 + n)) + 13/(16*(-2 + n)) - 67/(6*(-1 + n)^2) - 
           97/(16*(-1 + n)) - 107/(6*n^2) + 721/(72*n) - 1/(3*(1 + n)^2) - 
           1729/(240*(1 + n)) + 22/(9*(2 + n)))*S[-2, -2, n] + 
         (5/(1152*(-4 + n)) - 1/(288*(-3 + n)) + 113/(16*(-2 + n)^2) - 
           9419/(576*(-2 + n)) - 31/(3*(-1 + n)^3) + 13/(-1 + n)^2 - 
           249/(16*(-1 + n)) - 86/(3*n^3) + 1703/(48*n^2) + 56165/(3456*n) - 
           2/(1 + n)^3 - 119/(12*(1 + n)^2) + 11135/(576*(1 + n)) + 
           32/(9*(2 + n)^2) - 367/(108*(2 + n)))*S[-2, 1, n] + 
         (-1/(480*(-4 + n)) - 53/(32*(-2 + n)) - 61/(8*(-1 + n)^2) + 
           491/(288*(-1 + n)) - 65/(48*n^2) + 187/(72*n) - 
           1679/(480*(1 + n)) + 4/(3*(2 + n)))*S[-2, 2, n] + 
         (-193/(48*(-1 + n)) + 187/(48*n) + 1/(6*(1 + n)))*S[-2, 3, n] + 
         (-491/(24*(-1 + n)) + 65/(3*n) + 1/(2*(1 + n)))*S[1, -4, n] + 
         (317/(96*(-2 + n)) - 457/(12*(-1 + n)^2) - 169/(8*(-1 + n)) - 
           331/(24*n^2) + 417/(16*n) - 1/(12*(1 + n)^2) - 401/(32*(1 + n)) + 
           4/(2 + n))*S[1, -3, n] + (-5/(1152*(-4 + n)) + 1/(288*(-3 + n)) + 
           113/(16*(-2 + n)^2) - 10859/(576*(-2 + n)) - 329/(24*(-1 + n)^3) + 
           505/(32*(-1 + n)^2) - 39359/(576*(-1 + n)) - 529/(8*n^3) + 
           4073/(48*n^2) + 195205/(3456*n) - 6/(1 + n)^3 - 61/(4*(1 + n)^2) + 
           21863/(576*(1 + n)) + 52/(9*(2 + n)^2) - 635/(108*(2 + n)))*
          S[1, -2, n] + (25/(4*(-2 + n)) - 161/(12*(-1 + n)^4) - 
           1289/(48*(-1 + n)^3) - 57905/(384*(-1 + n)^2) + 
           839425/(5184*(-1 + n)) - 15911/(48*n^4) + 326549/(576*n^3) - 
           257849/(576*n^2) + 179267/(1296*n) + 77/(4*(1 + n)^3) + 
           47747/(576*(1 + n)^2) - 568379/(1728*(1 + n)) + 
           263/(9*(2 + n)^3) - 3683/(108*(2 + n)^2) + 3229/(144*(2 + n)))*
          S[1, 1, n] + (-5/(2304*(-4 + n)) + 39/(128*(-2 + n)) - 
           130/(3*(-1 + n)^3) + 6571/(288*(-1 + n)^2) - 
           44975/(864*(-1 + n)) + 313/(24*n^3) + 2171/(64*n^2) + 
           289265/(6912*n) + 71/(24*(1 + n)^3) + 23/(32*(1 + n)^2) + 
           3763/(192*(1 + n)) + 59/(12*(2 + n)^2) - 4477/(432*(2 + n)))*
          S[1, 2, n] + (91/(48*(-2 + n)) - 689/(16*(-1 + n)^2) - 
           51/(16*(-1 + n)) + 549/(16*n^2) - 3623/(576*n) + 
           107/(24*(1 + n)^2) + 315/(64*(1 + n)) + 43/(18*(2 + n)))*
          S[1, 3, n] + (-1215/(32*(-1 + n)) + 3049/(96*n) + 21/(4*(1 + n)))*
          S[1, 4, n] + (11/16 - 3149/(96*(-1 + n)) + 3257/(96*n) - 
           89/(48*(1 + n)))*S[2, -3, n] + (-1/(240*(-4 + n)) - 
           5/(4*(-2 + n)) - 577/(24*(-1 + n)^2) - 805/(144*(-1 + n)) + 
           373/(48*n^2) + 235/(24*n) + 1/(6*(1 + n)^2) - 527/(120*(1 + n)) + 
           16/(9*(2 + n)))*S[2, -2, n] + (5/(2304*(-4 + n)) - 
           39/(128*(-2 + n)) - 2405/(48*(-1 + n)^3) + 77/(4*(-1 + n)^2) - 
           50699/(1728*(-1 + n)) + 245/(96*n^3) + 19211/(192*n^2) - 
           252557/(6912*n) - 71/(24*(1 + n)^3) + 89/(32*(1 + n)^2) + 
           41081/(576*(1 + n)) + 41/(12*(2 + n)^2) - 1847/(432*(2 + n)))*
          S[2, 1, n] + (-1/(480*(-4 + n)) + 13/(32*(-2 + n)) - 
           281/(8*(-1 + n)^2) + 11971/(576*(-1 + n)) + 809/(16*n^2) - 
           3065/(144*n) - 15/(16*(1 + n)^2) + 2597/(960*(1 + n)) - 
           181/(72*(2 + n)))*S[2, 2, n] + (-1591/(48*(-1 + n)) + 
           2897/(96*n) + 77/(32*(1 + n)))*S[2, 3, n] + 
         (29/24 - 55/(4*(-1 + n)) + 63/(4*n) - 103/(24*(1 + n)))*
          S[3, -2, n] + (1/(320*(-4 + n)) + 53/(64*(-2 + n)) - 
           613/(12*(-1 + n)^2) + 4559/(288*(-1 + n)) + 2921/(96*n^2) - 
           2509/(288*n) - 29/(6*(1 + n)^2) - 1777/(240*(1 + n)) - 
           5/(36*(2 + n)))*S[3, 1, n] + (-11/16 - 125/(4*(-1 + n)) + 
           3145/(96*n) + 1/(32*(1 + n)))*S[3, 2, n] + 
         (1/6 - 69/(2*(-1 + n)) + 1915/(48*n) - 43/(12*(1 + n)))*S[4, 1, n] + 
         (913/(96*(-1 + n)) - 467/(96*n))*S[-3, 1, 1, n] + 
         (29/12 + 221/(12*(-1 + n)) - 179/(12*n) - 35/(4*(1 + n)))*
          S[-2, -2, 1, n] + (57/(4*(-1 + n)) - 187/(12*n) + 1/(2*(1 + n)))*
          S[-2, 1, -2, n] + (25/(3*(-2 + n)) - 275/(24*(-1 + n)^2) - 
           505/(48*(-1 + n)) - 1793/(48*n^2) + 112/(9*n) - 77/(6*(1 + n)) + 
           26/(9*(2 + n)))*S[-2, 1, 1, n] + (85/(48*(-1 + n)) - 47/(48*n))*
          S[-2, 1, 2, n] + (149/(48*(-1 + n)) - 119/(48*n))*S[-2, 2, 1, n] + 
         (61/(4*(-1 + n)) - 421/(24*n) + 3/(8*(1 + n)))*S[1, -3, 1, n] + 
         (21/(-1 + n) - 62/(3*n) - 1/(6*(1 + n)))*S[1, -2, -2, n] + 
         (-1/(480*(-4 + n)) + 601/(96*(-2 + n)) - 29/(6*(-1 + n)^2) + 
           463/(288*(-1 + n)) - 937/(12*n^2) + 1673/(144*n) - 2/(1 + n)^2 - 
           4233/(160*(1 + n)) + 62/(9*(2 + n)))*S[1, -2, 1, n] + 
         (95/(24*(-1 + n)) - 95/(24*n))*S[1, -2, 2, n] + 
         (941/(24*(-1 + n)) - 321/(8*n) + 1/(12*(1 + n)))*S[1, 1, -3, n] + 
         (1/(480*(-4 + n)) + 761/(96*(-2 + n)) + 55/(6*(-1 + n)^2) - 
           85/(96*(-1 + n)) - 108/n^2 + 2321/(144*n) - 17/(6*(1 + n)^2) - 
           14851/(480*(1 + n)) + 70/(9*(2 + n)))*S[1, 1, -2, n] + 
         (2815/(48*(-1 + n)^3) - 37745/(576*(-1 + n)^2) - 
           376405/(3456*(-1 + n)) - 39535/(96*n^3) + 302081/(576*n^2) - 
           358181/(3456*n) - 99/(4*(1 + n)^2) + 146839/(576*(1 + n)) + 
           545/(18*(2 + n)^2) - 339/(8*(2 + n)))*S[1, 1, 1, n] + 
         (1/(960*(-4 + n)) - 13/(64*(-2 + n)) - 71/(2*(-1 + n)^2) - 
           1069/(48*(-1 + n)) - 189/(8*n^2) + 131/(18*n) + 5/(48*(1 + n)^2) + 
           909/(160*(1 + n)) + 685/(72*(2 + n)))*S[1, 1, 2, n] + 
         (-83/(24*(-1 + n)) + 851/(96*n) - 499/(96*(1 + n)))*S[1, 1, 3, n] + 
         (155/(24*(-1 + n)) - 155/(24*n) - 1/(12*(1 + n)))*S[1, 2, -2, n] + 
         (-1/(960*(-4 + n)) + 13/(64*(-2 + n)) - 2927/(96*(-1 + n)^2) - 
           2857/(64*(-1 + n)) - 673/(16*n^2) + 36589/(576*n) - 
           49/(48*(1 + n)^2) - 12487/(480*(1 + n)) + 499/(72*(2 + n)))*
          S[1, 2, 1, n] + (-1013/(32*(-1 + n)) + 365/(12*n) + 
           115/(96*(1 + n)))*S[1, 2, 2, n] + (-437/(96*(-1 + n)) + 
           673/(96*n) - 3/(1 + n))*S[1, 3, 1, n] + 
         (-143/(48*(-1 + n)) + 35/(48*n) + 1/(4*(1 + n)))*S[2, -2, 1, n] + 
         (11/8 + 157/(24*(-1 + n)) - 113/(24*n) - 37/(8*(1 + n)))*
          S[2, 1, -2, n] + (-1717/(96*(-1 + n)^2) - 34181/(576*(-1 + n)) - 
           2581/(48*n^2) + 9853/(96*n) + 7/(48*(1 + n)^2) - 
           3031/(64*(1 + n)) + 319/(72*(2 + n)))*S[2, 1, 1, n] + 
         (-2/3 - 1529/(48*(-1 + n)) + 721/(24*n) + 51/(16*(1 + n)))*
          S[2, 1, 2, n] + (11/16 - 1391/(48*(-1 + n)) + 993/(32*n) - 
           325/(96*(1 + n)))*S[2, 2, 1, n] + (-1/48 + 9/(8*(-1 + n)) - 
           31/(32*n) + 131/(96*(1 + n)))*S[3, 1, 1, n] + 
         (1607/(48*(-1 + n)) - 1417/(48*n))*S[-2, 1, 1, 1, n] + 
         (1193/(24*(-1 + n)) - 1253/(24*n))*S[1, -2, 1, 1, n] + 
         (1663/(24*(-1 + n)) - 1625/(24*n) - 1/(4*(1 + n)))*
          S[1, 1, -2, 1, n] + (701/(8*(-1 + n)) - 699/(8*n) - 1/(4*(1 + n)))*
          S[1, 1, 1, -2, n] + (2605/(24*(-1 + n)^2) - 63095/(288*(-1 + n)) - 
           13435/(32*n^2) + 82855/(288*n) - 1235/(12*(1 + n)) + 
           1235/(36*(2 + n)))*S[1, 1, 1, 1, n] + 
         (5755/(96*(-1 + n)) - 4663/(96*n) - 91/(8*(1 + n)))*
          S[1, 1, 1, 2, n] + (2021/(32*(-1 + n)) - 1481/(24*n) - 
           139/(96*(1 + n)))*S[1, 1, 2, 1, n] + 
         (2951/(48*(-1 + n)) - 2139/(32*n) + 515/(96*(1 + n)))*
          S[1, 2, 1, 1, n] + (349/(6*(-1 + n)) - 3313/(48*n) + 
           45/(4*(1 + n)))*S[2, 1, 1, 1, n] + (5865/(16*(-1 + n)) - 
           5865/(16*n))*S[1, 1, 1, 1, 1, n] + (-97/(16*(-1 + n)^4) - 
           20/(3*(-1 + n)^3) - 2161/(96*(-1 + n)^2) - 6011/(384*(-1 + n)) + 
           285/(32*n^4) - 9133/(384*n^3) + 100163/(2304*n^2) - 
           43727/(2304*n) - 3/(1 + n)^3 + 149/(48*(1 + n)^2) + 
           79897/(2304*(1 + n)) - 2/(2 + n)^3 + 43/(18*(2 + n)^2) - 
           13/(288*(2 + n)) + (243/(64*(-1 + n)) - 237/(64*n))*S[-3, n] + 
           (55/(16*(-1 + n)^2) - 5/(24*(-1 + n)) + 97/(32*n^2) - 9/(8*n) + 
             2/(1 + n) - 2/(3*(2 + n)))*S[-2, n] + 
           (311/(32*(-1 + n)^3) - 169/(384*(-1 + n)^2) + 
             23455/(2304*(-1 + n)) + 1207/(64*n^3) - 17717/(384*n^2) + 
             30239/(2304*n) + 3/(8*(1 + n)^2) - 10621/(384*(1 + n)) - 
             35/(12*(2 + n)^2) + 209/(48*(2 + n)))*S[1, n] + 
           (231/(32*(-1 + n)^2) - 355/(192*(-1 + n)) - 157/(16*n^2) + 
             467/(192*n) - 7/(8*(1 + n)) + 7/(24*(2 + n)))*S[2, n] + 
           (169/(32*(-1 + n)) - 171/(32*n))*S[3, n] + 
           (-83/(32*(-1 + n)) + 73/(32*n))*S[-2, 1, n] + 
           (-77/(16*(-1 + n)) + 77/(16*n))*S[1, -2, n] + 
           (47/(16*(-1 + n)^2) + 5201/(192*(-1 + n)) + 2109/(64*n^2) - 
             6721/(192*n) + 95/(8*(1 + n)) - 95/(24*(2 + n)))*S[1, 1, n] + 
           (325/(64*(-1 + n)) - 325/(64*n))*S[1, 2, n] + 
           (169/(32*(-1 + n)) - 85/(16*n))*S[2, 1, n] + 
           (-1173/(32*(-1 + n)) + 1173/(32*n))*S[1, 1, 1, n])*zeta[2] + 
         (-5/(576*(-4 + n)) - 1/(288*(-3 + n)) + 1/(16*(-2 + n)^2) - 
           2413/(96*(-2 + n)) + 7/(6*(-1 + n)^3) - 2959/(72*(-1 + n)^2) - 
           162623/(1728*(-1 + n)) + 6685/(96*n^3) - 125999/(576*n^2) + 
           70171/(192*n) + 87/(4*(1 + n)^3) - 1669/(48*(1 + n)^2) - 
           137911/(576*(1 + n)) + 37/(18*(2 + n)^2) - 2051/(216*(2 + n)) + 
           (16/3 + 245/(48*(-1 + n)) + 19/(48*n) - 18/(1 + n))*S[-2, n] + 
           (1/(240*(-4 + n)) + 97/(12*(-2 + n)) + 153/(8*(-1 + n)^2) + 
             70057/(576*(-1 + n)) + 1259/(32*n^2) - 117659/(576*n) - 
             23/(4*(1 + n)^2) + 37613/(480*(1 + n)) - 137/(36*(2 + n)))*
            S[1, n] + (-65/24 + 2431/(96*(-1 + n)) - 2749/(96*n) + 
             137/(16*(1 + n)))*S[2, n] + (-4691/(96*(-1 + n)) + 5705/(96*n) - 
             169/(16*(1 + n)))*S[1, 1, n])*zeta[3] + 
         (-3/(2*(-1 + n)^2) - 249/(64*(-1 + n)) + 333/(32*n^2) - 
           1125/(32*n) + 135/(16*(1 + n)^2) + 2187/(64*(1 + n)) + 
           39/(8*(2 + n)) + (51/(16*(-1 + n)) + 81/(16*n) - 33/(4*(1 + n)))*
            S[1, n])*zeta[4] + (215/16 - 15/(4*(-1 + n)) + 315/(8*n) - 
           515/(8*(1 + n)))*zeta[5]) + 
       xib^2*((ca^3*(3/(64*(-1 + n)) - 3/(64*n)))/eps^3 + 
         (ca^3*(1/(64*(-1 + n)^2) + 49/(96*(-1 + n)) - 167/(384*n^2) - 
            63/(128*n) - 7/(384*(1 + n)) + (-23/(128*(-1 + n)) + 23/(128*n))*
             S[1, n]))/eps^2 + (ca^3*(5/(128*(-2 + n)) - 
            31/(192*(-1 + n)^3) + 341/(384*(-1 + n)^2) + 191/(256*(-1 + n)) - 
            151/(96*n^3) - 515/(384*n^2) - 281/(384*n) - 25/(384*(1 + n)^2) - 
            41/(768*(1 + n)) + (5/(96*(-2 + n)) - 3/(64*(-1 + n)) - 
              3/(64*n) + 1/(24*(1 + n)))*S[-2, n] + 
            (-91/(384*(-1 + n)^2) + 77/(128*(-1 + n)) + 1/(16*n^3) - 
              3/(8*n^2) - 221/(384*n) - 5/(192*(1 + n)))*S[1, n] + 
            (-53/(384*(-1 + n)) - 1/(16*n^2) + 53/(384*n))*S[2, n] + 
            (-223/(384*(-1 + n)) + 223/(384*n))*S[1, 1, n] + 
            (-1/(32*(-1 + n)) + 1/(16*n) - 1/(32*(1 + n)))*S[1, 2, n] + 
            (1/(32*(-1 + n)) - 1/(16*n) + 1/(32*(1 + n)))*S[2, 1, n] + 
            (-9/(128*(-1 + n)) + 9/(128*n))*zeta[2] + 
            (3/(16*n) - 3/(16*(1 + n)))*zeta[3]))/eps + 
         ca^3*(-1/(1536*(-4 + n)) + 5/(64*(-2 + n)^2) + 235/(2304*(-2 + n)) - 
           53/(96*(-1 + n)^4) + 551/(384*(-1 + n)^3) + 
           787/(2304*(-1 + n)^2) + 9463/(2304*(-1 + n)) - 1895/(384*n^4) - 
           1273/(384*n^3) - 2335/(576*n^2) - 18019/(4608*n) - 
           91/(384*(1 + n)^3) - 167/(768*(1 + n)^2) - 229/(768*(1 + n)) + 
           (7/(48*(-2 + n)) - 15/(128*(-1 + n)) - 3/(32*n^2) - 5/(128*n) + 
             1/(96*(1 + n)))*S[-3, n] + (-13/(2304*(-4 + n)) + 
             5/(48*(-2 + n)^2) + 343/(1728*(-2 + n)) + 7/(64*(-1 + n)^2) - 
             193/(288*(-1 + n)) - 1/(16*n^3) + 13/(48*n^2) + 211/(768*n) + 
             11/(144*(1 + n)^2) + 175/(864*(1 + n)))*S[-2, n] + 
           (17/(9216*(-4 + n)) - 1/(32*(-2 + n)) - 29/(48*(-1 + n)^3) + 
             425/(384*(-1 + n)^2) + 419/(768*(-1 + n)) + 13/(32*n^4) - 
             139/(64*n^3) - 499/(256*n^2) - 4049/(9216*n) - 
             5/(48*(1 + n)^2) - 59/(768*(1 + n)))*S[1, n] + 
           (-13/(4608*(-4 + n)) + 1/(128*(-2 + n)) - 49/(192*(-1 + n)^2) + 
             473/(576*(-1 + n)) - 7/(32*n^3) - 43/(64*n^2) - 1253/(1536*n) - 
             1/(32*(1 + n)))*S[2, n] + (7/(48*(-2 + n)) + 1/(192*(-1 + n)) - 
             7/(32*n^2) - 37/(192*n) + 1/(24*(1 + n)))*S[3, n] + 
           (-1/(320*(-4 + n)) + 1/(64*(-2 + n)) - 1/(64*(-1 + n)) + 
             1/(320*(1 + n)))*S[-3, 1, n] + S[-2, -3, n]/(16*(1 + n)) + 
           (1/(240*(-4 + n)) - 1/(48*(-2 + n)) + 1/(48*(-1 + n)) - 
             1/(240*(1 + n)))*S[-2, -2, n] + (-5/(1152*(-4 + n)) + 
             5/(64*(-2 + n)) + 1/(48*(-1 + n)^2) - 11/(576*(-1 + n)) - 
             1/(8*n^2) - 3/(128*n) - 1/(32*(1 + n)))*S[-2, 1, n] + 
           (1/(480*(-4 + n)) - 1/(96*(-2 + n)) + 1/(96*(-1 + n)) - 
             1/(480*(1 + n)))*S[-2, 2, n] + (5/(1152*(-4 + n)) + 
             3/(64*(-2 + n)) - 1/(48*(-1 + n)^2) + 5/(144*(-1 + n)) - 
             1/(16*n^2) - 7/(128*n) - 1/(32*(1 + n)))*S[1, -2, n] + 
           (-215/(384*(-1 + n)^2) + 47/(192*(-1 + n)) + 1/(32*n^4) + 
             1/(4*n^3) + 9/(64*n^2) - 43/(192*n) - 1/(48*(1 + n)))*
            S[1, 1, n] + (5/(2304*(-4 + n)) - 1/(128*(-2 + n)) + 
             1/(192*(-1 + n)^2) - 667/(1152*(-1 + n)) + 1/(16*n^2) + 
             367/(768*n) - 1/(16*(1 + n)^2) + 11/(128*(1 + n)))*S[1, 2, n] + 
           (-1/(16*(-2 + n)) - 7/(64*(-1 + n)) - 1/(32*n^2) + 1/(4*n) - 
             5/(64*(1 + n)))*S[1, 3, n] + S[2, -3, n]/(32*(1 + n)) + 
           (1/(240*(-4 + n)) - 1/(48*(-2 + n)) + 1/(48*(-1 + n)) - 
             1/(240*(1 + n)))*S[2, -2, n] + (-5/(2304*(-4 + n)) + 
             1/(128*(-2 + n)) - 7/(192*(-1 + n)^2) - 497/(1152*(-1 + n)) - 
             1/(32*n^3) - 1/(4*n^2) + 131/(256*n) + 1/(16*(1 + n)^2) - 
             11/(128*(1 + n)))*S[2, 1, n] + (1/(480*(-4 + n)) - 
             1/(96*(-2 + n)) + 7/(96*(-1 + n)) + 1/(32*n^2) - 3/(32*n) + 
             7/(240*(1 + n)))*S[2, 2, n] + S[3, -2, n]/(16*(1 + n)) + 
           (-1/(320*(-4 + n)) + 5/(64*(-2 + n)) - 3/(32*n) + 3/(160*(1 + n)))*
            S[3, 1, n] - S[3, 2, n]/(32*(1 + n)) + S[-2, -2, 1, n]/
            (8*(1 + n)) + (1/(480*(-4 + n)) - 1/(96*(-2 + n)) + 
             1/(96*(-1 + n)) - 1/(480*(1 + n)))*S[1, -2, 1, n] + 
           (-1/(480*(-4 + n)) + 1/(96*(-2 + n)) - 1/(96*(-1 + n)) + 
             1/(480*(1 + n)))*S[1, 1, -2, n] + (-157/(128*(-1 + n)) + 
             157/(128*n))*S[1, 1, 1, n] + (-1/(960*(-4 + n)) + 
             1/(192*(-2 + n)) - 11/(64*(-1 + n)) + 29/(96*n) - 
             43/(320*(1 + n)))*S[1, 1, 2, n] + (1/(32*n) - 1/(32*(1 + n)))*
            S[1, 1, 3, n] + (1/(960*(-4 + n)) - 1/(192*(-2 + n)) + 
             1/(32*(-1 + n)^2) + 7/(192*(-1 + n)) - 1/(16*n^2) - 1/(16*n) + 
             29/(960*(1 + n)))*S[1, 2, 1, n] + (-1/(32*n) + 1/(32*(1 + n)))*
            S[1, 2, 2, n] + S[2, 1, -2, n]/(16*(1 + n)) + 
           (-1/(32*(-1 + n)^2) + 1/(6*(-1 + n)) + 1/(16*n^2) - 29/(96*n) + 
             13/(96*(1 + n)))*S[2, 1, 1, n] + (-1/48 - 1/(32*(1 + n)))*
            S[2, 1, 2, n] + S[2, 2, 1, n]/(32*n) + 
           (1/48 - 1/(32*n) + 1/(32*(1 + n)))*S[3, 1, 1, n] + 
           (-1/(32*(-1 + n)) + 1/(16*n) - 1/(32*(1 + n)))*S[1, 1, 2, 1, n] + 
           (1/(32*(-1 + n)) - 1/(16*n) + 1/(32*(1 + n)))*S[1, 2, 1, 1, n] + 
           (-3/(128*(-1 + n)^2) - 49/(64*(-1 + n)) + 167/(256*n^2) + 
             189/(256*n) + 7/(256*(1 + n)) + (69/(256*(-1 + n)) - 69/(256*n))*
              S[1, n])*zeta[2] + (5/(576*(-4 + n)) - 1/(16*(-2 + n)) + 
             1/(4*(-1 + n)^2) - 7/(288*(-1 + n)) - 1/(16*n^3) + 55/(48*n^2) - 
             1/(3*n) - 3/(8*(1 + n)^2) + 71/(192*(1 + n)) + 
             S[-2, n]/(4*(1 + n)) + (-1/(240*(-4 + n)) + 7/(48*(-2 + n)) - 1/
                (8*(-1 + n)^2) - 11/(96*(-1 + n)) + 5/(16*n^2) + 13/(48*n) - 
               143/(480*(1 + n)))*S[1, n] + (-1/24 + 1/(16*n) - 3/
                (16*(1 + n)))*S[2, n] + (1/(8*(-1 + n)) - 5/(16*n) + 3/
                (16*(1 + n)))*S[1, 1, n])*zeta[3] + 
           (9/(32*n) - 9/(32*(1 + n)))*zeta[4] + (5/48 + 5/(8*(-1 + n)) - 
             15/(8*n) + 15/(8*(1 + n)))*zeta[5])) + 
       xib*((ca^2*(-1/(6*(-1 + n)) + 1/(6*n))*tf + 
           ca^3*(19/(96*(-1 + n)^2) + 47/(192*(-1 + n)) + 11/(64*n^2) - 
             21/(64*n) + 1/(8*(1 + n)) - 1/(24*(2 + n)) + 
             (-65/(192*(-1 + n)) + 65/(192*n))*S[1, n]))/eps^3 + 
         (ca^2*tf*(-5/(18*(-1 + n)^2) - 10/(9*(-1 + n)) + 10/(9*n^2) + 
             19/(18*n) + 1/(18*(1 + n)) + (5/(18*(-1 + n)) - 5/(18*n))*
              S[1, n]) + ca^3*(25/(48*(-1 + n)^3) + 67/(64*(-1 + n)^2) + 
             4499/(1728*(-1 + n)) + 83/(64*n^3) - 1781/(576*n^2) - 
             865/(576*n) + 1/(24*(1 + n)^2) - 43/(36*(1 + n)) - 
             1/(12*(2 + n)^2) + 5/(54*(2 + n)) + (-5/(48*(-1 + n)) + 5/
                (48*n))*S[-2, n] + (-131/(192*(-1 + n)^2) - 67/
                (24*(-1 + n)) + 145/(64*n^2) + 1589/(576*n) + 1/
                (192*(1 + n)) + 1/(36*(2 + n)))*S[1, n] + 
             (-29/(32*(-1 + n)) + 29/(32*n))*S[2, n] + 
             (19/(24*(-1 + n)) - 19/(24*n))*S[1, 1, n]))/eps^2 + 
         ca^2*tf*(-2/(3*(-2 + n)^2) + 29/(36*(-2 + n)) + 25/(18*(-1 + n)^4) - 
           208/(27*(-1 + n)^3) - 10/(81*(-1 + n)^2) - 841/(81*(-1 + n)) + 
           145/(9*n^4) + 184/(27*n^3) + 1175/(162*n^2) + 2963/(324*n) + 
           8/(9*(1 + n)^3) + 16/(27*(1 + n)^2) + 35/(81*(1 + n)) + 
           (-8/(9*(-2 + n)) + 4/(3*(-1 + n)) - 4/(9*(1 + n)))*S[-3, n] + 
           (-8/(9*(-2 + n)^2) + 2/(9*(-2 + n)) - 1/(9*(-1 + n)) + 2/(3*n) - 
             2/(9*(1 + n)^2) - 7/(9*(1 + n)))*S[-2, n] + 
           (-1/(3*(-2 + n)) + 26/(9*(-1 + n)^3) - 139/(27*(-1 + n)^2) - 
             8/(81*(-1 + n)) + 55/(9*n^3) + 127/(27*n^2) + 11/(81*n) + 
             4/(9*(1 + n)^2) + 8/(27*(1 + n)))*S[1, n] + 
           (11/(9*(-1 + n)^2) - 109/(27*(-1 + n)) + 19/(9*n^2) + 103/(27*n) + 
             2/(9*(1 + n)))*S[2, n] + (-2/(9*(-2 + n)) + 8/(9*(-1 + n)) - 
             5/(9*n) - 1/(9*(1 + n)))*S[3, n] + (-4/(9*(-2 + n)) + 
             2/(3*(-1 + n)) - 2/(9*(1 + n)))*S[-2, 1, n] + 
           (-4/(9*(-2 + n)) + 2/(3*(-1 + n)) - 2/(9*(1 + n)))*S[1, -2, n] + 
           (26/(9*(-1 + n)^2) - 67/(18*(-1 + n)) + 4/(9*n^2) + 7/(2*n) + 
             2/(9*(1 + n)))*S[1, 1, n] + (20/(9*(-1 + n)) - 20/(9*n))*
            S[1, 2, n] + (20/(9*(-1 + n)) - 20/(9*n))*S[2, 1, n] + 
           (53/(18*(-1 + n)) - 53/(18*n))*S[1, 1, 1, n] + 
           (5/(12*(-1 + n)^2) + 5/(3*(-1 + n)) - 5/(3*n^2) - 19/(12*n) - 
             1/(12*(1 + n)) + (-5/(12*(-1 + n)) + 5/(12*n))*S[1, n])*
            zeta[2] + (-4/(3*(-2 + n)) - 11/(6*(-1 + n)) + 23/(6*n) - 
             2/(3*(1 + n)))*zeta[3]) + 
         (ca^2*tf*(-1/(6*(-2 + n)) - 1/(18*(-1 + n)^3) - 77/(27*(-1 + n)^2) - 
             29/(27*(-1 + n)) + 41/(9*n^3) + 71/(27*n^2) + 59/(54*n) + 
             2/(9*(1 + n)^2) + 4/(27*(1 + n)) + (-2/(9*(-2 + n)) + 1/
                (3*(-1 + n)) - 1/(9*(1 + n)))*S[-2, n] + 
             (7/(9*(-1 + n)^2) - 107/(54*(-1 + n)) + 8/(9*n^2) + 101/(54*n) + 
               1/(9*(1 + n)))*S[1, n] + (4/(9*(-1 + n)) - 4/(9*n))*S[2, n] + 
             (7/(6*(-1 + n)) - 7/(6*n))*S[1, 1, n] + (1/(4*(-1 + n)) - 1/
                (4*n))*zeta[2]) + ca^3*(665/(1152*(-2 + n)) + 
             11/(12*(-1 + n)^4) + 1/(6*(-1 + n)^3) + 8309/(864*(-1 + n)^2) + 
             2759/(648*(-1 + n)) + 377/(64*n^4) - 8161/(576*n^3) - 
             4399/(1728*n^2) - 6811/(864*n) - 5/(8*(1 + n)^3) - 
             617/(288*(1 + n)^2) + 11777/(3456*(1 + n)) - 1/(6*(2 + n)^3) + 
             5/(27*(2 + n)^2) - 233/(648*(2 + n)) + (1/(3*(-2 + n)) - 109/
                (96*(-1 + n)) + 1/(12*n^2) + 1/(2*n) + 5/(24*(1 + n)))*
              S[-3, n] + (665/(864*(-2 + n)) - 13/(32*(-1 + n)^2) - 221/
                (96*(-1 + n)) + 1/(6*n^3) + n^(-2) + 113/(96*n) + 5/
                (36*(1 + n)^2) + 235/(864*(1 + n)) + 1/(12*(2 + n)))*
              S[-2, n] + (-1/(4*(-2 + n)) - 17/(32*(-1 + n)^3) - 229/
                (72*(-1 + n)^2) - 283/(576*(-1 + n)) - 11/(32*n^4) + 2279/
                (192*n^3) + 49/(72*n^2) + 289/(108*n) + 7/(192*(1 + n)^2) - 
               1061/(576*(1 + n)) + 1/(18*(2 + n)^2) - 5/(54*(2 + n)))*
              S[1, n] + (-49/(24*(-1 + n)^2) + 53/(72*(-1 + n)) + 11/
                (32*n^3) + 11/(64*n^2) - 115/(576*n) - 103/(192*(1 + n)))*
              S[2, n] + (-181/(96*(-1 + n)) - 1/(12*n^2) + 191/(96*n) - 1/
                (24*(1 + n)))*S[3, n] + (-1/(3*(-2 + n)) + 11/(12*(-1 + n)) - 
               5/(48*n) - 1/(6*(1 + n)))*S[-2, 1, n] + 
             (-1/(3*(-2 + n)) + 31/(48*(-1 + n)) - 1/(6*n^2) - 1/(16*n) - 1/
                (4*(1 + n)))*S[1, -2, n] + (19/(64*(-1 + n)^2) - 8279/
                (576*(-1 + n)) + 1031/(192*n^2) + 353/(24*n) - 139/
                (192*(1 + n)) + 7/(18*(2 + n)))*S[1, 1, n] + 
             (-11/(8*(-1 + n)) - 11/(32*n^2) + 365/(192*n) - 13/
                (48*(1 + n)^2) - 101/(192*(1 + n)))*S[1, 2, n] + 
             (-331/(192*(-1 + n)) + 11/(32*n^2) + 59/(48*n) + 13/
                (48*(1 + n)^2) + 101/(192*(1 + n)))*S[2, 1, n] + 
             (1627/(192*(-1 + n)) - 1627/(192*n))*S[1, 1, 1, n] + 
             (-19/(64*(-1 + n)^2) - 47/(128*(-1 + n)) - 33/(128*n^2) + 63/
                (128*n) - 3/(16*(1 + n)) + 1/(16*(2 + n)) + 
               (65/(128*(-1 + n)) - 65/(128*n))*S[1, n])*zeta[2] + 
             (5/(32*(-1 + n)) - 29/(16*n^2) + 23/(8*n) - 13/(8*(1 + n)^2) - 
               97/(32*(1 + n)))*zeta[3]))/eps + 
         ca^3*(5/(576*(-3 + n)) + 1/(32*(-2 + n)^3) + 
           2641/(1152*(-2 + n)^2) - 7447/(1728*(-2 + n)) + 
           29/(24*(-1 + n)^5) - 109/(32*(-1 + n)^4) + 
           10541/(432*(-1 + n)^3) + 21961/(2592*(-1 + n)^2) + 
           1926239/(62208*(-1 + n)) + 1415/(64*n^5) - 30509/(576*n^4) + 
           10207/(1728*n^3) - 184433/(5184*n^2) - 165847/(20736*n) - 
           89/(24*(1 + n)^4) - 1103/(288*(1 + n)^3) + 6527/(3456*(1 + n)^2) - 
           200051/(10368*(1 + n)) - 1/(3*(2 + n)^4) + 10/(27*(2 + n)^3) - 
           233/(324*(2 + n)^2) + 4895/(7776*(2 + n)) + 
           (5/(3*(-2 + n)) - 55/(12*(-1 + n)) + 11/(48*n^2) + 23/(16*n) + 
             11/(12*(1 + n)))*S[-4, n] + (71/(48*(-2 + n)^2) + 
             2875/(1728*(-2 + n)) - 415/(192*(-1 + n)^2) - 
             595/(192*(-1 + n)) + 25/(12*n^3) - 75/(32*n^2) + 213/(64*n) + 
             35/(36*(1 + n)^2) - 3973/(1728*(1 + n)) + 1/(4*(2 + n)))*
            S[-3, n] + (11/(576*(-3 + n)) + 1/(24*(-2 + n)^3) + 
             2683/(864*(-2 + n)^2) - 14413/(5184*(-2 + n)) - 
             5/(48*(-1 + n)^3) + 85/(48*(-1 + n)^2) + 61/(96*(-1 + n)) + 
             13/(6*n^4) + 19/(48*n^3) + 365/(96*n^2) - 1097/(576*n) + 
             1/(2*(1 + n)^3) + 461/(432*(1 + n)^2) + 18229/(5184*(1 + n)) + 
             1/(6*(2 + n)^2) + 19/(72*(2 + n)))*S[-2, n] + 
           (-31/(3456*(-3 + n)) - 69/(64*(-2 + n)^2) + 935/(256*(-2 + n)) + 
             59/(96*(-1 + n)^4) - 571/(36*(-1 + n)^3) + 
             7043/(432*(-1 + n)^2) - 3347/(288*(-1 + n)) - 33/(16*n^5) + 
             9395/(192*n^4) - 4369/(288*n^3) + 9827/(3456*n^2) + 
             118799/(20736*n) + 37/(192*(1 + n)^3) - 313/(72*(1 + n)^2) + 
             4709/(1728*(1 + n)) + 1/(9*(2 + n)^3) - 5/(27*(2 + n)^2) - 
             617/(1296*(2 + n)))*S[1, n] + (11/(32*(-2 + n)) - 
             263/(48*(-1 + n)^3) + 5117/(576*(-1 + n)^2) - 
             875/(864*(-1 + n)) + 27/(16*n^4) - 171/(64*n^3) - 
             5969/(576*n^2) + 4397/(864*n) - 469/(192*(1 + n)^2) - 
             1229/(288*(1 + n)) - 1/(36*(2 + n)))*S[2, n] + 
           (449/(864*(-2 + n)) - 233/(64*(-1 + n)^2) + 1009/(288*(-1 + n)) - 
             1/(32*n^3) - 89/(64*n^2) - 1817/(576*n) - 1/(36*(1 + n)^2) - 
             1393/(1728*(1 + n)))*S[3, n] + (1/(3*(-2 + n)) - 
             107/(24*(-1 + n)) - 11/(48*n^2) + 53/(12*n) + 1/(12*(1 + n)))*
            S[4, n] + (-2/(3*(-2 + n)) + 35/(32*(-1 + n)) + 5/(16*n^2) + 
             17/(16*n) - 5/(24*(1 + n)))*S[-3, 1, n] + 
           (-1/4 - 7/(8*n) + 35/(16*(1 + n)))*S[-2, -3, n] + 
           (-1/(24*(-2 + n)) + 5/(24*(-1 + n)) - 5/(12*n^2) - 1/(8*n) - 
             1/(24*(1 + n)))*S[-2, -2, n] + (1/(96*(-3 + n)) - 
             23/(16*(-2 + n)^2) + 755/(288*(-2 + n)) + 19/(24*(-1 + n)^2) - 
             431/(64*(-1 + n)) + 5/(2*n^3) - 23/(48*n^2) + 739/(96*n) + 
             1/(12*(1 + n)^2) - 1963/(576*(1 + n)) + 1/(4*(2 + n)))*
            S[-2, 1, n] + (5/(12*(-2 + n)) - 2/(3*(-1 + n)) + 1/(8*n^2) + 
             5/(48*n) + 5/(24*(1 + n)))*S[-2, 2, n] + 
           (-67/(96*(-2 + n)) - 23/(48*(-1 + n)) - 13/(48*n^2) + 91/(48*n) - 
             11/(32*(1 + n)))*S[1, -3, n] + (-1/(96*(-3 + n)) - 
             23/(16*(-2 + n)^2) + 481/(144*(-2 + n)) - 139/(96*(-1 + n)^2) - 
             723/(64*(-1 + n)) + 2/(3*n^3) + 89/(24*n^2) + 131/(12*n) - 
             1/(4*(1 + n)^2) - 1987/(576*(1 + n)) + 1/(4*(2 + n)))*
            S[1, -2, n] + (-5/(4*(-2 + n)) + 89/(16*(-1 + n)^3) - 
             1541/(72*(-1 + n)^2) - 7331/(864*(-1 + n)) - 55/(32*n^4) + 
             7765/(192*n^3) + 1511/(72*n^2) + 819/(64*n) - 
             13/(192*(1 + n)^2) - 1177/(576*(1 + n)) + 7/(9*(2 + n)^2) - 
             55/(54*(2 + n)))*S[1, 1, n] + (-1/(64*(-2 + n)) - 
             1103/(192*(-1 + n)^2) - 2981/(384*(-1 + n)) - 31/(32*n^3) + 
             403/(64*n^2) + 2411/(288*n) - 13/(8*(1 + n)^3) - 
             173/(96*(1 + n)^2) - 313/(384*(1 + n)) + 25/(72*(2 + n)))*
            S[1, 2, n] + (-1/(6*(-2 + n)) - 973/(192*(-1 + n)) - 
             13/(16*n^2) + 1103/(192*n) - 13/(24*(1 + n)^2) - 
             67/(96*(1 + n)))*S[1, 3, n] + (-1/8 - 7/(16*n) + 
             35/(32*(1 + n)))*S[2, -3, n] + (19/(48*(-2 + n)) - 
             77/(48*(-1 + n)) + 47/(48*n) + 11/(48*(1 + n)))*S[2, -2, n] + 
           (1/(64*(-2 + n)) - 355/(64*(-1 + n)^2) - 7711/(1152*(-1 + n)) + 
             75/(32*n^3) + 145/(64*n^2) + 5257/(576*n) + 13/(8*(1 + n)^3) + 
             173/(96*(1 + n)^2) - 1075/(384*(1 + n)) + 23/(72*(2 + n)))*
            S[2, 1, n] + (-1/(48*(-2 + n)) - 1193/(192*(-1 + n)) + 
             25/(96*n^2) + 547/(96*n) + 13/(48*(1 + n)^2) + 97/(192*(1 + n)))*
            S[2, 2, n] + (11/(32*n) - 11/(32*(1 + n)))*S[2, 3, n] + 
           (-1/4 - 7/(8*n) + 35/(16*(1 + n)))*S[3, -2, n] + 
           (-15/(32*(-2 + n)) - 67/(16*(-1 + n)) - 7/(24*n^2) + 587/(96*n) - 
             89/(96*(1 + n)))*S[3, 1, n] + (1/8 + 3/(32*n) - 3/(4*(1 + n)))*
            S[3, 2, n] + (-1/2 - 7/(4*n) + 35/(8*(1 + n)))*S[-2, -2, 1, n] + 
           (-5/(3*(-2 + n)) + 125/(24*(-1 + n)) - 55/(48*n) - 5/(6*(1 + n)))*
            S[-2, 1, 1, n] + (-7/(6*(-2 + n)) + 167/(48*(-1 + n)) - 
             7/(8*n^2) - 107/(48*n) - 5/(6*(1 + n)))*S[1, -2, 1, n] + 
           (-79/(48*(-2 + n)) + 93/(16*(-1 + n)) - 2/(3*n^2) - 143/(48*n) - 
             19/(16*(1 + n)))*S[1, 1, -2, n] + (2011/(192*(-1 + n)^2) - 
             865/(16*(-1 + n)) + 533/(64*n^2) + 32219/(576*n) - 
             701/(192*(1 + n)) + 16/(9*(2 + n)))*S[1, 1, 1, n] + 
           (1/(96*(-2 + n)) + 713/(192*(-1 + n)) - 157/(96*n^2) - 11/(16*n) - 
             65/(48*(1 + n)^2) - 583/(192*(1 + n)))*S[1, 1, 2, n] + 
           (-1/(96*(-2 + n)) + 9/(4*(-1 + n)) + 31/(96*n^2) - 175/(64*n) + 
             13/(48*(1 + n)^2) + 95/(192*(1 + n)))*S[1, 2, 1, n] + 
           (-1/4 - 7/(8*n) + 35/(16*(1 + n)))*S[2, 1, -2, n] + 
           (311/(192*(-1 + n)) + 53/(32*n^2) - 145/(32*n) + 
             65/(48*(1 + n)^2) + 589/(192*(1 + n)))*S[2, 1, 1, n] + 
           (1/8 + 7/(16*n) - 35/(32*(1 + n)))*S[2, 1, 2, n] + 
           (-1/8 - 7/(16*n) + 35/(32*(1 + n)))*S[2, 2, 1, n] + 
           (1925/(48*(-1 + n)) - 1925/(48*n))*S[1, 1, 1, 1, n] + 
           (-1/(16*n) + 1/(16*(1 + n)))*S[1, 1, 2, 1, n] + 
           (1/(16*n) - 1/(16*(1 + n)))*S[1, 2, 1, 1, n] + 
           (-25/(32*(-1 + n)^3) - 201/(128*(-1 + n)^2) - 
             4499/(1152*(-1 + n)) - 249/(128*n^3) + 1781/(384*n^2) + 
             865/(384*n) - 1/(16*(1 + n)^2) + 43/(24*(1 + n)) + 
             1/(8*(2 + n)^2) - 5/(36*(2 + n)) + (5/(32*(-1 + n)) - 5/(32*n))*
              S[-2, n] + (131/(128*(-1 + n)^2) + 67/(16*(-1 + n)) - 435/
                (128*n^2) - 1589/(384*n) - 1/(128*(1 + n)) - 1/(24*(2 + n)))*
              S[1, n] + (87/(64*(-1 + n)) - 87/(64*n))*S[2, n] + 
             (-19/(16*(-1 + n)) + 19/(16*n))*S[1, 1, n])*zeta[2] + 
           (1/(96*(-3 + n)) + 1/(16*(-2 + n)^2) + 1355/(288*(-2 + n)) + 
             83/(48*(-1 + n)^2) - 85/(192*(-1 + n)) - 51/(8*n^3) + 
             689/(64*n^2) - 1093/(192*n) - 39/(4*(1 + n)^3) - 
             451/(48*(1 + n)^2) + 661/(288*(1 + n)) - 3/(8*(2 + n)) + 
             (-1 - 7/(2*n) + 35/(4*(1 + n)))*S[-2, n] + 
             (-35/(16*(-2 + n)) - 527/(192*(-1 + n)) - 41/(8*n^2) + 2735/
                (192*n) - 13/(4*(1 + n)^2) - 149/(16*(1 + n)))*S[1, n] + 
             (1/2 + 25/(8*n) - 23/(4*(1 + n)))*S[2, n] + 
             (1/(4*n) - 1/(4*(1 + n)))*S[1, 1, n])*zeta[3] + 
           (15/(64*(-1 + n)) - 87/(32*n^2) + 69/(16*n) - 39/(16*(1 + n)^2) - 
             291/(64*(1 + n)))*zeta[4] + (-5/2 - 115/(8*n) + 55/(2*(1 + n)))*
            zeta[5])))
 
Fs[g, g] = 1 + asb*((ca*(3/2 + 5/(-1 + n) - 5/n + 4/(1 + n) - 4/(2 + n) - 
          4*S[1, n]))/eps + ca*(11/2 + 5/(-1 + n)^2 - 17/(2*(-1 + n)) - 
         5/n^2 + 9/n + 8/(1 + n)^2 - 4/(1 + n) - 8/(2 + n)^2 + 4/(2 + n) + 
         (1 + 5/(-1 + n) - 5/n + 4/(1 + n) - 4/(2 + n))*S[1, n] - 4*S[2, n] - 
         4*S[1, 1, n]) + xib^2*(-ca/2 - ca*eps + ca*eps^2*(-2 + zeta[2]/4)) + 
       ca*eps*(9 + 5/(-1 + n)^3 - 17/(2*(-1 + n)^2) + 7/(2*(-1 + n)) - 
         5/n^3 + 9/n^2 - 9/(2*n) + 16/(1 + n)^3 - 8/(1 + n)^2 - 
         16/(2 + n)^3 + 8/(2 + n)^2 + (1 + 5/(-1 + n)^2 - 17/(2*(-1 + n)) - 
           5/n^2 + 9/n + 8/(1 + n)^2 - 4/(1 + n) - 8/(2 + n)^2 + 4/(2 + n))*
          S[1, n] + (1 + 5/(-1 + n) - 5/n + 4/(1 + n) - 4/(2 + n))*S[2, n] - 
         4*S[3, n] + (1 + 5/(-1 + n) - 5/n + 4/(1 + n) - 4/(2 + n))*
          S[1, 1, n] - 4*S[1, 2, n] - 4*S[2, 1, n] - 4*S[1, 1, 1, n] + 
         (-3/4 - 5/(2*(-1 + n)) + 5/(2*n) - 2/(1 + n) + 2/(2 + n) + 
           2*S[1, n])*zeta[2]) + xib*(ca/(2*eps) + 
         ca*(-1 - 1/(2*(-1 + n)) + n^(-1) - S[1, n]) + 
         ca*eps*(-1/(2*(-1 + n)^2) + 1/(2*(-1 + n)) + n^(-2) + 1/(2*n) + 
           (-1 - 1/(2*(-1 + n)) + n^(-1))*S[1, n] - S[2, n] - S[1, 1, n] - 
           zeta[2]/4) + ca*eps^2*(-1/(2*(-1 + n)^3) + 1/(2*(-1 + n)^2) + 
           n^(-3) + 1/(2*n^2) + (-1/(2*(-1 + n)^2) + 1/(2*(-1 + n)) + 
             n^(-2) + 1/(2*n))*S[1, n] + (-1 - 1/(2*(-1 + n)) + n^(-1))*
            S[2, n] - S[3, n] + (-1 - 1/(2*(-1 + n)) + n^(-1))*S[1, 1, n] - 
           S[1, 2, n] - S[2, 1, n] - S[1, 1, 1, n] + 
           (1/2 + 1/(4*(-1 + n)) - 1/(2*n) + S[1, n]/2)*zeta[2] - 
           (7*zeta[3])/6)) + ca*eps^2*(18 + 5/(-1 + n)^4 - 
         17/(2*(-1 + n)^3) + 7/(2*(-1 + n)^2) - 5/n^4 + 9/n^3 - 9/(2*n^2) + 
         32/(1 + n)^4 - 16/(1 + n)^3 - 32/(2 + n)^4 + 16/(2 + n)^3 + 
         (5/(-1 + n)^3 - 17/(2*(-1 + n)^2) + 7/(2*(-1 + n)) - 5/n^3 + 9/n^2 - 
           9/(2*n) + 16/(1 + n)^3 - 8/(1 + n)^2 - 16/(2 + n)^3 + 8/(2 + n)^2)*
          S[1, n] + (1 + 5/(-1 + n)^2 - 17/(2*(-1 + n)) - 5/n^2 + 9/n + 
           8/(1 + n)^2 - 4/(1 + n) - 8/(2 + n)^2 + 4/(2 + n))*S[2, n] + 
         (1 + 5/(-1 + n) - 5/n + 4/(1 + n) - 4/(2 + n))*S[3, n] - 4*S[4, n] + 
         (1 + 5/(-1 + n)^2 - 17/(2*(-1 + n)) - 5/n^2 + 9/n + 8/(1 + n)^2 - 
           4/(1 + n) - 8/(2 + n)^2 + 4/(2 + n))*S[1, 1, n] + 
         (1 + 5/(-1 + n) - 5/n + 4/(1 + n) - 4/(2 + n))*S[1, 2, n] - 
         4*S[1, 3, n] + (1 + 5/(-1 + n) - 5/n + 4/(1 + n) - 4/(2 + n))*
          S[2, 1, n] - 4*S[2, 2, n] - 4*S[3, 1, n] + 
         (1 + 5/(-1 + n) - 5/n + 4/(1 + n) - 4/(2 + n))*S[1, 1, 1, n] - 
         4*S[1, 1, 2, n] - 4*S[1, 2, 1, n] - 4*S[2, 1, 1, n] - 
         4*S[1, 1, 1, 1, n] + (-11/4 - 5/(2*(-1 + n)^2) + 17/(4*(-1 + n)) + 
           5/(2*n^2) - 9/(2*n) - 4/(1 + n)^2 + 2/(1 + n) + 4/(2 + n)^2 - 
           2/(2 + n) + (-1/2 - 5/(2*(-1 + n)) + 5/(2*n) - 2/(1 + n) + 
             2/(2 + n))*S[1, n] + 2*S[2, n] + 2*S[1, 1, n])*zeta[2] + 
         (-7/2 - 35/(3*(-1 + n)) + 35/(3*n) - 28/(3*(1 + n)) + 
           28/(3*(2 + n)) + (28*S[1, n])/3)*zeta[3])) + 
     asb^2*(((3*ca^2)/16 + (3*ca^2*eps)/4)*xib^4 + 
       (cf*(16/(3*(-1 + n)) - 8/n^2 + 4/n - 8/(1 + n)^2 - 4/(1 + n) - 
           16/(3*(2 + n)))*tf + ca*tf*(-1 - 8/(3*(-1 + n)) + 8/(3*n) - 
           8/(3*(1 + n)) + 8/(3*(2 + n)) + (8*S[1, n])/3) + 
         ca^2*(31/8 + 19/(2*(-1 + n)^2) + 1/(12*(-1 + n)) + 37/(4*n^2) - 
           73/(12*n) + 8/(1 + n)^2 + 19/(3*(1 + n)) + 8/(2 + n)^2 - 
           1/(3*(2 + n)) + (-40/3 - 75/(4*(-1 + n)) + 75/(4*n) - 16/(1 + n) + 
             16/(2 + n))*S[1, n] - 8*S[2, n] + 16*S[1, 1, n]))/eps^2 + 
       (cf*tf*(-56/(9*(-1 + n)) - 24/n^3 + 20/n^2 - 40/(1 + n)^3 - 
           12/(1 + n)^2 + 16/(1 + n) - 64/(3*(2 + n)^2) - 88/(9*(2 + n)) + 
           (32/(3*(-1 + n)) - 16/n^2 + 8/n - 16/(1 + n)^2 - 8/(1 + n) - 
             32/(3*(2 + n)))*S[1, n]) + ca*tf*(-15/2 - 20/(3*(-1 + n)^2) + 
           10/(9*(-1 + n)) + 28/(3*n^2) - 32/(9*n) - 8/(1 + n)^2 - 
           28/(9*(1 + n)) + 32/(3*(2 + n)^2) + 44/(9*(2 + n)) + 
           (28/9 - 16/(3*(-1 + n)) + 16/(3*n) - 16/(3*(1 + n)) + 
             16/(3*(2 + n)))*S[1, n] + (16*S[2, n])/3 + (16*S[1, 1, n])/3) + 
         ca^2*(481/16 + 39/(2*(-1 + n)^3) - 329/(24*(-1 + n)^2) + 
           7679/(144*(-1 + n)) + 111/(4*n^3) - 1243/(24*n^2) - 251/(9*n) + 
           40/(1 + n)^3 + 3/(1 + n)^2 + 1589/(144*(1 + n)) + 48/(2 + n)^3 - 
           10/(2 + n)^2 - 305/(9*(2 + n)) - 4*S[-3, n] + 
           (-9/(-1 + n) + 9/n - 8/(1 + n) + 8/(2 + n))*S[-2, n] + 
           (-571/18 - 10/(-1 + n)^2 + 733/(24*(-1 + n)) + 95/(2*n^2) - 
             1069/(24*n) - 24/(1 + n)^2 + 80/(3*(1 + n)) + 56/(2 + n)^2 - 
             44/(3*(2 + n)))*S[1, n] + (-50/3 - 17/(2*(-1 + n)) + 17/(2*n) - 
             8/(1 + n) + 8/(2 + n))*S[2, n] - 20*S[3, n] + 8*S[1, -2, n] + 
           (-86/3 - 225/(4*(-1 + n)) + 225/(4*n) - 48/(1 + n) + 48/(2 + n))*
            S[1, 1, n] + 8*S[1, 2, n] + 8*S[2, 1, n] + 48*S[1, 1, 1, n]))/
        eps + xib^3*((-3*ca^2)/(4*eps) + ca^2*(-11/8 + 1/(4*(-1 + n)) - 
           1/(2*n) + S[1, n]/2) + ca^2*eps*(-33/8 + 1/(4*(-1 + n)^2) + 
           1/(4*(-1 + n)) - 1/(2*n^2) - 5/(4*n) + (3/2 + 1/(4*(-1 + n)) - 
             1/(2*n))*S[1, n] + S[2, n]/2 + S[1, 1, n]/2 + (3*zeta[2])/4)) + 
       cf*tf*(568/(27*(-1 + n)) - 56/n^4 + 52/n^3 - 56/n^2 + 48/n - 
         152/(1 + n)^4 - 36/(1 + n)^3 + 8/(1 + n)^2 - 48/(1 + n) - 
         256/(3*(2 + n)^3) - 352/(9*(2 + n)^2) - 568/(27*(2 + n)) + 
         (32/(3*(-1 + n)) - 32/n + 32/(1 + n) - 32/(3*(2 + n)))*S[-2, n] + 
         (-112/(9*(-1 + n)) - 48/n^3 + 40/n^2 - 80/(1 + n)^3 - 24/(1 + n)^2 + 
           32/(1 + n) - 128/(3*(2 + n)^2) - 176/(9*(2 + n)))*S[1, n] + 
         (32/(3*(-1 + n)) - 16/n^2 + 8/n - 16/(1 + n)^2 - 8/(1 + n) - 
           32/(3*(2 + n)))*S[2, n] + (64/(3*(-1 + n)) - 32/n^2 + 16/n - 
           32/(1 + n)^2 - 16/(1 + n) - 64/(3*(2 + n)))*S[1, 1, n] + 
         (-16/(3*(-1 + n)) + 8/n^2 - 4/n + 8/(1 + n)^2 + 4/(1 + n) + 
           16/(3*(2 + n)))*zeta[2]) + ca*tf*(-247/12 - 20/(-1 + n)^3 + 
         110/(9*(-1 + n)^2) - 644/(27*(-1 + n)) + 68/(3*n^3) - 28/(9*n^2) + 
         692/(27*n) - 24/(1 + n)^3 - 28/(3*(1 + n)^2) - 200/(27*(1 + n)) + 
         128/(3*(2 + n)^3) + 176/(9*(2 + n)^2) + 284/(27*(2 + n)) + 
         (-16/(3*(-1 + n)) + 16/n - 16/(1 + n) + 16/(3*(2 + n)))*S[-2, n] + 
         (128/27 - 44/(3*(-1 + n)^2) + 32/(9*(-1 + n)) + 44/(3*n^2) - 
           16/(9*n) - 16/(1 + n)^2 - 68/(9*(1 + n)) + 64/(3*(2 + n)^2) + 
           88/(9*(2 + n)))*S[1, n] + (44/9 - 4/(-1 + n) + 28/(3*n) - 
           16/(3*(1 + n)) + 16/(3*(2 + n)))*S[2, n] + (32*S[3, n])/3 + 
         (56/9 - 32/(3*(-1 + n)) + 32/(3*n) - 32/(3*(1 + n)) + 
           32/(3*(2 + n)))*S[1, 1, n] + (32/3 - 8/(1 + n))*S[1, 2, n] + 
         (16/3 + 8/(1 + n))*S[2, 1, n] + (32*S[1, 1, 1, n])/3 + 
         (1 + 8/(3*(-1 + n)) - 8/(3*n) + 8/(3*(1 + n)) - 8/(3*(2 + n)) - 
           (8*S[1, n])/3)*zeta[2] - (48*zeta[3])/(1 + n)) + 
       ca^2*(9277/96 - 81/(16*(-2 + n)) + 79/(2*(-1 + n)^4) - 
         425/(24*(-1 + n)^3) + 11447/(144*(-1 + n)^2) - 
         10981/(432*(-1 + n)) + 259/(4*n^4) - 3437/(24*n^3) + 4633/(72*n^2) - 
         19885/(432*n) + 152/(1 + n)^4 - 23/(1 + n)^3 + 3317/(48*(1 + n)^2) + 
         20255/(216*(1 + n)) + 224/(2 + n)^4 - 172/(3*(2 + n)^3) - 
         770/(9*(2 + n)^2) - 725/(27*(2 + n)) - 12*S[-4, n] + 
         (-9/(-1 + n) + 6/n - 16/(1 + n) + 16/(2 + n))*S[-3, n] + 
         (-27/(4*(-2 + n)) + 343/(12*(-1 + n)) - 6/n^2 - 109/(4*n) - 
           16/(1 + n)^2 + 23/(4*(1 + n)) + 32/(2 + n)^2 - 4/(3*(2 + n)))*
          S[-2, n] + (-4597/108 - 47/(2*(-1 + n)^3) + 103/(4*(-1 + n)^2) + 
           1001/(18*(-1 + n)) + 461/(4*n^3) - 1843/(12*n^2) - 149/(72*n) - 
           32/(1 + n)^3 + 38/(1 + n)^2 + 737/(72*(1 + n)) + 208/(2 + n)^3 - 
           56/(2 + n)^2 - 493/(9*(2 + n)))*S[1, n] + 
         (-1315/36 + 47/(2*(-1 + n)^2) + 47/(4*(-1 + n)) + 67/(4*n^2) - 
           323/(12*n) + 8/(1 + n)^2 + 68/(3*(1 + n)) + 24/(2 + n)^2 - 
           29/(3*(2 + n)))*S[2, n] + (-70/3 - 6/(-1 + n) + 9/n)*S[3, n] - 
         44*S[4, n] - 8*S[-3, 1, n] + 8*S[-2, -2, n] + 
         (-18/(-1 + n) + 18/n - 16/(1 + n) + 16/(2 + n))*S[-2, 1, n] + 
         16*S[1, -3, n] + (-36/(-1 + n) + 42/n - 16/(1 + n) + 16/(2 + n))*
          S[1, -2, n] + (-899/18 - 49/(-1 + n)^2 + 2195/(24*(-1 + n)) + 
           124/n^2 - 2915/(24*n) - 88/(1 + n)^2 + 202/(3*(1 + n)) + 
           152/(2 + n)^2 - 130/(3*(2 + n)))*S[1, 1, n] + 
         (-221/6 - 50/(-1 + n) + 189/(4*n) - 61/(2*(1 + n)) + 43/(2 + n))*
          S[1, 2, n] + 8*S[2, -2, n] + (-163/6 - 42/(-1 + n) + 179/(4*n) - 
           99/(2*(1 + n)) + 37/(2 + n))*S[2, 1, n] - 18*S[2, 2, n] + 
         10*S[3, 1, n] + 16*S[1, -2, 1, n] + 16*S[1, 1, -2, n] + 
         (-178/3 - 525/(4*(-1 + n)) + 525/(4*n) - 112/(1 + n) + 112/(2 + n))*
          S[1, 1, 1, n] + 42*S[1, 1, 2, n] + 38*S[1, 2, 1, n] + 
         40*S[2, 1, 1, n] + 112*S[1, 1, 1, 1, n] + 
         (-31/8 - 19/(2*(-1 + n)^2) - 1/(12*(-1 + n)) - 37/(4*n^2) + 
           73/(12*n) - 8/(1 + n)^2 - 19/(3*(1 + n)) - 8/(2 + n)^2 + 
           1/(3*(2 + n)) + (40/3 + 75/(4*(-1 + n)) - 75/(4*n) + 16/(1 + n) - 
             16/(2 + n))*S[1, n] + 8*S[2, n] - 16*S[1, 1, n])*zeta[2] + 
         (-213/8 - 51/(2*n) + 57/(1 + n) + 18/(2 + n) + 12*S[1, n])*
          zeta[3]) + xib^2*(ca^2/(4*eps^2) - (22*ca*tf)/9 + 
         ((-2*ca*tf)/3 + ca^2*(-31/24 - 17/(8*(-1 + n)) - 3/(4*n^2) + 
             21/(8*n) - 2/(1 + n) + 2/(2 + n) + S[1, n]))/eps + 
         ca^2*(-239/72 + 1/(16*(-2 + n)) - 19/(8*(-1 + n)^2) + 
           3/(16*(-1 + n)) - 9/(4*n^3) + 5/(2*n^2) + 13/(16*n) - 
           4/(1 + n)^2 - 2/(1 + n) + 4/(2 + n)^2 + 2/(2 + n) + 
           (1/(12*(-2 + n)) - 1/(4*n) + 1/(6*(1 + n)))*S[-2, n] + 
           (11/4 - 7/(8*(-1 + n)) - 3/(2*n^2) + 9/(8*n) - 2/(1 + n) + 
             2/(2 + n))*S[1, n] + (3*S[2, n])/4 + (3*S[1, 1, n])/2 - 
           zeta[2]/4 - zeta[3]/8) + eps*(ca*tf*(-188/27 + (2*zeta[2])/3) + 
           ca^2*(-781/54 + 1/(8*(-2 + n)^2) - 9/(32*(-2 + n)) - 
             15/(8*(-1 + n)^3) - 35/(16*(-1 + n)^2) + 5/(4*(-1 + n)) - 
             21/(4*n^4) + 9/(4*n^3) - 9/(8*n^2) + 1/(16*n) - 8/(1 + n)^3 - 
             4/(1 + n)^2 - 4/(1 + n) + 8/(2 + n)^3 + 4/(2 + n)^2 + 
             4/(2 + n) + (1/(6*(-2 + n)) - 1/(2*n) + 1/(3*(1 + n)))*
              S[-3, n] + (1/(6*(-2 + n)^2) - 1/(4*(-2 + n)) + (-1 + n)^(-1) - 
               1/(2*n^2) - 3/(2*n) + 1/(3*(1 + n)^2) + 3/(4*(1 + n)))*
              S[-2, n] + (11/2 + 1/(8*(-2 + n)) - 5/(4*(-1 + n)^2) + 3/
                (8*(-1 + n)) - 9/(2*n^3) + 5/(8*n^2) - 4/(1 + n)^2 - 2/
                (1 + n) + 4/(2 + n)^2 + 2/(2 + n))*S[1, n] + 
             (2 - (-1 + n)^(-1) - 3/(2*n^2) + 11/(8*n) - 2/(1 + n) + 2/
                (2 + n))*S[2, n] + (1/4 + 1/(12*(-2 + n)) - 1/(4*n) + 1/
                (6*(1 + n)))*S[3, n] + (1/(6*(-2 + n)) - 1/(2*n) + 1/
                (3*(1 + n)))*S[-2, 1, n] + (1/(6*(-2 + n)) - 1/(2*n) + 1/
                (3*(1 + n)))*S[1, -2, n] + (7/2 + 13/(8*(-1 + n)) - 3/n^2 - 
               15/(8*n) - 2/(1 + n) + 2/(2 + n))*S[1, 1, n] + 
             (5*S[1, 2, n])/4 + (5*S[2, 1, n])/4 + (5*S[1, 1, 1, n])/2 + 
             (31/24 + 17/(8*(-1 + n)) + 3/(4*n^2) - 21/(8*n) + 2/(1 + n) - 2/
                (2 + n) - S[1, n])*zeta[2] + (1/2 + 1/(4*(-2 + n)) - 3/
                (4*n) + 1/(2*(1 + n)))*zeta[3] - (3*zeta[4])/16))) + 
       eps*(cf*tf*(8/(-2 + n) - 1400/(81*(-1 + n)) - 120/n^5 + 116/n^4 - 
           168/n^3 + 96/n^2 + 64/n - 520/(1 + n)^5 - 108/(1 + n)^4 - 
           56/(1 + n)^3 - 144/(1 + n)^2 - 8/(1 + n) - 1024/(3*(2 + n)^4) - 
           1408/(9*(2 + n)^3) - 2272/(27*(2 + n)^2) - 3784/(81*(2 + n)) + 
           (64/(3*(-1 + n)) - 64/n + 64/(1 + n) - 64/(3*(2 + n)))*S[-3, n] + 
           (32/(3*(-2 + n)) - 112/(9*(-1 + n)) - 64/n^2 + 64/(1 + n)^2 + 
             64/(3*(1 + n)) - 128/(3*(2 + n)^2) - 176/(9*(2 + n)))*S[-2, n] + 
           (1136/(27*(-1 + n)) - 112/n^4 + 104/n^3 - 112/n^2 + 96/n - 
             304/(1 + n)^4 - 72/(1 + n)^3 + 16/(1 + n)^2 - 96/(1 + n) - 
             512/(3*(2 + n)^3) - 704/(9*(2 + n)^2) - 1136/(27*(2 + n)))*
            S[1, n] + (-112/(9*(-1 + n)) - 48/n^3 + 40/n^2 - 80/(1 + n)^3 - 
             24/(1 + n)^2 + 32/(1 + n) - 128/(3*(2 + n)^2) - 176/(9*(2 + n)))*
            S[2, n] + (64/(3*(-1 + n)) - 16/n^2 - 24/n - 16/(1 + n)^2 + 
             24/(1 + n) - 64/(3*(2 + n)))*S[3, n] + 
           (64/(3*(-1 + n)) - 64/n + 64/(1 + n) - 64/(3*(2 + n)))*
            S[-2, 1, n] + (64/(3*(-1 + n)) - 64/n + 64/(1 + n) - 
             64/(3*(2 + n)))*S[1, -2, n] + (-224/(9*(-1 + n)) - 96/n^3 + 
             80/n^2 - 160/(1 + n)^3 - 48/(1 + n)^2 + 64/(1 + n) - 
             256/(3*(2 + n)^2) - 352/(9*(2 + n)))*S[1, 1, n] + 
           (64/(3*(-1 + n)) - 32/n^2 + 16/n - 32/(1 + n)^2 - 16/(1 + n) - 
             64/(3*(2 + n)))*S[1, 2, n] + (64/(3*(-1 + n)) - 32/n^2 + 16/n - 
             32/(1 + n)^2 - 16/(1 + n) - 64/(3*(2 + n)))*S[2, 1, n] + 
           (128/(3*(-1 + n)) - 64/n^2 + 32/n - 64/(1 + n)^2 - 32/(1 + n) - 
             128/(3*(2 + n)))*S[1, 1, 1, n] + (56/(9*(-1 + n)) + 24/n^3 - 
             20/n^2 + 40/(1 + n)^3 + 12/(1 + n)^2 - 16/(1 + n) + 
             64/(3*(2 + n)^2) + 88/(9*(2 + n)) + (-32/(3*(-1 + n)) + 16/n^2 - 
               8/n + 16/(1 + n)^2 + 8/(1 + n) + 32/(3*(2 + n)))*S[1, n])*
            zeta[2] + (-224/(9*(-1 + n)) + 256/(3*n^2) - 416/(3*n) + 
             256/(3*(1 + n)^2) + 416/(3*(1 + n)) + 224/(9*(2 + n)))*
            zeta[3]) + ca*tf*(-5519/72 - 4/(-2 + n) - 140/(3*(-1 + n)^4) + 
           74/(3*(-1 + n)^3) + 148/(27*(-1 + n)^2) - 6068/(81*(-1 + n)) + 
           148/(3*n^4) - 20/(9*n^3) + 2248/(27*n^2) + 5596/(81*n) - 
           72/(1 + n)^4 - 28/(1 + n)^3 - 200/(9*(1 + n)^2) - 
           1156/(81*(1 + n)) + 512/(3*(2 + n)^4) + 704/(9*(2 + n)^3) + 
           1136/(27*(2 + n)^2) + 1892/(81*(2 + n)) + 
           (-32/(3*(-1 + n)) + 32/n - 32/(1 + n) + 32/(3*(2 + n)))*S[-3, n] + 
           (-16/(3*(-2 + n)) + 56/(9*(-1 + n)) + 32/n^2 - 32/(1 + n)^2 - 
             32/(3*(1 + n)) + 64/(3*(2 + n)^2) + 88/(9*(2 + n)))*S[-2, n] + 
           (1120/81 - 28/(-1 + n)^3 + 104/(9*(-1 + n)^2) - 
             472/(27*(-1 + n)) + 12/n^3 - 188/(9*n^2) + 940/(27*n) - 
             48/(1 + n)^3 - 44/(3*(1 + n)^2) - 640/(27*(1 + n)) + 
             256/(3*(2 + n)^3) + 352/(9*(2 + n)^2) + 712/(27*(2 + n)))*
            S[1, n] + (124/27 - 28/(-1 + n)^2 + 16/(9*(-1 + n)) + 44/n^2 + 
             164/(9*n) - 16/(1 + n)^2 - 128/(9*(1 + n)) + 64/(3*(2 + n)^2) + 
             136/(9*(2 + n)))*S[2, n] + (76/9 - 20/(3*(-1 + n)) + 100/(3*n) - 
             64/(3*(1 + n)) + 32/(3*(2 + n)))*S[3, n] + (64*S[4, n])/3 + 
           (-32/(3*(-1 + n)) + 32/n - 32/(1 + n) + 32/(3*(2 + n)))*
            S[-2, 1, n] + (-32/(3*(-1 + n)) + 32/n - 32/(1 + n) + 
             32/(3*(2 + n)))*S[1, -2, n] + (256/27 - 92/(3*(-1 + n)^2) + 
             76/(9*(-1 + n)) + 76/(3*n^2) + 16/(9*n) - 32/(1 + n)^2 - 
             148/(9*(1 + n)) + 128/(3*(2 + n)^2) + 176/(9*(2 + n)))*
            S[1, 1, n] + (112/9 + 20/(3*(-1 + n)) - 20/(3*n) - 16/(1 + n)^2 - 
             8/(1 + n) + 16/(3*(2 + n)))*S[1, 2, n] + (64/3 - 24/(1 + n))*
            S[1, 3, n] + (32/9 - 76/(3*(-1 + n)) + 36/n + 16/(1 + n)^2 - 
             40/(3*(1 + n)) + 16/(2 + n))*S[2, 1, n] + (16 + 8/(1 + n))*
            S[2, 2, n] + (16/3 + 8/(1 + n))*S[3, 1, n] + 
           (112/9 - 64/(3*(-1 + n)) + 64/(3*n) - 64/(3*(1 + n)) + 
             64/(3*(2 + n)))*S[1, 1, 1, n] + (16 - 24/(1 + n))*
            S[1, 1, 2, n] + (16 + 8/(1 + n))*S[1, 2, 1, n] + 
           (16/3 + 24/(1 + n))*S[2, 1, 1, n] + (64*S[1, 1, 1, 1, n])/3 + 
           (15/2 + 20/(3*(-1 + n)^2) - 10/(9*(-1 + n)) - 28/(3*n^2) + 
             32/(9*n) + 8/(1 + n)^2 + 28/(9*(1 + n)) - 32/(3*(2 + n)^2) - 
             44/(9*(2 + n)) + (-28/9 + 16/(3*(-1 + n)) - 16/(3*n) + 16/
                (3*(1 + n)) - 16/(3*(2 + n)))*S[1, n] - (16*S[2, n])/3 - 
             (16*S[1, 1, n])/3)*zeta[2] + (136/3 + 904/(9*(-1 + n)) - 
             1192/(9*n) - 96/(1 + n)^2 - 32/(9*(1 + n)) - 400/(9*(2 + n)) + 
             (-544/9 - 48/(1 + n))*S[1, n])*zeta[3] - (72*zeta[4])/(1 + n)) + 
         ca^2*(187595/576 - 81/(8*(-2 + n)^2) + 649/(32*(-2 + n)) + 
           159/(2*(-1 + n)^5) - 617/(24*(-1 + n)^4) + 8009/(48*(-1 + n)^3) - 
           83369/(432*(-1 + n)^2) + 445937/(1296*(-1 + n)) + 555/(4*n^5) - 
           7825/(24*n^4) + 17915/(72*n^3) - 69241/(216*n^2) - 
           188635/(648*n) + 520/(1 + n)^5 - 133/(1 + n)^4 + 
           4469/(16*(1 + n)^3) + 13919/(72*(1 + n)^2) - 1075/(324*(1 + n)) + 
           960/(2 + n)^5 - 264/(2 + n)^4 - 2180/(9*(2 + n)^3) - 
           2378/(27*(2 + n)^2) - 5906/(81*(2 + n)) - 28*S[-5, n] + 
           (-9/(-1 + n) - 32/(1 + n) + 32/(2 + n))*S[-4, n] + 
           (-27/(2*(-2 + n)) + 18/(-1 + n)^2 + 355/(6*(-1 + n)) - 36/n^2 - 
             115/(2*n) - 32/(1 + n)^2 + 23/(2*(1 + n)) + 64/(2 + n)^2 - 
             8/(3*(2 + n)))*S[-3, n] + (-27/(2*(-2 + n)^2) + 
             203/(12*(-2 + n)) + 36/(-1 + n)^2 - 341/(36*(-1 + n)) - 60/n^3 - 
             121/(2*n^2) - 3/n - 32/(1 + n)^3 + 23/(2*(1 + n)^2) - 
             11/(3*(1 + n)) + 128/(2 + n)^3 - 16/(3*(2 + n)^2) - 
             16/(9*(2 + n)))*S[-2, n] + (-17665/162 - 81/(8*(-2 + n)) - 
             101/(2*(-1 + n)^4) + 323/(6*(-1 + n)^3) + 8137/(72*(-1 + n)^2) - 
             27007/(216*(-1 + n)) + 1003/(4*n^4) - 679/(2*n^3) + 
             19721/(72*n^2) - 926/(27*n) - 48/(1 + n)^4 + 46/(1 + n)^3 + 
             2657/(24*(1 + n)^2) + 16937/(108*(1 + n)) + 800/(2 + n)^4 - 
             656/(3*(2 + n)^3) - 1162/(9*(2 + n)^2) - 550/(27*(2 + n)))*
            S[1, n] + (-3313/54 + 87/(2*(-1 + n)^3) - 85/(3*(-1 + n)^2) + 
             3193/(24*(-1 + n)) + 215/(4*n^3) - 301/(2*n^2) - 6737/(72*n) + 
             96/(1 + n)^3 + 10/(1 + n)^2 + 1013/(72*(1 + n)) + 80/(2 + n)^3 - 
             14/(2 + n)^2 - 499/(9*(2 + n)))*S[2, n] + 
           (-1661/36 - 27/(4*(-2 + n)) + 145/(2*(-1 + n)^2) + 
             3/(4*(-1 + n)) - 107/(4*n^2) - 191/(12*n) + 56/(1 + n)^2 + 
             245/(12*(1 + n)) - 8/(2 + n)^2 - (2 + n)^(-1))*S[3, n] + 
           (-110/3 - (-1 + n)^(-1) + 10/n + 16/(1 + n) - 16/(2 + n))*
            S[4, n] - 92*S[5, n] - 24*S[-4, 1, n] + 16*S[-3, -2, n] + 
           (-18/(-1 + n) + 12/n - 32/(1 + n) + 32/(2 + n))*S[-3, 1, n] - 
           8*S[-3, 2, n] + 16*S[-2, -3, n] + (-36/(-1 + n) + 42/n - 
             16/(1 + n) + 16/(2 + n))*S[-2, -2, n] + 
           (-27/(2*(-2 + n)) + 343/(6*(-1 + n)) - 12/n^2 - 109/(2*n) - 
             32/(1 + n)^2 + 23/(2*(1 + n)) + 64/(2 + n)^2 - 8/(3*(2 + n)))*
            S[-2, 1, n] + (-18/(-1 + n) + 18/n - 16/(1 + n) + 16/(2 + n))*
            S[-2, 2, n] + 8*S[-2, 3, n] + 32*S[1, -4, n] + 
           (-72/(-1 + n) + 84/n - 32/(1 + n) + 32/(2 + n))*S[1, -3, n] + 
           (-27/(2*(-2 + n)) - 36/(-1 + n)^2 + 319/(6*(-1 + n)) + 36/n^2 - 
             97/(2*n) - 32/(1 + n)^2 + 23/(2*(1 + n)) + 64/(2 + n)^2 - 
             8/(3*(2 + n)))*S[1, -2, n] + (-2653/54 - 219/(2*(-1 + n)^3) + 
             314/(3*(-1 + n)^2) + 4333/(72*(-1 + n)) + 1161/(4*n^3) - 
             2143/(6*n^2) + 3569/(72*n) - 176/(1 + n)^3 + 108/(1 + n)^2 + 
             311/(36*(1 + n)) + 528/(2 + n)^3 - 148/(2 + n)^2 - 
             869/(9*(2 + n)))*S[1, 1, n] + (-2237/36 + 5/(2*(-1 + n)^2) + 
             199/(6*(-1 + n)) + 301/(4*n^2) - 116/(3*n) - 21/(1 + n)^2 + 
             33/(1 + n) + 110/(2 + n)^2 - 98/(3*(2 + n)))*S[1, 2, n] + 
           (-319/6 - 147/(2*(-1 + n)) + 285/(4*n) - 23/(2*(1 + n)) + 
             49/(2 + n))*S[1, 3, n] - 16*S[1, 4, n] + 16*S[2, -3, n] + 
           (-36/(-1 + n) + 42/n - 16/(1 + n) + 16/(2 + n))*S[2, -2, n] + 
           (-1705/36 - 67/(2*(-1 + n)^2) + 673/(6*(-1 + n)) + 445/(4*n^2) - 
             169/n - 91/(1 + n)^2 + 281/(3*(1 + n)) + 130/(2 + n)^2 - 
             44/(2 + n))*S[2, 1, n] + (-63/2 - 25/(2*(-1 + n)) + 73/(4*n) - 
             35/(2*(1 + n)) + 5/(2 + n))*S[2, 2, n] - 62*S[2, 3, n] + 
           16*S[3, -2, n] + (-217/6 - 133/(2*(-1 + n)) + 289/(4*n) - 
             131/(2*(1 + n)) + 53/(2 + n))*S[3, 1, n] - 42*S[3, 2, n] + 
           14*S[4, 1, n] - 16*S[-3, 1, 1, n] + 16*S[-2, -2, 1, n] + 
           16*S[-2, 1, -2, n] + (-36/(-1 + n) + 36/n - 32/(1 + n) + 
             32/(2 + n))*S[-2, 1, 1, n] + 32*S[1, -3, 1, n] + 
           16*S[1, -2, -2, n] + (-72/(-1 + n) + 84/n - 32/(1 + n) + 
             32/(2 + n))*S[1, -2, 1, n] + 16*S[1, -2, 2, n] + 
           32*S[1, 1, -3, n] + (-72/(-1 + n) + 84/n - 32/(1 + n) + 
             32/(2 + n))*S[1, 1, -2, n] + (-1555/18 - 127/(-1 + n)^2 + 
             5119/(24*(-1 + n)) + 277/n^2 - 6607/(24*n) - 216/(1 + n)^2 + 
             446/(3*(1 + n)) + 344/(2 + n)^2 - 302/(3*(2 + n)))*
            S[1, 1, 1, n] + (-139/2 - 124/(-1 + n) + 451/(4*n) - 
             151/(2*(1 + n)) + 113/(2 + n))*S[1, 1, 2, n] + 
           46*S[1, 1, 3, n] + 16*S[1, 2, -2, n] + (-131/2 - 126/(-1 + n) + 
             527/(4*n) - 227/(2*(1 + n)) + 101/(2 + n))*S[1, 2, 1, n] + 
           6*S[1, 2, 2, n] + 54*S[1, 3, 1, n] + 16*S[2, -2, 1, n] + 
           16*S[2, 1, -2, n] + (-289/6 - 109/(-1 + n) + 469/(4*n) - 
             265/(2*(1 + n)) + 95/(2 + n))*S[2, 1, 1, n] - 2*S[2, 1, 2, n] + 
           30*S[2, 2, 1, n] + 70*S[3, 1, 1, n] + 32*S[1, -2, 1, 1, n] + 
           32*S[1, 1, -2, 1, n] + 32*S[1, 1, 1, -2, n] + 
           (-362/3 - 1125/(4*(-1 + n)) + 1125/(4*n) - 240/(1 + n) + 
             240/(2 + n))*S[1, 1, 1, 1, n] + 110*S[1, 1, 1, 2, n] + 
           102*S[1, 1, 2, 1, n] + 98*S[1, 2, 1, 1, n] + 
           104*S[2, 1, 1, 1, n] + 240*S[1, 1, 1, 1, 1, n] + 
           (-481/16 - 39/(2*(-1 + n)^3) + 329/(24*(-1 + n)^2) - 
             7679/(144*(-1 + n)) - 111/(4*n^3) + 1243/(24*n^2) + 251/(9*n) - 
             40/(1 + n)^3 - 3/(1 + n)^2 - 1589/(144*(1 + n)) - 48/(2 + n)^3 + 
             10/(2 + n)^2 + 305/(9*(2 + n)) + 4*S[-3, n] + 
             (9/(-1 + n) - 9/n + 8/(1 + n) - 8/(2 + n))*S[-2, n] + 
             (571/18 + 10/(-1 + n)^2 - 733/(24*(-1 + n)) - 95/(2*n^2) + 1069/
                (24*n) + 24/(1 + n)^2 - 80/(3*(1 + n)) - 56/(2 + n)^2 + 44/
                (3*(2 + n)))*S[1, n] + (50/3 + 17/(2*(-1 + n)) - 17/(2*n) + 8/
                (1 + n) - 8/(2 + n))*S[2, n] + 20*S[3, n] - 8*S[1, -2, n] + 
             (86/3 + 225/(4*(-1 + n)) - 225/(4*n) + 48/(1 + n) - 48/(2 + n))*
              S[1, 1, n] - 8*S[1, 2, n] - 8*S[2, 1, n] - 48*S[1, 1, 1, n])*
            zeta[2] + (-607/6 - 81/(4*(-2 + n)) - 61/(3*(-1 + n)^2) - 
             4091/(36*(-1 + n)) - 1393/(6*n^2) + 12767/(36*n) + 
             86/(3*(1 + n)^2) - 8795/(36*(1 + n)) - 4/(3*(2 + n)^2) + 
             356/(9*(2 + n)) + 24*S[-2, n] + (1451/9 + 119/(-1 + n) - 271/
                (2*n) + 539/(3*(1 + n)) - 314/(3*(2 + n)))*S[1, n] + 
             (220*S[2, n])/3 - (332*S[1, 1, n])/3)*zeta[3] + 
           (-639/16 - 153/(4*n) + 171/(2*(1 + n)) + 27/(2 + n) + 18*S[1, n])*
            zeta[4])) + xib*((ca^2*(9/8 + 5/(2*(-1 + n)) - 5/(2*n) + 
            2/(1 + n) - 2/(2 + n) - 2*S[1, n]))/eps^2 + 
         ca*tf*(-8/3 + 4/(3*(-1 + n)^2) - 4/(3*(-1 + n)) - 8/(3*n^2) + 
           (8*S[2, n])/3) + (ca^2*(7/16 + 15/(8*(-1 + n)^2) - 
            283/(48*(-1 + n)) - 55/(8*n^2) + 75/(8*n) + 4/(1 + n)^2 - 
            145/(16*(1 + n)) - 4/(2 + n)^2 + 22/(3*(2 + n)) + 
            (3/2 + 5/(8*(-1 + n)) - 21/(8*n) - 2/(1 + n) + 2/(2 + n))*
             S[1, n] - 6*S[2, n] + 6*S[1, 1, n]))/eps + 
         ca^2*(475/96 + 3/(4*(-2 + n)) - 5/(8*(-1 + n)^3) - 
           283/(48*(-1 + n)^2) + 73/(6*(-1 + n)) - 125/(8*n^3) + 
           413/(24*n^2) - 25/(8*n) + 8/(1 + n)^3 - 291/(16*(1 + n)^2) + 
           59/(8*(1 + n)) - 8/(2 + n)^3 + 44/(3*(2 + n)^2) - 7/(2 + n) + 
           S[-3, n]/n + ((-2 + n)^(-1) - 5/(4*(-1 + n)) + 2/n^2 + 1/(2*n) + 
             3/(4*(1 + n)))*S[-2, n] + (-35/2 + 7/(4*(-1 + n)^2) - 
             79/(24*(-1 + n)) - 1/(4*n^3) - 63/(4*n^2) + 4/n - 4/(1 + n)^2 - 
             101/(8*(1 + n)) + 4/(2 + n)^2 + 26/(3*(2 + n)))*S[1, n] + 
           (-25/3 - 7/(4*(-1 + n)) + 1/(4*n^2) + 7/(4*n) - 2/(1 + n) + 
             2/(2 + n))*S[2, n] + (-14 - n^(-1))*S[3, n] - 
           (2*S[1, -2, n])/n + (6 - 25/(8*(-1 + n)) - 23/(8*n) - 10/(1 + n) + 
             10/(2 + n))*S[1, 1, n] + (5/2 - 1/(4*n) - (1 + n)^(-1))*
            S[1, 2, n] + (3/2 + 1/(4*n) + (1 + n)^(-1))*S[2, 1, n] + 
           22*S[1, 1, 1, n] + (-9/8 - 5/(2*(-1 + n)) + 5/(2*n) - 2/(1 + n) + 
             2/(2 + n) + 2*S[1, n])*zeta[2] + (11/4 + 3/(2*n) - 6/(1 + n))*
            zeta[3]) + eps*(ca*tf*(-52/9 + 4/(-1 + n)^3 - 16/(9*(-1 + n)^2) + 
             4/(9*(-1 + n)) - 8/n^3 - 52/(9*n^2) + 4/(3*n) + 
             (-8/3 + 4/(3*(-1 + n)^2) - 4/(3*(-1 + n)) - 8/(3*n^2))*S[1, n] + 
             (64/9 + 4/(3*(-1 + n)) - 8/(3*n))*S[2, n] + 8*S[3, n] + 
             (8*S[1, 2, n])/3 + (8*S[2, 1, n])/3) + 
           ca^2*(4207/576 + 3/(2*(-2 + n)^2) - 19/(8*(-2 + n)) - 
             45/(8*(-1 + n)^4) - 199/(48*(-1 + n)^3) - 59/(72*(-1 + n)^2) - 
             167/(144*(-1 + n)) - 265/(8*n^4) + 263/(8*n^3) + 59/(9*n^2) + 
             763/(48*n) + 16/(1 + n)^4 - 585/(16*(1 + n)^3) + 
             117/(8*(1 + n)^2) - 2/(1 + n) - 16/(2 + n)^4 + 
             88/(3*(2 + n)^3) - 14/(2 + n)^2 + 10/(3*(2 + n)) + 
             (3*S[-4, n])/n + (2/(-2 + n) - 7/(2*(-1 + n)) + 6/n^2 + 3/n + 3/
                (2*(1 + n)))*S[-3, n] + (2/(-2 + n)^2 - 5/(3*(-2 + n)) + 1/
                (4*(-1 + n)) + 8/n^3 + 5/n^2 - 3/(2*n) + 3/(2*(1 + n)^2) + 47/
                (12*(1 + n)))*S[-2, n] + (-79/6 + 3/(2*(-2 + n)) + 2/
                (-1 + n)^3 - 31/(8*(-1 + n)^2) + 127/(6*(-1 + n)) - 3/
                (4*n^4) - 83/(2*n^3) + 139/(12*n^2) + 1/(2*n) - 8/(1 + n)^3 - 
               207/(8*(1 + n)^2) + 57/(4*(1 + n)) + 8/(2 + n)^3 + 52/
                (3*(2 + n)^2) - 15/(2 + n))*S[1, n] + 
             (-245/9 - 7/(2*(-1 + n)^2) - 53/(24*(-1 + n)) + 1/(4*n^3) - 15/
                (2*n^2) + 145/(12*n) - 4/(1 + n)^2 - 97/(8*(1 + n)) + 4/
                (2 + n)^2 + 23/(3*(2 + n)))*S[2, n] + 
             (-28 + (-2 + n)^(-1) - 27/(4*(-1 + n)) + 3/(4*n^2) + 9/n - 5/
                (4*(1 + n)) + 2/(2 + n))*S[3, n] + (-30 - 3/n)*S[4, n] + 
             (2*S[-3, 1, n])/n - (2*S[-2, -2, n])/n + 
             (2/(-2 + n) - 5/(2*(-1 + n)) + 4/n^2 + n^(-1) + 3/(2*(1 + n)))*
              S[-2, 1, n] - (4*S[1, -3, n])/n + (2/(-2 + n) - 1/
                (2*(-1 + n)) - 3/n + 3/(2*(1 + n)))*S[1, -2, n] + 
             (-73/2 + 3/(2*(-1 + n)^2) + 23/(12*(-1 + n)) - 3/(4*n^3) - 67/
                (2*n^2) - 27/(4*n) - 20/(1 + n)^2 - 79/(4*(1 + n)) + 20/
                (2 + n)^2 + 34/(3*(2 + n)))*S[1, 1, n] + 
             (-16/3 - 6/(-1 + n) + 1/(4*n^2) + 4/n - 2/(1 + n)^2 - 12/
                (1 + n) + 11/(2 + n))*S[1, 2, n] + (-9/2 - 11/(4*n) - 3/
                (1 + n))*S[1, 3, n] - (2*S[2, -2, n])/n + 
             (-7/3 - 5/(-1 + n) + 1/(4*n^2) - n^(-1) + 2/(1 + n)^2 - 8/
                (1 + n) + 9/(2 + n))*S[2, 1, n] + (-19/2 - 3/(4*n) + (1 + n)^
                (-1))*S[2, 2, n] + (-7/2 - 3/(4*n) + (1 + n)^(-1))*
              S[3, 1, n] - (4*S[1, -2, 1, n])/n - (4*S[1, 1, -2, n])/n + 
             (15 - 85/(8*(-1 + n)) - 27/(8*n) - 26/(1 + n) + 26/(2 + n))*
              S[1, 1, 1, n] + (41/2 + 1/(4*n) - 3/(1 + n))*S[1, 1, 2, n] + 
             (33/2 - 3/(4*n) + (1 + n)^(-1))*S[1, 2, 1, n] + 
             (33/2 + 3/(4*n) + 3/(1 + n))*S[2, 1, 1, n] + 
             54*S[1, 1, 1, 1, n] + (-7/16 - 15/(8*(-1 + n)^2) + 283/
                (48*(-1 + n)) + 55/(8*n^2) - 75/(8*n) - 4/(1 + n)^2 + 145/
                (16*(1 + n)) + 4/(2 + n)^2 - 22/(3*(2 + n)) + (-3/2 - 
                 5/(8*(-1 + n)) + 21/(8*n) + 2/(1 + n) - 2/(2 + n))*S[1, n] + 
               6*S[2, n] - 6*S[1, 1, n])*zeta[2] + (16/3 + 3/(-2 + n) + 85/
                (12*(-1 + n)) + 21/(2*n^2) + 8/(3*n) - 12/(1 + n)^2 + 59/
                (12*(1 + n)) - 26/(3*(2 + n)) + (1/3 - 3/(2*n) - 6/(1 + n))*
                S[1, n])*zeta[3] + (33/8 + 9/(4*n) - 9/(1 + n))*zeta[4])))) + 
     asb^3*(-(ca^3*xib^6)/16 + xib^5*((15*ca^3)/(32*eps) + 
         ca^3*(63/32 - 3/(32*(-1 + n)) + 3/(16*n) - (3*S[1, n])/16)) + 
       (cf*(-128/(27*(-1 + n)) + 64/(9*n^2) - 32/(9*n) + 64/(9*(1 + n)^2) + 
           32/(9*(1 + n)) + 128/(27*(2 + n)))*tf^2 + 
         cf^2*tf*(64/(9*(-1 + n)) - 16/(3*n^3) - 52/(3*n) + 
           16/(3*(1 + n)^3) + 52/(3*(1 + n)) - 64/(9*(2 + n)) + 
           (-64/(9*(-1 + n)) + 32/(3*n^2) - 16/(3*n) + 32/(3*(1 + n)^2) + 
             16/(3*(1 + n)) + 64/(9*(2 + n)))*S[1, n]) + 
         ca*(tf^2*(8/9 + 64/(27*(-1 + n)) - 64/(27*n) + 64/(27*(1 + n)) - 
             64/(27*(2 + n)) - (64*S[1, n])/27) + cf*tf*(16/(-1 + n)^2 - 
             592/(27*(-1 + n)) + 24/n^3 - 272/(9*n^2) + 982/(9*n) - 
             64/(3*(1 + n)^3) - 296/(9*(1 + n)^2) - 934/(9*(1 + n)) + 
             128/(9*(2 + n)^2) + 448/(27*(2 + n)) + (-128/(9*(-1 + n)) + 64/
                (3*n^2) - 32/(3*n) + 64/(3*(1 + n)^2) + 32/(3*(1 + n)) + 128/
                (9*(2 + n)))*S[1, n])) + ca^2*tf*(-115/18 - 
           110/(9*(-1 + n)^2) - 2/(-1 + n) - 109/(9*n^2) + 262/(27*n) - 
           32/(3*(1 + n)^2) - 304/(27*(1 + n)) - 32/(3*(2 + n)^2) + 
           32/(9*(2 + n)) + (568/27 + 211/(9*(-1 + n)) - 211/(9*n) + 
             64/(3*(1 + n)) - 64/(3*(2 + n)))*S[1, n] + (32*S[2, n])/3 - 
           (64*S[1, 1, n])/3) + ca^3*(1643/144 + 51/(4*(-1 + n)^3) + 
           2429/(144*(-1 + n)^2) + 2909/(96*(-1 + n)) - 607/(48*n^3) + 
           8017/(288*n^2) - 66221/(864*n) + 32/(3*(1 + n)^3) + 
           80/(3*(1 + n)^2) + 1945/(27*(1 + n)) - 32/(3*(2 + n)^3) + 
           136/(9*(2 + n)^2) - 925/(36*(2 + n)) + 
           (-1/(24*(-1 + n)) + 1/(24*n))*S[-2, n] + 
           (-2399/54 - 149/(4*(-1 + n)^2) - 9557/(288*(-1 + n)) - 
             581/(16*n^2) + 16309/(288*n) - 32/(1 + n)^2 - 323/(6*(1 + n)) - 
             32/(2 + n)^2 + 547/(18*(2 + n)))*S[1, n] + 
           (-124/3 - 1727/(48*(-1 + n)) + 1727/(48*n) - 32/(1 + n) + 
             32/(2 + n))*S[2, n] - (32*S[3, n])/3 + 
           (248/3 + 3463/(48*(-1 + n)) - 3463/(48*n) + 64/(1 + n) - 
             64/(2 + n))*S[1, 1, n] + 32*S[1, 2, n] + 32*S[2, 1, n] - 
           64*S[1, 1, 1, n]))/eps^3 + 
       (cf*tf^2*(-448/(81*(-1 + n)) + 320/(9*n^3) - 352/(27*n^2) + 
           224/(27*n) + 448/(9*(1 + n)^3) + 800/(27*(1 + n)^2) - 
           800/(27*(1 + n)) + 256/(9*(2 + n)^2) + 2176/(81*(2 + n)) + 
           (-256/(27*(-1 + n)) + 128/(9*n^2) - 64/(9*n) + 128/(9*(1 + n)^2) + 
             64/(9*(1 + n)) + 256/(27*(2 + n)))*S[1, n]) + 
         cf^2*tf*(32/(9*(-1 + n)) - 32/n^4 + 32/(3*n^3) - 56/n^2 + 88/(3*n) + 
           48/(1 + n)^4 + 16/(3*(1 + n)^3) - 4/(1 + n)^2 + 56/(3*(1 + n)) - 
           128/(3*(2 + n)^2) - 464/(9*(2 + n)) + (320/(9*(-1 + n)) + 
             112/(3*n^3) - 32/n^2 - 76/n + 272/(3*(1 + n)^3) + 32/(1 + n)^2 + 
             44/(1 + n) + 128/(3*(2 + n)^2) - 32/(9*(2 + n)))*S[1, n] + 
           (64/(9*(-1 + n)) - 32/(3*n^2) + 16/(3*n) - 32/(3*(1 + n)^2) - 
             16/(3*(1 + n)) - 64/(9*(2 + n)))*S[2, n] + 
           (-320/(9*(-1 + n)) + 160/(3*n^2) - 80/(3*n) + 160/(3*(1 + n)^2) + 
             80/(3*(1 + n)) + 320/(9*(2 + n)))*S[1, 1, n]) + 
         ca*(tf^2*(272/27 + 80/(9*(-1 + n)^2) + 248/(81*(-1 + n)) - 
             368/(27*n^2) + 80/(81*n) + 256/(27*(1 + n)^2) + 
             640/(81*(1 + n)) - 128/(9*(2 + n)^2) - 896/(81*(2 + n)) + 
             (-496/81 + 64/(9*(-1 + n)) - 64/(9*n) + 64/(9*(1 + n)) - 64/
                (9*(2 + n)))*S[1, n] - (64*S[2, n])/9 - (64*S[1, 1, n])/9) + 
           cf*tf*(-1 + 80/(3*(-1 + n)^3) - 1816/(27*(-1 + n)^2) + 
             5821/(81*(-1 + n)) + 144/n^4 - 2116/(9*n^3) + 7310/(27*n^2) - 
             5002/(27*n) - 192/(1 + n)^4 - 1712/(9*(1 + n)^3) - 
             6586/(27*(1 + n)^2) + 1735/(27*(1 + n)) + 128/(2 + n)^3 + 
             2528/(27*(2 + n)^2) + 3980/(81*(2 + n)) + 
             (-64/(3*(-1 + n)) + 32/n^2 - 16/n + 32/(1 + n)^2 + 16/(1 + n) + 
               64/(3*(2 + n)))*S[-2, n] + (8/3 + 368/(9*(-1 + n)^2) - 1832/
                (27*(-1 + n)) + 440/(3*n^3) - 1180/(9*n^2) + 3128/(9*n) + 160/
                (3*(1 + n)^3) - 532/(9*(1 + n)^2) - 3272/(9*(1 + n)) + 896/
                (9*(2 + n)^2) + 2264/(27*(2 + n)))*S[1, n] + 
             (-64/(9*(-1 + n)) + 32/(3*n^2) - 16/(3*n) + 32/(3*(1 + n)^2) + 
               16/(3*(1 + n)) + 64/(9*(2 + n)))*S[2, n] + 
             (-640/(9*(-1 + n)) + 320/(3*n^2) - 160/(3*n) + 320/
                (3*(1 + n)^2) + 160/(3*(1 + n)) + 640/(9*(2 + n)))*
              S[1, 1, n])) + ca^2*tf*(-8201/108 - 118/(3*(-1 + n)^3) - 
           1399/(54*(-1 + n)^2) - 21127/(324*(-1 + n)) - 197/(3*n^3) + 
           1601/(18*n^2) + 1553/(162*n) - 608/(9*(1 + n)^3) - 
           1300/(27*(1 + n)^2) - 49/(324*(1 + n)) - 832/(9*(2 + n)^3) + 
           80/(27*(2 + n)^2) + 4000/(81*(2 + n)) + (64*S[-3, n])/9 + 
           (140/(9*(-1 + n)) - 140/(9*n) + 128/(9*(1 + n)) - 128/(9*(2 + n)))*
            S[-2, n] + (7387/81 + 176/(9*(-1 + n)^2) - 67/(9*(-1 + n)) - 
             916/(9*n^2) + 2237/(54*n) + 320/(9*(1 + n)^2) - 59/(6*(1 + n)) - 
             992/(9*(2 + n)^2) - 544/(27*(2 + n)))*S[1, n] + 
           (548/9 + 142/(9*(-1 + n)) - 142/(9*n) + 128/(9*(1 + n)) - 
             128/(9*(2 + n)))*S[2, n] + (352*S[3, n])/9 - (128*S[1, -2, n])/
            9 + (284/9 + 935/(9*(-1 + n)) - 935/(9*n) + 96/(1 + n) - 
             96/(2 + n))*S[1, 1, n] - (128*S[1, 2, n])/9 - 
           (128*S[2, 1, n])/9 - 96*S[1, 1, 1, n]) + 
         ca^3*(119971/864 + 481/(12*(-1 + n)^4) + 344/(9*(-1 + n)^3) + 
           13187/(96*(-1 + n)^2) + 78733/(864*(-1 + n)) - 607/(8*n^4) + 
           3227/(16*n^3) - 111409/(432*n^2) + 32711/(324*n) + 96/(1 + n)^4 + 
           1240/(9*(1 + n)^3) + 5032/(27*(1 + n)^2) - 131977/(2592*(1 + n)) - 
           128/(2 + n)^4 + 1040/(9*(2 + n)^3) - 275/(6*(2 + n)^2) - 
           7007/(54*(2 + n)) - 16*S[-4, n] + (-230/9 - 849/(16*(-1 + n)) + 
             847/(16*n) - 48/(1 + n) + 48/(2 + n))*S[-3, n] + 
           (-439/(12*(-1 + n)^2) + 185/(48*(-1 + n)) - 865/(24*n^2) + 
             2773/(144*n) - 32/(1 + n)^2 - 196/(9*(1 + n)) - 32/(2 + n)^2 - 
             4/(3*(2 + n)))*S[-2, n] + (-155807/648 - 1847/(24*(-1 + n)^3) + 
             11573/(288*(-1 + n)^2) - 121271/(864*(-1 + n)) - 8887/(48*n^3) + 
             6481/(18*n^2) - 10763/(108*n) - 160/(1 + n)^3 - 
             545/(18*(1 + n)^2) + 37285/(288*(1 + n)) - 256/(2 + n)^3 + 
             493/(3*(2 + n)^2) + 869/(9*(2 + n)))*S[1, n] + 
           (-1001/6 - 589/(8*(-1 + n)^2) + 835/(32*(-1 + n)) + 925/(12*n^2) - 
             8891/(288*n) - 96/(1 + n)^2 - 35/(18*(1 + n)) + 96/(2 + n)^2 + 
             49/(18*(2 + n)))*S[2, n] + (-1166/9 - 2089/(24*(-1 + n)) + 
             697/(8*n) - 80/(1 + n) + 80/(2 + n))*S[3, n] - 48*S[4, n] + 
           16*S[-3, 1, n] + (851/(24*(-1 + n)) - 841/(24*n) + 32/(1 + n) - 
             32/(2 + n))*S[-2, 1, n] + 48*S[1, -3, n] + 
           (460/9 + 845/(12*(-1 + n)) - 845/(12*n) + 64/(1 + n) - 64/(2 + n))*
            S[1, -2, n] + (359/6 - 431/(12*(-1 + n)^2) - 
             69565/(288*(-1 + n)) - 5311/(16*n^2) + 105629/(288*n) + 
             32/(1 + n)^2 - 1727/(6*(1 + n)) - 352/(2 + n)^2 + 
             3071/(18*(2 + n)))*S[1, 1, n] + (244/9 - 1861/(48*(-1 + n)) + 
             1861/(48*n) - 32/(1 + n) + 32/(2 + n))*S[1, 2, n] + 
           80*S[1, 3, n] + 32*S[2, -2, n] + (244/9 - 937/(24*(-1 + n)) + 
             469/(12*n) - 32/(1 + n) + 32/(2 + n))*S[2, 1, n] + 
           64*S[2, 2, n] + 80*S[3, 1, n] - 32*S[1, -2, 1, n] - 
           64*S[1, 1, -2, n] + (384 + 3463/(8*(-1 + n)) - 3463/(8*n) + 
             384/(1 + n) - 384/(2 + n))*S[1, 1, 1, n] + 32*S[1, 1, 2, n] + 
           32*S[1, 2, 1, n] + 32*S[2, 1, 1, n] - 384*S[1, 1, 1, 1, n]))/
        eps^2 + cf*tf^2*(-32/(-2 + n) - 67456/(729*(-1 + n)) + 4160/(9*n^5) - 
         3808/(27*n^4) + 51488/(81*n^3) - 23584/(243*n^2) - 11200/(243*n) + 
         11200/(9*(1 + n)^5) + 21536/(27*(1 + n)^4) + 25888/(81*(1 + n)^3) + 
         67424/(243*(1 + n)^2) - 69728/(243*(1 + n)) + 1024/(2 + n)^4 + 
         8704/(9*(2 + n)^3) + 57088/(81*(2 + n)^2) + 333568/(729*(2 + n)) + 
         (-1024/(9*(-1 + n)) + 1024/(3*n) - 1024/(3*(1 + n)) + 
           1024/(9*(2 + n)))*S[-3, n] + (-128/(3*(-2 + n)) - 
           896/(27*(-1 + n)) + 1024/(3*n^2) + 512/(9*n) - 512/(3*(1 + n)^2) - 
           1280/(9*(1 + n)) + 512/(3*(2 + n)^2) + 4352/(27*(2 + n)))*
          S[-2, n] + (-39808/(243*(-1 + n)) + 2432/(9*n^4) - 2368/(27*n^3) + 
           22208/(81*n^2) - 7744/(81*n) + 4736/(9*(1 + n)^4) + 
           8896/(27*(1 + n)^3) - 832/(81*(1 + n)^2) + 1984/(81*(1 + n)) + 
           1024/(3*(2 + n)^3) + 8704/(27*(2 + n)^2) + 57088/(243*(2 + n)))*
          S[1, n] + (-1792/(81*(-1 + n)) + 1280/(9*n^3) - 1408/(27*n^2) + 
           896/(27*n) + 1792/(9*(1 + n)^3) + 3200/(27*(1 + n)^2) - 
           3200/(27*(1 + n)) + 1024/(9*(2 + n)^2) + 8704/(81*(2 + n)))*
          S[2, n] + (-1792/(27*(-1 + n)) + 512/(9*n^2) + 512/(9*n) + 
           512/(9*(1 + n)^2) - 512/(9*(1 + n)) + 1792/(27*(2 + n)))*S[3, n] + 
         (-512/(9*(-1 + n)) + 512/(3*n) - 512/(3*(1 + n)) + 512/(9*(2 + n)))*
          S[-2, 1, n] + (-512/(9*(-1 + n)) + 512/(3*n) - 512/(3*(1 + n)) + 
           512/(9*(2 + n)))*S[1, -2, n] + (-1792/(81*(-1 + n)) + 
           1280/(9*n^3) - 1408/(27*n^2) + 896/(27*n) + 1792/(9*(1 + n)^3) + 
           3200/(27*(1 + n)^2) - 3200/(27*(1 + n)) + 1024/(9*(2 + n)^2) + 
           8704/(81*(2 + n)))*S[1, 1, n] + (-1024/(27*(-1 + n)) + 
           512/(9*n^2) - 256/(9*n) + 512/(9*(1 + n)^2) + 256/(9*(1 + n)) + 
           1024/(27*(2 + n)))*S[1, 2, n] + (-1024/(27*(-1 + n)) + 
           512/(9*n^2) - 256/(9*n) + 512/(9*(1 + n)^2) + 256/(9*(1 + n)) + 
           1024/(27*(2 + n)))*S[2, 1, n] + (-1024/(27*(-1 + n)) + 
           512/(9*n^2) - 256/(9*n) + 512/(9*(1 + n)^2) + 256/(9*(1 + n)) + 
           1024/(27*(2 + n)))*S[1, 1, 1, n] + (224/(27*(-1 + n)) - 
           160/(3*n^3) + 176/(9*n^2) - 112/(9*n) - 224/(3*(1 + n)^3) - 
           400/(9*(1 + n)^2) + 400/(9*(1 + n)) - 128/(3*(2 + n)^2) - 
           1088/(27*(2 + n)) + (128/(9*(-1 + n)) - 64/(3*n^2) + 32/(3*n) - 
             64/(3*(1 + n)^2) - 32/(3*(1 + n)) - 128/(9*(2 + n)))*S[1, n])*
          zeta[2] + (-896/(27*(-1 + n)) - 1856/(9*n^2) + 5536/(9*n) - 
           1856/(9*(1 + n)^2) - 5536/(9*(1 + n)) + 896/(27*(2 + n)))*
          zeta[3]) + (cf*tf^2*(-19904/(243*(-1 + n)) + 1216/(9*n^4) - 
           1184/(27*n^3) + 11104/(81*n^2) - 3872/(81*n) + 
           2368/(9*(1 + n)^4) + 4448/(27*(1 + n)^3) - 416/(81*(1 + n)^2) + 
           992/(81*(1 + n)) + 512/(3*(2 + n)^3) + 4352/(27*(2 + n)^2) + 
           28544/(243*(2 + n)) + (-256/(9*(-1 + n)) + 256/(3*n) - 
             256/(3*(1 + n)) + 256/(9*(2 + n)))*S[-2, n] + 
           (-896/(81*(-1 + n)) + 640/(9*n^3) - 704/(27*n^2) + 448/(27*n) + 
             896/(9*(1 + n)^3) + 1600/(27*(1 + n)^2) - 1600/(27*(1 + n)) + 
             512/(9*(2 + n)^2) + 4352/(81*(2 + n)))*S[1, n] + 
           (-512/(27*(-1 + n)) + 256/(9*n^2) - 128/(9*n) + 
             256/(9*(1 + n)^2) + 128/(9*(1 + n)) + 512/(27*(2 + n)))*
            S[2, n] + (-512/(27*(-1 + n)) + 256/(9*n^2) - 128/(9*n) + 
             256/(9*(1 + n)^2) + 128/(9*(1 + n)) + 512/(27*(2 + n)))*
            S[1, 1, n] + (64/(9*(-1 + n)) - 32/(3*n^2) + 16/(3*n) - 
             32/(3*(1 + n)^2) - 16/(3*(1 + n)) - 64/(9*(2 + n)))*zeta[2]) + 
         cf^2*tf*(1312/(9*(-1 + n)) - 400/(3*n^5) + 64/n^4 - 316/n^3 + 
           84/n^2 - 1016/(3*n) + 880/(3*(1 + n)^5) + 48/(1 + n)^4 - 
           164/(3*(1 + n)^3) + 80/(3*(1 + n)^2) + 1520/(3*(1 + n)) - 
           256/(2 + n)^3 - 928/(3*(2 + n)^2) - 2824/(9*(2 + n)) + 
           (-128/(9*(-1 + n)) + 128/(3*n^2) - 128/(3*n) + 128/(3*(1 + n)^2) + 
             128/(3*(1 + n)) + 128/(9*(2 + n)))*S[-3, n] + 
           (-256/(9*(-1 + n)) + 256/(3*n^3) - 256/(3*n^2) + 800/(3*n) - 
             256/(3*(1 + n)^3) - 256/(3*(1 + n)^2) - 800/(3*(1 + n)) + 
             256/(9*(2 + n)))*S[-2, n] + (-1024/(9*(-1 + n)) + 448/(3*n^4) - 
             416/(3*n^3) + 592/(3*n^2) - 1256/(3*n) + 1808/(3*(1 + n)^4) + 
             560/(3*(1 + n)^3) + 884/(3*(1 + n)^2) + 1720/(3*(1 + n)) + 
             256/(2 + n)^3 - 64/(3*(2 + n)^2) - 368/(9*(2 + n)))*S[1, n] + 
           (-64/(9*(-1 + n)) - 48/n^3 + 128/(3*n^2) - 52/(3*n) - 
             176/(3*(1 + n)^3) - 32/(3*(1 + n)^2) + 148/(3*(1 + n)) - 
             128/(3*(2 + n)^2) - 224/(9*(2 + n)))*S[2, n] + 
           (832/(9*(-1 + n)) - 160/n^2 + 304/(3*n) - 160/(1 + n)^2 - 
             304/(3*(1 + n)) - 832/(9*(2 + n)))*S[3, n] + 
           (256/(9*(-1 + n)) - 256/(3*n^2) + 256/(3*n) - 256/(3*(1 + n)^2) - 
             256/(3*(1 + n)) - 256/(9*(2 + n)))*S[1, -2, n] + 
           (1216/(9*(-1 + n)) + 656/(3*n^3) - 160/n^2 - 276/n + 
             1264/(3*(1 + n)^3) + 160/(1 + n)^2 + 116/(1 + n) + 
             640/(3*(2 + n)^2) + 224/(9*(2 + n)))*S[1, 1, n] + 
           (64/(9*(-1 + n)) - 32/(3*n^2) + 16/(3*n) - 32/(3*(1 + n)^2) - 
             16/(3*(1 + n)) - 64/(9*(2 + n)))*S[1, 2, n] + 
           (-64/(3*(-1 + n)) + 32/n^2 - 16/n + 32/(1 + n)^2 + 16/(1 + n) + 
             64/(3*(2 + n)))*S[2, 1, n] + (-1216/(9*(-1 + n)) + 608/(3*n^2) - 
             304/(3*n) + 608/(3*(1 + n)^2) + 304/(3*(1 + n)) + 
             1216/(9*(2 + n)))*S[1, 1, 1, n] + (-32/(3*(-1 + n)) + 8/n^3 + 
             26/n - 8/(1 + n)^3 - 26/(1 + n) + 32/(3*(2 + n)) + 
             (32/(3*(-1 + n)) - 16/n^2 + 8/n - 16/(1 + n)^2 - 8/(1 + n) - 32/
                (3*(2 + n)))*S[1, n])*zeta[2] + (-128/(-1 + n) + 256/n^2 - 
             192/n + 256/(1 + n)^2 + 192/(1 + n) + 128/(2 + n))*zeta[3]) + 
         ca^2*tf*(-72473/216 + 27/(2*(-2 + n)) - 1310/(9*(-1 + n)^4) - 
           203/(2*(-1 + n)^3) - 27253/(108*(-1 + n)^2) + 
           1316/(243*(-1 + n)) - 2347/(9*n^4) + 19841/(54*n^3) - 
           20096/(81*n^2) + 16415/(81*n) - 992/(3*(1 + n)^4) - 
           5348/(27*(1 + n)^3) - 66235/(324*(1 + n)^2) - 
           87115/(324*(1 + n)) - 640/(2 + n)^4 - 1184/(27*(2 + n)^3) + 
           9884/(81*(2 + n)^2) + 24673/(243*(2 + n)) + 32*S[-4, n] + 
           (320/27 - 8/(3*(-1 + n)) + 32/n^2 - 16/(9*n) + 32/(1 + n)^2 + 
             80/(3*(1 + n)) - 128/(9*(2 + n)))*S[-3, n] + 
           (18/(-2 + n) - 272/(9*(-1 + n)^2) - 308/(27*(-1 + n)) + 
             160/(3*n^3) - 1312/(9*n^2) + 9260/(27*n) - 160/(3*(1 + n)^3) - 
             112/(1 + n)^2 - 7958/(27*(1 + n)) - 1024/(9*(2 + n)^2) - 
             1408/(27*(2 + n)))*S[-2, n] + (35653/162 + 84/(-1 + n)^3 - 
             2525/(18*(-1 + n)^2) + 19213/(324*(-1 + n)) - 16/n^4 - 
             3586/(9*n^3) + 4226/(27*n^2) - 3989/(162*n) - 16/(1 + n)^4 + 
             344/(9*(1 + n)^3) - 3778/(27*(1 + n)^2) - 5551/(108*(1 + n)) - 
             1856/(3*(2 + n)^3) - 3032/(27*(2 + n)^2) + 226/(9*(2 + n)))*
            S[1, n] + (1693/9 - 536/(9*(-1 + n)^2) + 442/(27*(-1 + n)) - 
             358/(9*n^2) + 2488/(27*n) - 256/(9*(1 + n)^2) - 
             1754/(27*(1 + n)) - 32/(2 + n)^2 + 88/(3*(2 + n)))*S[2, n] + 
           (4388/27 + 152/(3*(-1 + n)) - 16/n^2 - 136/(9*n) - 16/(1 + n)^2 - 
             8/(9*(1 + n)) - 64/(3*(2 + n)))*S[3, n] + 128*S[4, n] + 
           (64*S[-3, 1, n])/3 - (256*S[-2, -2, n])/9 + 
           (544/(9*(-1 + n)) - 800/(9*n) + 256/(3*(1 + n)) - 512/(9*(2 + n)))*
            S[-2, 1, n] - (128*S[1, -3, n])/3 + 
           (-640/27 + 1216/(9*(-1 + n)) - 64/n^2 - 880/(9*n) - 64/(1 + n)^2 + 
             32/(1 + n) - 256/(3*(2 + n)))*S[1, -2, n] + 
           (1529/9 + 1436/(9*(-1 + n)^2) - 118/(3*(-1 + n)) - 382/n^2 + 
             5851/(54*n) + 640/(3*(1 + n)^2) + 347/(18*(1 + n)) - 
             1376/(3*(2 + n)^2) - 3032/(27*(2 + n)))*S[1, 1, n] + 
           (3320/27 + 856/(9*(-1 + n)) - 844/(9*n) - 94/(3*(1 + n)^2) + 
             50/(3*(1 + n)) - 136/(2 + n))*S[1, 2, n] + (32/9 - 32/(1 + n))*
            S[1, 3, n] - (64*S[2, -2, n])/3 + (1352/27 + 722/(9*(-1 + n)) - 
             1118/(9*n) + 94/(3*(1 + n)^2) + 154/(1 + n) - 104/(3*(2 + n)))*
            S[2, 1, n] + 48*S[2, 2, n] + (-400/9 + 32/(1 + n))*S[3, 1, n] - 
           (128*S[1, -2, 1, n])/3 - (128*S[1, 1, -2, n])/3 + 
           (148/3 + 3289/(9*(-1 + n)) - 3289/(9*n) + 1024/(3*(1 + n)) - 
             1024/(3*(2 + n)))*S[1, 1, 1, n] + (-368/3 + 64/(1 + n))*
            S[1, 1, 2, n] - (272*S[1, 2, 1, n])/3 + (-224/3 - 64/(1 + n))*
            S[2, 1, 1, n] - (1024*S[1, 1, 1, 1, n])/3 + 
           (115/12 + 55/(3*(-1 + n)^2) + 3/(-1 + n) + 109/(6*n^2) - 
             131/(9*n) + 16/(1 + n)^2 + 152/(9*(1 + n)) + 16/(2 + n)^2 - 
             16/(3*(2 + n)) + (-284/9 - 211/(6*(-1 + n)) + 211/(6*n) - 32/
                (1 + n) + 32/(2 + n))*S[1, n] - 16*S[2, n] + 32*S[1, 1, n])*
            zeta[2] + (65 - 416/(3*(-1 + n)) + 64/n^2 + 640/(3*n) - 
             124/(1 + n)^2 - 1300/(3*(1 + n)) - 592/(3*(2 + n)) + 
             (-32/3 + 192/(1 + n))*S[1, n])*zeta[3]) + 
         ca^3*(1192475/1728 - 5543/(96*(-2 + n)) + 1483/(12*(-1 + n)^5) + 
           11467/(72*(-1 + n)^4) + 41519/(96*(-1 + n)^3) + 
           1003889/(5184*(-1 + n)^2) + 19521169/(31104*(-1 + n)) - 
           15175/(48*n^5) + 260329/(288*n^4) - 2133697/(1728*n^3) + 
           3381503/(3456*n^2) - 19532519/(10368*n) + 1760/(3*(1 + n)^5) + 
           1640/(3*(1 + n)^4) + 13151/(18*(1 + n)^3) + 
           1280261/(2592*(1 + n)^2) + 2475221/(1296*(1 + n)) - 
           3200/(3*(2 + n)^5) + 6496/(9*(2 + n)^4) - 2323/(27*(2 + n)^3) - 
           35287/(81*(2 + n)^2) - 1271527/(1944*(2 + n)) - (256*S[-5, n])/3 + 
           (-102 - 9493/(48*(-1 + n)) + 8881/(48*n) - 640/(3*(1 + n)) + 
             640/(3*(2 + n)))*S[-4, n] + (-1666/27 - 27/(-2 + n) - 
             865/(8*(-1 + n)^2) + 27857/(288*(-1 + n)) + 3125/(48*n^2) - 
             47021/(288*n) - 138/(1 + n)^2 + 493/(12*(1 + n)) + 
             352/(3*(2 + n)^2) + 20/(2 + n))*S[-3, n] + 
           (-5543/(72*(-2 + n)) - 119/(3*(-1 + n)^3) + 
             23639/(144*(-1 + n)^2) - 107933/(864*(-1 + n)) - 259/(3*n^3) + 
             761/(9*n^2) + 83449/(864*n) - 452/(3*(1 + n)^3) - 
             73/(6*(1 + n)^2) + 655/(27*(1 + n)) - 832/(3*(2 + n)^3) + 
             152/(3*(2 + n)^2) + 7801/(108*(2 + n)))*S[-2, n] + 
           (-858433/1296 + 81/(4*(-2 + n)) - 6019/(24*(-1 + n)^4) + 
             171/(8*(-1 + n)^3) - 65137/(288*(-1 + n)^2) + 
             4261585/(10368*(-1 + n)) - 8987/(12*n^4) + 455341/(288*n^3) - 
             708439/(576*n^2) + 5965249/(10368*n) - 1888/(3*(1 + n)^4) + 
             2641/(18*(1 + n)^3) - 241/(288*(1 + n)^2) - 
             1216891/(1728*(1 + n)) - 1664/(2 + n)^4 + 7966/(9*(2 + n)^3) + 
             7268/(27*(2 + n)^2) - 299905/(1296*(2 + n)))*S[1, n] + 
           (-52403/108 - 2941/(24*(-1 + n)^3) + 36815/(144*(-1 + n)^2) - 
             50677/(576*(-1 + n)) + 4197/(16*n^3) - 7493/(72*n^2) - 
             83051/(1728*n) - 256/(1 + n)^3 + 3085/(18*(1 + n)^2) + 
             128603/(864*(1 + n)) + 1120/(3*(2 + n)^3) - 25/(3*(2 + n)^2) - 
             7751/(432*(2 + n)))*S[2, n] + (-22583/54 - 
             1025/(12*(-1 + n)^2) + 12431/(144*(-1 + n)) + 1927/(16*n^2) - 
             12367/(144*n) - 482/(3*(1 + n)^2) + 1447/(36*(1 + n)) + 
             704/(3*(2 + n)^2) - 517/(18*(2 + n)))*S[3, n] + 
           (-374 - 1973/(8*(-1 + n)) + 2073/(8*n) - 608/(3*(1 + n)) + 
             608/(3*(2 + n)))*S[4, n] - (544*S[5, n])/3 + (128*S[-4, 1, n])/
            3 + (160*S[-3, -2, n])/3 + (-224/3 - 463/(16*(-1 + n)) + 
             2047/(48*n) + 16/(3*(1 + n)) - 16/(3*(2 + n)))*S[-3, 1, n] - 
           (16*S[-3, 2, n])/3 + (160*S[-2, -3, n])/3 + 
           (812/9 + 341/(6*(-1 + n)) - 343/(6*n) + 161/(3*(1 + n)) - 
             160/(3*(2 + n)))*S[-2, -2, n] + (27/(-2 + n) - 
             761/(12*(-1 + n)^2) - 3257/(48*(-1 + n)) - 1417/(8*n^2) + 
             30199/(144*n) - 224/(3*(1 + n)^2) - 403/(3*(1 + n)) - 
             224/(2 + n)^2 - 268/(9*(2 + n)))*S[-2, 1, n] + 
           (-325/(24*(-1 + n)) + 109/(8*n) - 32/(3*(1 + n)) + 32/(3*(2 + n)))*
            S[-2, 2, n] + (640*S[1, -4, n])/3 + (388/3 + 71/(6*(-1 + n)) + 
             293/(12*n) + 449/(4*(1 + n)) - 112/(2 + n))*S[1, -3, n] + 
           (3332/27 + 27/(-2 + n) - 213/(2*(-1 + n)^2) - 459/(4*(-1 + n)) - 
             2011/(6*n^2) + 12677/(36*n) + 28/(3*(1 + n)^2) - 
             397/(2*(1 + n)) - 352/(2 + n)^2 - 44/(9*(2 + n)))*S[1, -2, n] + 
           (-58429/216 + 35/(8*(-1 + n)^3) - 11405/(96*(-1 + n)^2) - 
             893969/(1728*(-1 + n)) - 20705/(16*n^3) + 29083/(16*n^2) - 
             702181/(1728*n) - 544/(3*(1 + n)^3) - 2119/(6*(1 + n)^2) + 
             100313/(288*(1 + n)) - 5696/(3*(2 + n)^3) + 7243/(9*(2 + n)^2) + 
             8899/(18*(2 + n)))*S[1, 1, n] + 
           (-15157/108 - 856/(3*(-1 + n)^2) - 10867/(144*(-1 + n)) + 
             481/(16*n^2) + 7597/(72*n) - 4987/(24*(1 + n)^2) - 
             2969/(24*(1 + n)) + 124/(3*(2 + n)^2) + 25985/(144*(2 + n)))*
            S[1, 2, n] + (-610/9 - 2775/(16*(-1 + n)) + 7225/(48*n) - 
             383/(3*(1 + n)) + 532/(3*(2 + n)))*S[1, 3, n] + 
           (608*S[1, 4, n])/3 + 176*S[2, -3, n] + 
           (188/3 - 1537/(24*(-1 + n)) + 703/(8*n) + 65/(6*(1 + n)) - 
             32/(3*(2 + n)))*S[2, -2, n] + (-5935/108 - 742/(3*(-1 + n)^2) - 
             361/(6*(-1 + n)) + 2567/(48*n^2) + 25519/(144*n) - 
             2263/(8*(1 + n)^2) - 5759/(24*(1 + n)) + 196/(3*(2 + n)^2) + 
             5423/(144*(2 + n)))*S[2, 1, n] + (-207 - 12127/(48*(-1 + n)) + 
             4039/(16*n) - 1327/(6*(1 + n)) + 664/(3*(2 + n)))*S[2, 2, n] + 
           (184*S[2, 3, n])/3 + (256*S[3, -2, n])/3 + 
           (533/9 - 2371/(24*(-1 + n)) + 1181/(12*n) - 653/(4*(1 + n)) + 
             340/(3*(2 + n)))*S[3, 1, n] + (304*S[3, 2, n])/3 + 
           (728*S[4, 1, n])/3 + 80*S[-3, 1, 1, n] - (160*S[-2, -2, 1, n])/3 - 
           (160*S[-2, 1, -2, n])/3 + (4261/(24*(-1 + n)) - 4211/(24*n) + 
             160/(1 + n) - 160/(2 + n))*S[-2, 1, 1, n] - (16*S[1, -3, 1, n])/
            3 - (160*S[1, -2, -2, n])/3 + (448/3 + 1049/(4*(-1 + n)) - 
             1149/(4*n) + 512/(3*(1 + n)) - 512/(3*(2 + n)))*S[1, -2, 1, n] + 
           (32*S[1, -2, 2, n])/3 - 112*S[1, 1, -3, n] + 
           (472/3 + 5533/(12*(-1 + n)) - 6107/(12*n) + 1727/(6*(1 + n)) - 
             288/(2 + n))*S[1, 1, -2, n] + (2287/6 + 777/(4*(-1 + n)^2) - 
             312263/(288*(-1 + n)) - 25475/(16*n^2) + 454375/(288*n) + 
             544/(1 + n)^2 - 6809/(6*(1 + n)) - 1760/(2 + n)^2 + 
             12409/(18*(2 + n)))*S[1, 1, 1, n] + 
           (1069/3 + 2563/(12*(-1 + n)) - 767/(4*n) + 553/(6*(1 + n)) - 
             192/(2 + n))*S[1, 1, 2, n] + (520*S[1, 1, 3, n])/3 - 
           (32*S[1, 2, -2, n])/3 + (847/3 + 7817/(48*(-1 + n)) - 
             2607/(16*n) + 1825/(12*(1 + n)) - 152/(2 + n))*S[1, 2, 1, n] + 
           (664*S[1, 2, 2, n])/3 + (352*S[1, 3, 1, n])/3 - 
           (32*S[2, 1, -2, n])/3 + (784/3 + 3323/(24*(-1 + n)) - 160/n + 
             943/(4*(1 + n)) - 136/(2 + n))*S[2, 1, 1, n] + 
           (688*S[2, 1, 2, n])/3 + (640*S[2, 2, 1, n])/3 + 
           (256*S[3, 1, 1, n])/3 - 160*S[1, -2, 1, 1, n] - 
           (512*S[1, 1, -2, 1, n])/3 - 288*S[1, 1, 1, -2, n] + 
           (4184/3 + 86575/(48*(-1 + n)) - 86575/(48*n) + 1600/(1 + n) - 
             1600/(2 + n))*S[1, 1, 1, 1, n] - 184*S[1, 1, 1, 2, n] - 
           152*S[1, 1, 2, 1, n] - 144*S[1, 2, 1, 1, n] - 
           160*S[2, 1, 1, 1, n] - 1600*S[1, 1, 1, 1, 1, n] + 
           (-1643/96 - 153/(8*(-1 + n)^3) - 2429/(96*(-1 + n)^2) - 
             2909/(64*(-1 + n)) + 607/(32*n^3) - 8017/(192*n^2) + 
             66221/(576*n) - 16/(1 + n)^3 - 40/(1 + n)^2 - 
             1945/(18*(1 + n)) + 16/(2 + n)^3 - 68/(3*(2 + n)^2) + 
             925/(24*(2 + n)) + (1/(16*(-1 + n)) - 1/(16*n))*S[-2, n] + 
             (2399/36 + 447/(8*(-1 + n)^2) + 9557/(192*(-1 + n)) + 1743/
                (32*n^2) - 16309/(192*n) + 48/(1 + n)^2 + 323/(4*(1 + n)) + 
               48/(2 + n)^2 - 547/(12*(2 + n)))*S[1, n] + 
             (62 + 1727/(32*(-1 + n)) - 1727/(32*n) + 48/(1 + n) - 48/
                (2 + n))*S[2, n] + 16*S[3, n] + (-124 - 3463/(32*(-1 + n)) + 
               3463/(32*n) - 96/(1 + n) + 96/(2 + n))*S[1, 1, n] - 
             48*S[1, 2, n] - 48*S[2, 1, n] + 96*S[1, 1, 1, n])*zeta[2] + 
           (-235 - 32/(-1 + n)^2 - 5/(4*(-1 + n)) + 429/(8*n^2) - 
             3143/(8*n) + 909/(4*(1 + n)^2) + 893/(2*(1 + n)) - 
             72/(2 + n)^2 + 3079/(8*(2 + n)) + (425/2 + 209/(4*(-1 + n)) + 
               195/(4*n) - 179/(1 + n) - 120/(2 + n))*S[1, n] + 48*S[2, n] - 
             96*S[1, 1, n])*zeta[3]) + 
         ca*(tf^2*(344/9 + 400/(9*(-1 + n)^3) - 472/(27*(-1 + n)^2) + 
             17080/(243*(-1 + n)) - 1456/(27*n^3) - 1232/(81*n^2) - 
             1936/(27*n) + 1024/(27*(1 + n)^3) + 2560/(81*(1 + n)^2) + 
             280/(9*(1 + n)) - 256/(3*(2 + n)^3) - 1792/(27*(2 + n)^2) - 
             9952/(243*(2 + n)) + (128/(9*(-1 + n)) - 128/(3*n) + 128/
                (3*(1 + n)) - 128/(9*(2 + n)))*S[-2, n] + 
             (-368/27 + 272/(9*(-1 + n)^2) + 40/(81*(-1 + n)) - 688/
                (27*n^2) - 8/n + 896/(27*(1 + n)^2) + 24/(1 + n) - 128/
                (3*(2 + n)^2) - 2272/(81*(2 + n)))*S[1, n] + 
             (-400/27 + 16/(9*(-1 + n)) - 16/n + 64/(9*(1 + n)) - 64/
                (9*(2 + n)))*S[2, n] - (64*S[3, n])/3 + 
             (-496/27 + 64/(3*(-1 + n)) - 64/(3*n) + 64/(3*(1 + n)) - 64/
                (3*(2 + n)))*S[1, 1, n] + (-64/3 + 64/(3*(1 + n)))*
              S[1, 2, n] + (-64/9 - 64/(3*(1 + n)))*S[2, 1, n] - 
             (64*S[1, 1, 1, n])/3 + (-4/3 - 32/(9*(-1 + n)) + 32/(9*n) - 32/
                (9*(1 + n)) + 32/(9*(2 + n)) + (32*S[1, n])/9)*zeta[2] + 
             (128*zeta[3])/(1 + n)) + cf*tf*(-119/6 + 80/(-1 + n)^4 - 
             1720/(9*(-1 + n)^3) + 29915/(81*(-1 + n)^2) - 
             137317/(243*(-1 + n)) + 600/n^5 - 9704/(9*n^4) + 
             38422/(27*n^3) - 95504/(81*n^2) + 212089/(81*n) - 
             3520/(3*(1 + n)^5) - 7712/(9*(1 + n)^4) - 26878/(27*(1 + n)^3) - 
             52619/(81*(1 + n)^2) - 204367/(81*(1 + n)) + 
             8192/(9*(2 + n)^4) + 16192/(27*(2 + n)^3) + 
             12064/(27*(2 + n)^2) + 113908/(243*(2 + n)) + 
             (416/(9*(-1 + n)) - 128/(3*n^2) - 64/n - 32/(3*(1 + n)^2) + 32/
                (1 + n) - 128/(9*(2 + n)))*S[-3, n] + 
             (544/(9*(-1 + n)^2) + 160/(9*(-1 + n)) - 160/(3*n^3) + 688/
                (3*n^2) - 736/n + 896/(3*(1 + n)^3) + 1120/(3*(1 + n)^2) + 
               1856/(3*(1 + n)) + 1664/(9*(2 + n)^2) + 896/(9*(2 + n)))*
              S[-2, n] + (202/9 + 80/(-1 + n)^3 - 1784/(9*(-1 + n)^2) + 8711/
                (81*(-1 + n)) + 688/n^4 - 7424/(9*n^3) + 27184/(27*n^2) - 
               15152/(27*n) - 256/(3*(1 + n)^4) - 3580/(9*(1 + n)^3) - 23432/
                (27*(1 + n)^2) + 6539/(27*(1 + n)) + 5504/(9*(2 + n)^3) + 
               11552/(27*(2 + n)^2) + 17128/(81*(2 + n)))*S[1, n] + 
             (8 + 496/(9*(-1 + n)^2) - 1400/(27*(-1 + n)) + 56/(3*n^3) - 764/
                (9*n^2) + 2392/(9*n) - 128/(3*(1 + n)^3) - 1172/
                (9*(1 + n)^2) - 2104/(9*(1 + n)) + 512/(9*(2 + n)^2) + 536/
                (27*(2 + n)))*S[2, n] + (-928/(9*(-1 + n)) + 512/(3*n^2) - 
               256/(3*n) + 416/(3*(1 + n)^2) + 352/(3*(1 + n)) + 640/
                (9*(2 + n)))*S[3, n] + (-832/(9*(-1 + n)) + 96/n^2 + 112/
                (3*n) + 96/(1 + n)^2 - 112/(3*(1 + n)) + 832/(9*(2 + n)))*
              S[-2, 1, n] + (-2048/(9*(-1 + n)) + 992/(3*n^2) - 80/n + 800/
                (3*(1 + n)^2) + 144/(1 + n) + 1472/(9*(2 + n)))*S[1, -2, n] + 
             (8 + 976/(9*(-1 + n)^2) - 5608/(27*(-1 + n)) + 1768/(3*n^3) - 
               4268/(9*n^2) + 9748/(9*n) + 1184/(3*(1 + n)^3) - 884/
                (9*(1 + n)^2) - 10756/(9*(1 + n)) + 3712/(9*(2 + n)^2) + 8632/
                (27*(2 + n)))*S[1, 1, n] + (-736/(9*(-1 + n)) + 416/(3*n^2) - 
               256/(3*n) + 416/(3*(1 + n)^2) + 256/(3*(1 + n)) + 736/
                (9*(2 + n)))*S[1, 2, n] + (-32/(-1 + n) + 32/n^2 + 32/
                (1 + n)^2 + 32/(2 + n))*S[2, 1, n] + (-2432/(9*(-1 + n)) + 
               1216/(3*n^2) - 608/(3*n) + 1216/(3*(1 + n)^2) + 608/
                (3*(1 + n)) + 2432/(9*(2 + n)))*S[1, 1, 1, n] + 
             (-24/(-1 + n)^2 + 296/(9*(-1 + n)) - 36/n^3 + 136/(3*n^2) - 491/
                (3*n) + 32/(1 + n)^3 + 148/(3*(1 + n)^2) + 467/(3*(1 + n)) - 
               64/(3*(2 + n)^2) - 224/(9*(2 + n)) + (64/(3*(-1 + n)) - 
                 32/n^2 + 16/n - 32/(1 + n)^2 - 16/(1 + n) - 64/(3*(2 + n)))*
                S[1, n])*zeta[2] + (8 + 592/(3*(-1 + n)) - 224/n^2 - 128/
                (1 + n)^2 - 272/(3*(1 + n)) - 320/(3*(2 + n)) - (64*S[1, n])/
                3)*zeta[3])))/eps + cf^2*tf*(-16/(9*(-2 + n)) + 
         928/(3*(-1 + n)) - 480/n^6 + 800/(3*n^5) - 1384/n^4 + 472/n^3 - 
         3644/(3*n^2) + 700/(3*n) + 1520/(1 + n)^6 + 880/(3*(1 + n)^5) + 
         28/(1 + n)^4 + 512/(3*(1 + n)^3) + 400/(1 + n)^2 + 
         10576/(9*(1 + n)) - 1536/(2 + n)^4 - 1856/(2 + n)^3 - 
         5648/(3*(2 + n)^2) - 1716/(2 + n) + (-640/(9*(-1 + n)) + 
           640/(3*n^2) - 640/(3*n) + 640/(3*(1 + n)^2) + 640/(3*(1 + n)) + 
           640/(9*(2 + n)))*S[-4, n] + (-832/(9*(-1 + n)) + 384/n^3 - 
           512/n^2 + 2848/(3*n) + 256/(3*(1 + n)^3) - 128/(1 + n)^2 - 
           3104/(3*(1 + n)) + 256/(3*(2 + n)^2) + 1600/(9*(2 + n)))*
          S[-3, n] + (-64/(27*(-2 + n)) + 896/(9*(-1 + n)) + 256/n^4 - 
           512/n^3 + 928/(3*n^2) + 288/n - 1024/(1 + n)^4 - 
           1792/(3*(1 + n)^3) - 7040/(9*(1 + n)^2) - 14336/(27*(1 + n)) + 
           512/(3*(2 + n)^2) + 1312/(9*(2 + n)))*S[-2, n] + 
         (4288/(9*(-1 + n)) + 1648/(3*n^5) - 1280/(3*n^4) + 1276/(3*n^3) - 
           1724/(3*n^2) - 7664/(3*n) + 11120/(3*(1 + n)^5) + 1104/(1 + n)^4 + 
           1956/(1 + n)^3 + 7792/(3*(1 + n)^2) + 2312/(1 + n) + 
           1536/(2 + n)^4 - 128/(2 + n)^3 - 608/(3*(2 + n)^2) - 
           2104/(9*(2 + n)))*S[1, n] + (-256/(9*(-1 + n)) - 128/n^4 + 
           32/n^3 - 128/n^2 + 968/(3*n) - 944/(3*(1 + n)^4) - 
           80/(3*(1 + n)^3) - 620/(3*(1 + n)^2) - 168/(1 + n) - 
           256/(2 + n)^3 - 320/(3*(2 + n)^2) - 1136/(9*(2 + n)))*S[2, n] + 
         (-896/(3*(-1 + n)) - 1168/(3*n^3) + 1280/(3*n^2) + 2572/(3*n) - 
           4144/(3*(1 + n)^3) - 608/(1 + n)^2 - 420/(1 + n) - 
           1664/(3*(2 + n)^2) - 416/(3*(2 + n)))*S[3, n] + 
         (3776/(9*(-1 + n)) - 736/n^2 + 1424/(3*n) - 736/(1 + n)^2 - 
           1424/(3*(1 + n)) - 3776/(9*(2 + n)))*S[4, n] + 
         (128/n^2 - 256/n + 128/(1 + n)^2 + 256/(1 + n))*S[-3, 1, n] + 
         (-256/(3*(-1 + n)) + 256/n^2 - 256/n + 256/(1 + n)^2 + 256/(1 + n) + 
           256/(3*(2 + n)))*S[-2, -2, n] + (64/(-1 + n) - 160/n + 
           160/(1 + n) - 64/(2 + n))*S[-2, 1, n] + 
         (256/(9*(-1 + n)) + 128/(3*n^2) - 512/(3*n) + 128/(3*(1 + n)^2) + 
           512/(3*(1 + n)) - 256/(9*(2 + n)))*S[1, -3, n] + 
         (-320/(3*(-1 + n)) - 256/(3*n^3) + 1024/(3*n^2) + 1184/(3*n) - 
           2560/(3*(1 + n)^3) - 1280/(3*(1 + n)^2) - 224/(1 + n) - 
           512/(3*(2 + n)^2) - 64/(2 + n))*S[1, -2, n] + 
         (-5312/(9*(-1 + n)) + 2816/(3*n^4) - 2272/(3*n^3) + 3968/(3*n^2) - 
           6808/(3*n) + 8176/(3*(1 + n)^4) + 2704/(3*(1 + n)^3) + 
           4492/(3*(1 + n)^2) + 8264/(3*(1 + n)) + 1280/(2 + n)^3 + 
           448/(3*(2 + n)^2) + 944/(9*(2 + n)))*S[1, 1, n] + 
         (160/(9*(-1 + n)) - 80/n^3 + 608/(3*n^2) - 844/(3*n) - 
           112/(1 + n)^3 + 352/(3*(1 + n)^2) + 324/(1 + n) - 
           256/(3*(2 + n)^2) - 544/(9*(2 + n)))*S[1, 2, n] + 
         (1088/(3*(-1 + n)) - 2720/(3*n^2) + 944/n - 2720/(3*(1 + n)^2) - 
           944/(1 + n) - 1088/(3*(2 + n)))*S[1, 3, n] + 
         (-256/(9*(-1 + n)) + 256/(3*n^2) - 256/(3*n) + 256/(3*(1 + n)^2) + 
           256/(3*(1 + n)) + 256/(9*(2 + n)))*S[2, -2, n] + 
         (736/(9*(-1 + n)) + 176/n^3 - 224/n^2 - 36/n + 1072/(3*(1 + n)^3) + 
           32/(1 + n)^2 - 212/(3*(1 + n)) + 512/(3*(2 + n)^2) + 
           224/(9*(2 + n)))*S[2, 1, n] + (64/(-1 + n) - 224/(3*n^2) + 16/n - 
           224/(3*(1 + n)^2) - 16/(1 + n) - 64/(2 + n))*S[2, 2, n] + 
         (-64/(3*(-1 + n)) + 608/(3*n^2) - 400/n + 608/(3*(1 + n)^2) + 
           400/(1 + n) + 64/(3*(2 + n)))*S[3, 1, n] + 
         (-256/n^2 + 512/n - 256/(1 + n)^2 - 512/(1 + n))*S[1, -2, 1, n] + 
         (512/(3*(-1 + n)) - 512/n^2 + 512/n - 512/(1 + n)^2 - 512/(1 + n) - 
           512/(3*(2 + n)))*S[1, 1, -2, n] + (4160/(9*(-1 + n)) + 
           2608/(3*n^3) - 608/n^2 - 924/n + 4688/(3*(1 + n)^3) + 
           608/(1 + n)^2 + 316/(1 + n) + 2432/(3*(2 + n)^2) + 
           1312/(9*(2 + n)))*S[1, 1, 1, n] + (64/(9*(-1 + n)) - 32/n^2 + 
           112/(3*n) - 32/(1 + n)^2 - 112/(3*(1 + n)) - 64/(9*(2 + n)))*
          S[1, 1, 2, n] + (-320/(3*(-1 + n)) + 544/(3*n^2) - 112/n + 
           544/(3*(1 + n)^2) + 112/(1 + n) + 320/(3*(2 + n)))*S[1, 2, 1, n] + 
         (-448/(3*(-1 + n)) + 224/n^2 - 112/n + 224/(1 + n)^2 + 112/(1 + n) + 
           448/(3*(2 + n)))*S[2, 1, 1, n] + (-4160/(9*(-1 + n)) + 
           2080/(3*n^2) - 1040/(3*n) + 2080/(3*(1 + n)^2) + 
           1040/(3*(1 + n)) + 4160/(9*(2 + n)))*S[1, 1, 1, 1, n] + 
         (-16/(3*(-1 + n)) + 48/n^4 - 16/n^3 + 84/n^2 - 44/n - 72/(1 + n)^4 - 
           8/(1 + n)^3 + 6/(1 + n)^2 - 28/(1 + n) + 64/(2 + n)^2 + 
           232/(3*(2 + n)) + (-160/(3*(-1 + n)) - 56/n^3 + 48/n^2 + 114/n - 
             136/(1 + n)^3 - 48/(1 + n)^2 - 66/(1 + n) - 64/(2 + n)^2 + 
             16/(3*(2 + n)))*S[1, n] + (-32/(3*(-1 + n)) + 16/n^2 - 8/n + 
             16/(1 + n)^2 + 8/(1 + n) + 32/(3*(2 + n)))*S[2, n] + 
           (160/(3*(-1 + n)) - 80/n^2 + 40/n - 80/(1 + n)^2 - 40/(1 + n) - 
             160/(3*(2 + n)))*S[1, 1, n])*zeta[2] + 
         (1792/(9*(-1 + n)) + 1616/(3*n^3) - 256/n^2 - 2716/(3*n) + 
           4144/(3*(1 + n)^3) + 1216/(1 + n)^2 + 988/(3*(1 + n)) + 
           512/(2 + n)^2 + 3392/(9*(2 + n)) + (-2752/(9*(-1 + n)) + 
             2528/(3*n^2) - 2992/(3*n) + 2528/(3*(1 + n)^2) + 
             2992/(3*(1 + n)) + 2752/(9*(2 + n)))*S[1, n])*zeta[3] + 
         (-192/(-1 + n) + 384/n^2 - 288/n + 384/(1 + n)^2 + 288/(1 + n) + 
           192/(2 + n))*zeta[4]) + xib^4*((-3*ca^3)/(4*eps^2) + 
         (17*ca^2*tf)/6 + ((ca^2*tf)/2 + ca^3*(-45/32 + (-1 + n)^(-1) + 
             3/(8*n^2) - 3/(2*n) + 3/(4*(1 + n)) - 3/(4*(2 + n)) + 
             S[1, n]/4))/eps + ca^3*(-127/24 - 1/(32*(-2 + n)) + 
           9/(8*(-1 + n)^2) + 7/(4*(-1 + n)) + 9/(8*n^3) - 11/(16*n^2) - 
           127/(32*n) + 3/(2*(1 + n)^2) + 9/(4*(1 + n)) - 3/(2*(2 + n)^2) - 
           9/(4*(2 + n)) + (-1/(24*(-2 + n)) + 1/(8*n) - 1/(12*(1 + n)))*
            S[-2, n] + (7/16 + 3/(8*(-1 + n)) + 3/(4*n^2) - 3/(4*n) + 
             3/(4*(1 + n)) - 3/(4*(2 + n)))*S[1, n] + (3*S[2, n])/8 + 
           (9*zeta[2])/8 + zeta[3]/3 - (35*zeta[5])/96)) + 
       ca^2*tf*(-6254755/3888 + 341/(6*(-2 + n)^2) - 11189/(72*(-2 + n)) - 
         1478/(3*(-1 + n)^5) - 21599/(54*(-1 + n)^4) - 
         76015/(108*(-1 + n)^3) + 239687/(486*(-1 + n)^2) - 
         2222675/(1458*(-1 + n)) - 915/n^5 + 23119/(18*n^4) - 
         106925/(81*n^3) + 1612705/(972*n^2) + 5977345/(5832*n) - 
         13280/(9*(1 + n)^5) - 21628/(27*(1 + n)^4) - 
         137227/(108*(1 + n)^3) - 353471/(324*(1 + n)^2) + 
         1519249/(2916*(1 + n)) - 37120/(9*(2 + n)^5) - 
         13120/(27*(2 + n)^4) + 23144/(81*(2 + n)^3) + 
         51338/(243*(2 + n)^2) + 218309/(1458*(2 + n)) + (1024*S[-5, n])/9 + 
         (160/3 - 592/(9*(-1 + n)) + 128/n^2 + 710/(9*n) + 136/(1 + n)^2 + 
           368/(9*(1 + n)) - 32/(3*(2 + n)))*S[-4, n] + 
         (1792/81 + 335/(9*(-2 + n)) - 1442/(9*(-1 + n)^2) - 
           2504/(27*(-1 + n)) + 824/(3*n^3) - 3368/(9*n^2) + 63605/(54*n) + 
           224/(3*(1 + n)^3) - 2576/(9*(1 + n)^2) - 19841/(18*(1 + n)) - 
           1600/(9*(2 + n)^2) - 728/(27*(2 + n)))*S[-3, n] + 
         (682/(9*(-2 + n)^2) - 7153/(54*(-2 + n)) - 28/(-1 + n)^3 - 
           1475/(27*(-1 + n)^2) + 16366/(81*(-1 + n)) + 368/(3*n^4) - 
           5768/(9*n^3) + 26362/(27*n^2) + 30803/(162*n) - 
           1888/(3*(1 + n)^4) - 6608/(9*(1 + n)^3) - 7588/(9*(1 + n)^2) - 
           18754/(81*(1 + n)) - 6784/(9*(2 + n)^3) - 2144/(9*(2 + n)^2) - 
           4300/(81*(2 + n)))*S[-2, n] + (2309879/2916 + 707/(12*(-2 + n)) + 
           3002/(9*(-1 + n)^4) - 1085/(3*(-1 + n)^3) - 
           30853/(54*(-1 + n)^2) + 457165/(648*(-1 + n)) - 96/n^5 - 
           11489/(9*n^4) + 4487/(9*n^3) - 78727/(54*n^2) + 553579/(972*n) - 
           688/(3*(1 + n)^5) - 368/(9*(1 + n)^4) - 24652/(27*(1 + n)^3) - 
           16081/(18*(1 + n)^2) - 459989/(648*(1 + n)) - 
           32384/(9*(2 + n)^4) - 6064/(9*(2 + n)^3) - 16588/(81*(2 + n)^2) - 
           41875/(243*(2 + n)))*S[1, n] + (34621/81 - 2024/(9*(-1 + n)^3) - 
           5039/(18*(-1 + n)^2) - 42563/(324*(-1 + n)) - 8/n^4 - 
           2942/(9*n^3) + 4570/(9*n^2) + 77953/(162*n) + 16/(3*(1 + n)^4) - 
           2920/(9*(1 + n)^3) - 1604/(9*(1 + n)^2) - 8543/(162*(1 + n)) - 
           704/(9*(2 + n)^3) + 664/(27*(2 + n)^2) + 17386/(81*(2 + n)))*
          S[2, n] + (65153/162 + 14/(-2 + n) - 856/(3*(-1 + n)^2) + 
           1097/(9*(-1 + n)) + 176/(3*n^3) + 293/(9*n^2) + 37649/(54*n) - 
           656/(3*(1 + n)^3) - 3512/(9*(1 + n)^2) - 30539/(54*(1 + n)) - 
           32/(9*(2 + n)^2) + 532/(9*(2 + n)))*S[3, n] + 
         (1348/3 + 1348/(9*(-1 + n)) - 32/n^2 + 214/(9*n) - 40/(1 + n)^2 - 
           640/(9*(1 + n)) - 160/(9*(2 + n)))*S[4, n] + (3616*S[5, n])/9 + 
         (800*S[-4, 1, n])/9 + (-896/9 - 32/(1 + n))*S[-3, -2, n] + 
         (320/9 + 800/(9*(-1 + n)) + 304/(3*n^2) - 2744/(9*n) + 
           256/(3*(1 + n)^2) + 1160/(3*(1 + n)) - 144/(2 + n))*S[-3, 1, n] + 
         (80*S[-3, 2, n])/3 + (-1036/9 - 16/n + 64/(1 + n))*S[-2, -3, n] + 
         (-1280/27 + 910/(9*(-1 + n)) + 448/(3*n^2) - 1072/(3*n) + 
           352/(3*(1 + n)^2) + 234/(1 + n) - 64/(9*(2 + n)))*S[-2, -2, n] + 
         (671/(9*(-2 + n)) - 63/(-1 + n)^2 + 3389/(54*(-1 + n)) - 
           32/(3*n^3) - 4700/(9*n^2) + 12806/(27*n) + 16/(1 + n)^3 - 
           64/(1 + n)^2 - 5633/(18*(1 + n)) - 1216/(3*(2 + n)^2) - 
           872/(3*(2 + n)))*S[-2, 1, n] + (256/(9*(-1 + n)) - 32/(3*n^2) + 
           304/(9*n) - 32/(3*(1 + n)^2) - 112/(3*(1 + n)) - 224/(9*(2 + n)))*
          S[-2, 2, n] - (256*S[-2, 3, n])/9 + (-1184/9 - 8/(1 + n))*
          S[1, -4, n] + (-640/9 + 5497/(18*(-1 + n)) + 48/n^2 - 5006/(9*n) + 
           6391/(18*(1 + n)) - 1472/(9*(2 + n)))*S[1, -3, n] + 
         (-3584/81 + 671/(9*(-2 + n)) + 59/(-1 + n)^2 + 1819/(54*(-1 + n)) - 
           80/n^3 - 4324/(9*n^2) + 21571/(27*n) - 1712/(3*(1 + n)^3) - 
           3104/(9*(1 + n)^2) - 11617/(18*(1 + n)) - 576/(2 + n)^2 - 
           2680/(9*(2 + n)))*S[1, -2, n] + (56609/162 + 1538/(3*(-1 + n)^3) - 
           11638/(27*(-1 + n)^2) + 114947/(324*(-1 + n)) - 80/n^4 - 
           10844/(9*n^3) + 11126/(27*n^2) + 1403/(162*n) - 80/(1 + n)^4 + 
           4472/(9*(1 + n)^3) - 12514/(27*(1 + n)^2) - 25297/(108*(1 + n)) - 
           21952/(9*(2 + n)^3) - 14984/(27*(2 + n)^2) - 466/(3*(2 + n)))*
          S[1, 1, n] + (36952/81 + 662/(9*(-1 + n)^2) + 4271/(18*(-1 + n)) + 
           8/(3*n^3) - 742/(3*n^2) - 11875/(54*n) - 140/(1 + n)^3 - 
           112/(3*(1 + n)^2) - 4711/(18*(1 + n)) - 1040/(3*(2 + n)^2) - 
           3256/(27*(2 + n)))*S[1, 2, n] + (10042/27 + 8/(3*(-2 + n)) + 
           3278/(9*(-1 + n)) - 752/(3*n^2) - 481/(9*n) - 1228/(3*(1 + n)^2) - 
           8483/(18*(1 + n)) - 1244/(3*(2 + n)))*S[1, 3, n] + 
         (736/9 - 184/(1 + n))*S[1, 4, n] + (-274/3 - 8/n + 8/(1 + n))*
          S[2, -3, n] + (-320/9 + 523/(9*(-1 + n)) + 160/(3*n^2) - 
           400/(3*n) + 112/(3*(1 + n)^2) + 253/(9*(1 + n)) + 64/(9*(2 + n)))*
          S[2, -2, n] + (28145/162 + 548/(9*(-1 + n)^2) - 
           5446/(27*(-1 + n)) - 8/(3*n^3) - 5470/(9*n^2) + 23533/(54*n) + 
           140/(1 + n)^3 + 752/(3*(1 + n)^2) + 2417/(18*(1 + n)) - 
           2704/(9*(2 + n)^2) + 1196/(27*(2 + n)))*S[2, 1, n] + 
         (2383/9 + 619/(9*(-1 + n)) + 80/(3*n^2) - 1174/(9*n) + 
           58/(1 + n)^2 + 1327/(9*(1 + n)) + 296/(9*(2 + n)))*S[2, 2, n] + 
         (2414/9 - 86/(1 + n))*S[2, 3, n] + (-940/9 - 16/n + 48/(1 + n))*
          S[3, -2, n] + (841/27 - 8/(3*(-2 + n)) + 509/(6*(-1 + n)) + 
           80/(3*n^2) - 739/(3*n) + 368/(3*(1 + n)^2) + 1310/(3*(1 + n)) - 
           196/(3*(2 + n)))*S[3, 1, n] + (112 + 8/n + 62/(1 + n))*
          S[3, 2, n] + (-1352/9 + 128/(1 + n))*S[4, 1, n] + 
         64*S[-3, 1, 1, n] + (-88 - 32/n + 128/(1 + n))*S[-2, -2, 1, n] - 
         (256*S[-2, 1, -2, n])/3 + (1880/(9*(-1 + n)) - 3160/(9*n) + 
           1024/(3*(1 + n)) - 1792/(9*(2 + n)))*S[-2, 1, 1, n] - 
         (32*S[-2, 1, 2, n])/9 + (32*S[-2, 2, 1, n])/9 - 128*S[1, -3, 1, n] + 
         (-512/9 + 64/(1 + n))*S[1, -2, -2, n] + 
         (-640/9 + 3224/(9*(-1 + n)) - 544/(3*n^2) - 1736/(9*n) - 
           448/(3*(1 + n)^2) - 16/(1 + n) - 608/(3*(2 + n)))*S[1, -2, 1, n] - 
         (128*S[1, -2, 2, n])/3 + (-1088/9 + 64/(1 + n))*S[1, 1, -3, n] + 
         (-640/9 + 4709/(9*(-1 + n)) - 1088/(3*n^2) - 556/(3*n) - 
           1088/(3*(1 + n)^2) + 49/(3*(1 + n)) - 3296/(9*(2 + n)))*
          S[1, 1, -2, n] + (3361/9 + 6020/(9*(-1 + n)^2) - 
           1495/(9*(-1 + n)) - 11206/(9*n^2) + 13643/(54*n) + 
           7424/(9*(1 + n)^2) + 2813/(18*(1 + n)) - 14432/(9*(2 + n)^2) - 
           11632/(27*(2 + n)))*S[1, 1, 1, n] + (1346/9 + 2989/(18*(-1 + n)) - 
           64/(3*n^2) - 490/(9*n) - 50/(1 + n)^2 + 1915/(18*(1 + n)) - 
           516/(2 + n))*S[1, 1, 2, n] + (-2104/9 + 160/(1 + n))*
          S[1, 1, 3, n] + (-320/9 + 48/(1 + n))*S[1, 2, -2, n] + 
         (1625/9 + 6839/(18*(-1 + n)) + 40/(3*n^2) - 4502/(9*n) + 
           158/(3*(1 + n)^2) + 2699/(6*(1 + n)) - 2600/(9*(2 + n)))*
          S[1, 2, 1, n] + (40/9 - 40/(1 + n))*S[1, 2, 2, n] + 
         (-1888/9 + 72/(1 + n))*S[1, 3, 1, n] - (544*S[2, -2, 1, n])/9 + 
         (-460/9 - 16/n + 80/(1 + n))*S[2, 1, -2, n] + 
         (37 + 3986/(9*(-1 + n)) + 8/n^2 - 5840/(9*n) + 86/(3*(1 + n)^2) + 
           4348/(9*(1 + n)) - 1036/(9*(2 + n)))*S[2, 1, 1, n] + 
         (22/9 + 8/n - 40/(1 + n))*S[2, 1, 2, n] + 
         (-1190/9 - 8/n + 96/(1 + n))*S[2, 2, 1, n] + (-1504/9 - 88/(1 + n))*
          S[3, 1, 1, n] - 128*S[1, -2, 1, 1, n] - 128*S[1, 1, -2, 1, n] + 
         (-1280/9 - 64/(1 + n))*S[1, 1, 1, -2, n] + 
         (676/9 + 10715/(9*(-1 + n)) - 10715/(9*n) + 1120/(1 + n) - 
           1120/(2 + n))*S[1, 1, 1, 1, n] + (-4024/9 + 352/(1 + n))*
          S[1, 1, 1, 2, n] + (-3464/9 + 8/n + 52/(1 + n))*S[1, 1, 2, 1, n] + 
         (-944/3 - 8/n - 148/(1 + n))*S[1, 2, 1, 1, n] + 
         (-2048/9 - 384/(1 + n))*S[2, 1, 1, 1, n] - 
         1120*S[1, 1, 1, 1, 1, n] + (8201/72 + 59/(-1 + n)^3 + 
           1399/(36*(-1 + n)^2) + 21127/(216*(-1 + n)) + 197/(2*n^3) - 
           1601/(12*n^2) - 1553/(108*n) + 304/(3*(1 + n)^3) + 
           650/(9*(1 + n)^2) + 49/(216*(1 + n)) + 416/(3*(2 + n)^3) - 
           40/(9*(2 + n)^2) - 2000/(27*(2 + n)) - (32*S[-3, n])/3 + 
           (-70/(3*(-1 + n)) + 70/(3*n) - 64/(3*(1 + n)) + 64/(3*(2 + n)))*
            S[-2, n] + (-7387/54 - 88/(3*(-1 + n)^2) + 67/(6*(-1 + n)) + 
             458/(3*n^2) - 2237/(36*n) - 160/(3*(1 + n)^2) + 59/(4*(1 + n)) + 
             496/(3*(2 + n)^2) + 272/(9*(2 + n)))*S[1, n] + 
           (-274/3 - 71/(3*(-1 + n)) + 71/(3*n) - 64/(3*(1 + n)) + 
             64/(3*(2 + n)))*S[2, n] - (176*S[3, n])/3 + (64*S[1, -2, n])/3 + 
           (-142/3 - 935/(6*(-1 + n)) + 935/(6*n) - 144/(1 + n) + 
             144/(2 + n))*S[1, 1, n] + (64*S[1, 2, n])/3 + 
           (64*S[2, 1, n])/3 + 144*S[1, 1, 1, n])*zeta[2] + 
         (14879/18 + 365/(3*(-2 + n)) + 799/(9*(-1 + n)^2) + 
           18557/(18*(-1 + n)) + 224/n^3 + 6179/(9*n^2) - 31178/(27*n) - 
           360/(1 + n)^3 - 704/(1 + n)^2 - 108683/(54*(1 + n)) - 
           704/(3*(2 + n)^2) - 2456/(3*(2 + n)) + (-240 - 64/n + 256/(1 + n))*
            S[-2, n] + (-34718/27 - 16/(3*(-2 + n)) - 9686/(9*(-1 + n)) + 
             224/n^2 + 9353/(9*n) + 232/(1 + n)^2 - 1082/(3*(1 + n)) + 
             1232/(3*(2 + n)))*S[1, n] + (-320 + 32/n - 104/(1 + n))*
            S[2, n] + (768 - 32/n + 384/(1 + n))*S[1, 1, n])*zeta[3] + 
         (195/2 - 208/(-1 + n) + 96/n^2 + 320/n - 186/(1 + n)^2 - 
           650/(1 + n) - 296/(2 + n) + (-16 + 288/(1 + n))*S[1, n])*zeta[4] + 
         (-400/3 - 320/n + 1240/(1 + n))*zeta[5]) + 
       ca^3*(102440057/31104 + 77/(8*(-2 + n)^3) - 48745/(192*(-2 + n)^2) + 
         1148285/(2304*(-2 + n)) + 4525/(12*(-1 + n)^6) + 
         40717/(72*(-1 + n)^5) + 614429/(432*(-1 + n)^4) + 
         19259/(96*(-1 + n)^3) + 6060841/(5184*(-1 + n)^2) + 
         65815955/(186624*(-1 + n)) - 9105/(8*n^6) + 161855/(48*n^5) - 
         4347419/(864*n^4) + 27871877/(5184*n^3) - 81612011/(15552*n^2) + 
         228495631/(186624*n) + 3040/(1 + n)^6 + 17800/(9*(1 + n)^5) + 
         186773/(54*(1 + n)^4) + 7902511/(2592*(1 + n)^3) + 
         12018041/(2592*(1 + n)^2) + 1861859/(186624*(1 + n)) - 
         7680/(2 + n)^6 + 38720/(9*(2 + n)^5) - 2242/(9*(2 + n)^4) - 
         156502/(81*(2 + n)^3) - 2383511/(972*(2 + n)^2) - 
         50162341/(23328*(2 + n)) - 336*S[-6, n] + 
         (-3302/9 - 31769/(48*(-1 + n)) + 28163/(48*n) + (3*n)/2 - 
           2416/(3*(1 + n)) + 2416/(3*(2 + n)))*S[-5, n] + 
         (-1489/6 - 135/(-2 + n) - 4535/(24*(-1 + n)^2) + 
           36095/(96*(-1 + n)) + 4403/(16*n^2) - 232823/(288*n) - 
           412/(1 + n)^2 + 2936/(9*(1 + n)) + 1792/(3*(2 + n)^2) + 
           7423/(72*(2 + n)))*S[-4, n] + (-282259/2592 - 
           1223/(12*(-2 + n)^2) - 9439/(48*(-2 + n)) - 733/(24*(-1 + n)^3) + 
           216571/(288*(-1 + n)^2) - 17057/(864*(-1 + n)) + 4091/(16*n^3) - 
           173113/(288*n^2) + 227293/(1728*n) - 1064/(3*(1 + n)^3) - 
           1327/(18*(1 + n)^2) - 79451/(576*(1 + n)) + 832/(3*(2 + n)^3) + 
           1873/(6*(2 + n)^2) + 12295/(72*(2 + n)))*S[-3, n] + 
         (-31/16 + 77/(6*(-2 + n)^3) - 46481/(144*(-2 + n)^2) + 
           621173/(1728*(-2 + n)) - 1465/(12*(-1 + n)^4) + 
           10597/(24*(-1 + n)^3) - 352475/(864*(-1 + n)^2) + 
           89611/(324*(-1 + n)) - 803/(24*n^4) - 18311/(144*n^3) - 
           683803/(864*n^2) - 462239/(1296*n) - 1760/(3*(1 + n)^4) + 
           1357/(9*(1 + n)^3) - 18463/(72*(1 + n)^2) - 
           366613/(5184*(1 + n)) - 1920/(2 + n)^4 + 1232/(3*(2 + n)^3) + 
           10723/(54*(2 + n)^2) - 117803/(648*(2 + n)))*S[-2, n] + 
         (-53296825/23328 + 1371/(16*(-2 + n)^2) - 121085/(384*(-2 + n)) - 
           19001/(24*(-1 + n)^5) - 2645/(72*(-1 + n)^4) - 
           105421/(144*(-1 + n)^3) + 6749465/(3456*(-1 + n)^2) - 
           2622775/(1728*(-1 + n)) - 128389/(48*n^5) + 417809/(72*n^4) - 
           294449/(54*n^3) + 28703017/(5184*n^2) - 66966349/(31104*n) - 
           7136/(3*(1 + n)^5) + 14747/(18*(1 + n)^4) - 83825/(96*(1 + n)^3) - 
           54287/(5184*(1 + n)^2) + 4751575/(1152*(1 + n)) - 
           10240/(2 + n)^5 + 14548/(3*(2 + n)^4) + 20561/(27*(2 + n)^3) - 
           476203/(648*(2 + n)^2) - 1973173/(3888*(2 + n)))*S[1, n] + 
         (-3720271/2592 + 3/(8*(-2 + n)^2) - 2059/(64*(-2 + n)) - 
           3533/(8*(-1 + n)^4) + 74545/(144*(-1 + n)^3) + 
           177269/(288*(-1 + n)^2) - 1429337/(10368*(-1 + n)) + 
           6675/(8*n^4) + 7349/(72*n^3) - 324001/(1728*n^2) + 
           3022999/(10368*n) - 608/(1 + n)^4 + 17593/(18*(1 + n)^3) + 
           469093/(864*(1 + n)^2) - 1752613/(5184*(1 + n)) + 1792/(2 + n)^4 - 
           1739/(9*(2 + n)^3) + 30167/(216*(2 + n)^2) - 7513/(432*(2 + n)))*
          S[2, n] + (-2713735/2592 - 2893/(36*(-2 + n)) + 120/(-1 + n)^3 + 
           55423/(96*(-1 + n)^2) + 82141/(864*(-1 + n)) + 1727/(3*n^3) - 
           48839/(72*n^2) - 268723/(864*n) - 208/(3*(1 + n)^3) + 
           4393/(9*(1 + n)^2) + 531175/(864*(1 + n)) + 2624/(3*(2 + n)^3) - 
           2218/(9*(2 + n)^2) - 124613/(432*(2 + n)))*S[3, n] + 
         (-3188/3 - 27/(-2 + n) + 33/(2*(-1 + n)^2) + 4651/(24*(-1 + n)) + 
           8099/(48*n^2) - 31529/(144*n) - 164/(1 + n)^2 + 
           1789/(18*(1 + n)) + 1856/(3*(2 + n)^2) + 93/(8*(2 + n)))*S[4, n] + 
         (-9278/9 - 1359/(2*(-1 + n)) + 9043/(12*n) - (3*n)/2 - 
           1424/(3*(1 + n)) + 1424/(3*(2 + n)))*S[5, n] - 624*S[6, n] + 
         112*S[-5, 1, n] + (724*S[-4, -2, n])/3 + 
         (-5111/18 - 1/(8*(-2 + n)) - 10349/(48*(-1 + n)) + 12505/(48*n) - 
           283/(4*(1 + n)) + 279/(4*(2 + n)))*S[-4, 1, n] - 
         (346*S[-4, 2, n])/3 + (3545*S[-3, -3, n])/8 + 
         (2365/9 + 1/(4*(-2 + n)) - 293/(6*(-1 + n)) + 521/(6*n) + 
           279/(2*(1 + n)) - 599/(6*(2 + n)))*S[-3, -2, n] + 
         (-3017/18 + 3/(4*(-2 + n)^2) + 2975/(48*(-2 + n)) - 
           5275/(24*(-1 + n)^2) - 38473/(288*(-1 + n)) + 691/(48*n^2) + 
           98327/(288*n) - 1335/(4*(1 + n)^2) - 10051/(48*(1 + n)) - 
           1937/(6*(2 + n)^2) - 4835/(36*(2 + n)))*S[-3, 1, n] + 
         (-2249/24 + 1/(8*(-2 + n)) - 12535/(48*(-1 + n)) + 3989/(16*n) - 
           1093/(4*(1 + n)) + 1063/(4*(2 + n)))*S[-3, 2, n] + 
         (80*S[-3, 3, n])/3 + (800*S[-2, -4, n])/3 + 
         (40031/144 - 22/(3*(-1 + n)) + 2057/(24*n) + (65*n)/16 - 
           467/(16*(1 + n)) - 553/(6*(2 + n)))*S[-2, -3, n] + 
         (4990/27 - (-2 + n)^(-2) + 199/(12*(-2 + n)) - 679/(3*(-1 + n)^2) - 
           24767/(144*(-1 + n)) - 1301/(4*n^2) + 9673/(24*n) + 8/(1 + n)^2 - 
           9377/(48*(1 + n)) - 256/(2 + n)^2 + 835/(18*(2 + n)))*
          S[-2, -2, n] + (231/(2*(-2 + n)^2) - 67199/(288*(-2 + n)) - 
           146/(3*(-1 + n)^3) + 2611/(96*(-1 + n)^2) - 
           309929/(1728*(-1 + n)) - 947/(2*n^3) + 154507/(144*n^2) - 
           100667/(216*n) - 540/(1 + n)^3 - 407/(6*(1 + n)^2) + 
           434657/(576*(1 + n)) - 1408/(2 + n)^3 - 21/(2 + n)^2 + 
           1313/(12*(2 + n)))*S[-2, 1, n] + (-1 - 1/(2*(-2 + n)^2) - 
           611/(24*(-2 + n)) - 1495/(12*(-1 + n)^2) + 6077/(144*(-1 + n)) - 
           413/(8*n^2) - 7403/(144*n) - 643/(6*(1 + n)^2) - 397/(8*(1 + n)) + 
           113/(3*(2 + n)^2) + 81/(2 + n))*S[-2, 2, n] + 
         (812/9 + 191/(24*(-1 + n)) - 29/(24*n) + 52/(3*(1 + n)) - 
           10/(2 + n))*S[-2, 3, n] + (160*S[-2, 4, n])/3 + 
         (2416*S[1, -5, n])/3 + (6935/18 - 2147/(12*(-1 + n)) + 1078/(3*n) + 
           2783/(8*(1 + n)) - 2775/(8*(2 + n)))*S[1, -4, n] + 
         (5593/18 + 3563/(48*(-2 + n)) - 4093/(6*(-1 + n)^2) - 
           185545/(576*(-1 + n)) - 2299/(12*n^2) + 262805/(288*n) - 
           359/(4*(1 + n)^2) - 275389/(576*(1 + n)) - 3601/(6*(2 + n)^2) - 
           415/(18*(2 + n)))*S[1, -3, n] + (276589/1296 + 114/(-2 + n)^2 - 
           94829/(288*(-2 + n)) - 2417/(12*(-1 + n)^3) + 
           5349/(32*(-1 + n)^2) - 1640947/(1728*(-1 + n)) - 24023/(24*n^3) + 
           69947/(36*n^2) + 214913/(864*n) - 812/(3*(1 + n)^3) - 
           1153/(18*(1 + n)^2) + 553729/(576*(1 + n)) - 2048/(2 + n)^3 + 
           368/(3*(2 + n)^2) + 193/(2 + n))*S[1, -2, n] + 
         (-618599/1296 + 6513/(64*(-2 + n)) + 169/(6*(-1 + n)^4) - 
           28249/(48*(-1 + n)^3) - 74891/(54*(-1 + n)^2) + 
           23235767/(10368*(-1 + n)) - 74973/(16*n^4) + 1955021/(288*n^3) - 
           10366955/(1728*n^2) + 17492417/(10368*n) - 2720/(3*(1 + n)^4) - 
           4085/(18*(1 + n)^3) - 662299/(864*(1 + n)^2) - 
           4789987/(1728*(1 + n)) - 10368/(2 + n)^4 + 36262/(9*(2 + n)^3) + 
           6859/(6*(2 + n)^2) - 1100369/(1296*(2 + n)))*S[1, 1, n] + 
         (-1719565/2592 - 3/(8*(-2 + n)^2) + 49/(8*(-2 + n)) - 
           541/(-1 + n)^3 + 145145/(288*(-1 + n)^2) - 637741/(576*(-1 + n)) + 
           3245/(24*n^3) + 7309/(16*n^2) + 715481/(864*n) - 
           10721/(12*(1 + n)^3) + 877/(6*(1 + n)^2) + 111137/(576*(1 + n)) + 
           223/(3*(2 + n)^3) + 21815/(72*(2 + n)^2) + 70705/(216*(2 + n)))*
          S[1, 2, n] + (-231785/432 + 117/(4*(-2 + n)) - 
           5337/(8*(-1 + n)^2) - 5867/(72*(-1 + n)) + 1175/(12*n^2) + 
           79363/(288*n) - 3353/(8*(1 + n)^2) - 21823/(144*(1 + n)) + 
           1363/(3*(2 + n)^2) + 18875/(48*(2 + n)))*S[1, 3, n] + 
         (-6847/18 - 11295/(16*(-1 + n)) + 29065/(48*n) - 3267/(8*(1 + n)) + 
           5655/(8*(2 + n)))*S[1, 4, n] + (1424*S[1, 5, n])/3 + 
         (16297*S[2, -4, n])/24 + (23353/96 + 1/(8*(-2 + n)) - 
           22543/(48*(-1 + n)) + 15587/(24*n) + (17*n)/32 + 
           169/(32*(1 + n)) - 725/(24*(2 + n)))*S[2, -3, n] + 
         (1360/9 - (-2 + n)^(-2) - 421/(24*(-2 + n)) - 5041/(12*(-1 + n)^2) - 
           5071/(96*(-1 + n)) + 3787/(24*n^2) + 3823/(24*n) - 
           395/(6*(1 + n)^2) - 31159/(288*(1 + n)) + 113/(3*(2 + n)^2) + 
           3719/(36*(2 + n)))*S[2, -2, n] + 
         (-822397/2592 + 3/(8*(-2 + n)^2) - 217/(32*(-2 + n)) - 
           16549/(24*(-1 + n)^3) + 135677/(288*(-1 + n)^2) - 
           266483/(432*(-1 + n)) + 901/(48*n^3) + 203519/(144*n^2) - 
           700303/(1728*n) - 15647/(12*(1 + n)^3) + 9/(2*(1 + n)^2) + 
           31475/(64*(1 + n)) + 289/(3*(2 + n)^3) + 29237/(72*(2 + n)^2) + 
           6463/(24*(2 + n)))*S[2, 1, n] + (-27049/48 - 1/(2*(-2 + n)^2) + 
           407/(48*(-2 + n)) - 1957/(4*(-1 + n)^2) + 58963/(144*(-1 + n)) + 
           10259/(16*n^2) - 127001/(288*n) - 5463/(8*(1 + n)^2) + 
           42581/(288*(1 + n)) + 828/(2 + n)^2 - 31993/(144*(2 + n)))*
          S[2, 2, n] + (-113563/144 - 16511/(24*(-1 + n)) + 32221/(48*n) - 
           37453/(96*(1 + n)) + 12817/(24*(2 + n)))*S[2, 3, n] - 
         (2857*S[2, 4, n])/24 + 560*S[3, -3, n] + 
         (44555/144 - 83/(2*(-1 + n)) + 1213/(8*n) - (31*n)/16 + 
           2891/(48*(1 + n)) - 603/(4*(2 + n)))*S[3, -2, n] + 
         (-18949/216 + 3/(4*(-2 + n)^2) + 203/(16*(-2 + n)) - 
           4369/(6*(-1 + n)^2) + 13185/(64*(-1 + n)) + 13177/(48*n^2) + 
           65/(48*n) - 24107/(24*(1 + n)^2) - 22747/(64*(1 + n)) + 
           1141/(3*(2 + n)^2) - 3433/(48*(2 + n)))*S[3, 1, n] + 
         (-15025/32 + 1/(4*(-2 + n)) - 6431/(12*(-1 + n)) + 4569/(8*n) - 
           (17*n)/32 - 26345/(48*(1 + n)) + 1316/(3*(2 + n)))*S[3, 2, n] - 
         118*S[3, 3, n] + (4105*S[4, -2, n])/12 + 
         (1853/18 - 1/(8*(-2 + n)) - 8671/(24*(-1 + n)) + 8357/(24*n) + 3*n - 
           15965/(24*(1 + n)) + 5573/(12*(2 + n)))*S[4, 1, n] + 
         (5593*S[4, 2, n])/24 + 736*S[5, 1, n] + (928*S[-4, 1, 1, n])/3 - 
         (551*S[-3, -2, 1, n])/4 - 128*S[-3, 1, -2, n] + 
         (-220 + 2779/(16*(-1 + n)) - 5011/(48*n) + 944/(3*(1 + n)) - 
           944/(3*(2 + n)))*S[-3, 1, 1, n] + (118*S[-3, 1, 2, n])/3 + 
         (106*S[-3, 2, 1, n])/3 - (460*S[-2, -3, 1, n])/3 + 
         (2983/8 + 1/(2*(-2 + n)) + 1190/(3*(-1 + n)) - 3911/(12*n) - 
           (31*n)/8 + 2327/(24*(1 + n)) - 1733/(6*(2 + n)))*S[-2, -2, 1, n] + 
         (184*S[-2, -2, 2, n])/3 - (460*S[-2, 1, -3, n])/3 + 
         (800/3 - 1/(2*(-2 + n)) + 850/(3*(-1 + n)) - 332/n + 
           322/(3*(1 + n)) - 653/(6*(2 + n)))*S[-2, 1, -2, n] + 
         (135/(-2 + n) - 1171/(12*(-1 + n)^2) - 17395/(48*(-1 + n)) - 
           5355/(8*n^2) + 134357/(144*n) - 544/(3*(1 + n)^2) - 541/(1 + n) - 
           928/(2 + n)^2 - 1268/(9*(2 + n)))*S[-2, 1, 1, n] + 
         (37/36 - 1/(4*(-2 + n)) + 2375/(24*(-1 + n)) - 773/(8*n) + 
           607/(6*(1 + n)) - 1127/(12*(2 + n)))*S[-2, 1, 2, n] - 
         (112*S[-2, 1, 3, n])/3 + (184*S[-2, 2, -2, n])/3 + 
         (-37/36 + 1/(4*(-2 + n)) + 481/(8*(-1 + n)) - 477/(8*n) + 
           289/(6*(1 + n)) - 665/(12*(2 + n)))*S[-2, 2, 1, n] - 
         (208*S[-2, 3, 1, n])/3 + 76*S[1, -4, 1, n] - (268*S[1, -3, -2, n])/
          3 + (753/2 - (-2 + n)^(-1) + 1913/(6*(-1 + n)) - 4241/(12*n) + 
           2113/(12*(1 + n)) - 4031/(24*(2 + n)))*S[1, -3, 1, n] + 
         268*S[1, -3, 2, n] - (1193*S[1, -2, -3, n])/12 + 
         (1930/9 + (-2 + n)^(-1) + 503/(-1 + n) - 1615/(3*n) + 
           785/(3*(1 + n)) - 711/(2*(2 + n)))*S[1, -2, -2, n] + 
         (3035/9 - 1/(2*(-2 + n)^2) + 1487/(24*(-2 + n)) - 
           385/(3*(-1 + n)^2) - 580/(3*(-1 + n)) - 3926/(3*n^2) + 
           59609/(72*n) + 121/(2*(1 + n)^2) - 4109/(8*(1 + n)) - 
           2993/(3*(2 + n)^2) - 41/(18*(2 + n)))*S[1, -2, 1, n] + 
         (511/3 + 1/(2*(-2 + n)) + 463/(4*(-1 + n)) - 383/(4*n) + 
           565/(3*(1 + n)) - 2251/(12*(2 + n)))*S[1, -2, 2, n] - 
         16*S[1, -2, 3, n] - 350*S[1, 1, -4, n] + 
         (6461/18 - 1/(8*(-2 + n)) + 21715/(24*(-1 + n)) - 8323/(8*n) + 
           1022/(3*(1 + n)) - 3283/(8*(2 + n)))*S[1, 1, -3, n] + 
         (3134/9 + 1/(2*(-2 + n)^2) + 767/(6*(-2 + n)) + 479/(3*(-1 + n)^2) - 
           103501/(288*(-1 + n)) - 1919/n^2 + 19719/(16*n) + 
           424/(3*(1 + n)^2) - 27013/(32*(1 + n)) - 4448/(3*(2 + n)^2) - 
           137/(18*(2 + n)))*S[1, 1, -2, n] + 
         (-31703/72 + 22783/(24*(-1 + n)^3) - 303445/(288*(-1 + n)^2) - 
           148855/(108*(-1 + n)) - 278575/(48*n^3) + 1024205/(144*n^2) - 
           1556725/(864*n) + 736/(1 + n)^3 - 29267/(18*(1 + n)^2) + 
           316223/(288*(1 + n)) - 8640/(2 + n)^3 + 9335/(3*(2 + n)^2) + 
           31501/(18*(2 + n)))*S[1, 1, 1, n] + (1490/9 + 1/(4*(-2 + n)^2) - 
           43/(12*(-2 + n)) - 587/(-1 + n)^2 - 61787/(192*(-1 + n)) - 
           9669/(16*n^2) + 93757/(288*n) - 632/(3*(1 + n)^2) - 
           354973/(576*(1 + n)) - 1631/(2*(2 + n)^2) + 119435/(144*(2 + n)))*
          S[1, 1, 2, n] + (32995/72 + 2881/(12*(-1 + n)) - 12361/(48*n) - 
           2959/(12*(1 + n)) - 31/(2*(2 + n)))*S[1, 1, 3, n] + 
         686*S[1, 1, 4, n] - (713*S[1, 2, -3, n])/24 + 
         (1294/9 + 5/(4*(-2 + n)) + 1159/(6*(-1 + n)) - 614/(3*n) + 
           1291/(12*(1 + n)) - 168/(2 + n))*S[1, 2, -2, n] + 
         (779/9 - 1/(4*(-2 + n)^2) + 199/(48*(-2 + n)) - 
           21155/(48*(-1 + n)^2) - 412235/(576*(-1 + n)) - 5795/(8*n^2) + 
           342467/(288*n) - 5029/(24*(1 + n)^2) - 65355/(64*(1 + n)) - 
           772/(2 + n)^2 + 75181/(144*(2 + n)))*S[1, 2, 1, n] + 
         (-14617/72 + 3/(8*(-2 + n)) - 7351/(16*(-1 + n)) + 5113/(12*n) - 
           8815/(24*(1 + n)) + 849/(2*(2 + n)))*S[1, 2, 2, n] + 
         (12283*S[1, 2, 3, n])/24 - (563*S[1, 3, -2, n])/4 + 
         (20783/36 - (-2 + n)^(-1) + 11899/(48*(-1 + n)) - 11213/(48*n) + 
           679/(8*(1 + n)) - 741/(4*(2 + n)))*S[1, 3, 1, n] + 
         (5471*S[1, 3, 2, n])/12 + (1442*S[1, 4, 1, n])/3 + 
         (16*S[2, -3, 1, n])/3 + 104*S[2, -2, -2, n] + 
         (6839/36 - 1/(2*(-2 + n)) - 1259/(24*(-1 + n)) + 653/(24*n) - 
           249/(2*(1 + n)) + 251/(2*(2 + n)))*S[2, -2, 1, n] + 
         (488*S[2, -2, 2, n])/3 - (88*S[2, 1, -3, n])/3 + 
         (26495/144 + 3/(4*(-2 + n)) + 1109/(6*(-1 + n)) - 3511/(24*n) + 
           (17*n)/16 + 513/(16*(1 + n)) - 645/(4*(2 + n)))*S[2, 1, -2, n] + 
         (9043/36 - 9/(16*(-2 + n)) - 10849/(48*(-1 + n)^2) - 
           143957/(144*(-1 + n)) - 4519/(6*n^2) + 252091/(144*n) - 
           292/(3*(1 + n)^2) - 85141/(72*(1 + n)) - 1601/(2*(2 + n)^2) + 
           12349/(48*(2 + n)))*S[2, 1, 1, n] + (-70951/288 + 3/(8*(-2 + n)) - 
           2687/(6*(-1 + n)) + 18817/(48*n) - (17*n)/32 - 
           12629/(32*(1 + n)) + 3597/(8*(2 + n)))*S[2, 1, 2, n] + 
         (11785*S[2, 1, 3, n])/24 + (1705*S[2, 2, -2, n])/12 + 
         (58451/288 - 7679/(24*(-1 + n)) + 725/(2*n) + (17*n)/32 - 
           40517/(96*(1 + n)) + 2259/(8*(2 + n)))*S[2, 2, 1, n] + 
         (817*S[2, 2, 2, n])/2 + (14983*S[2, 3, 1, n])/24 - 
         100*S[3, -2, 1, n] - 153*S[3, 1, -2, n] + 
         (41821/72 - 3/(8*(-2 + n)) + 2691/(8*(-1 + n)) - 6261/(16*n) + 
           9577/(24*(1 + n)) - 264/(2 + n))*S[3, 1, 1, n] + 
         (2863*S[3, 1, 2, n])/6 + (3553*S[3, 2, 1, n])/6 + 
         (928*S[4, 1, 1, n])/3 + 304*S[-3, 1, 1, 1, n] - 
         (800*S[-2, -2, 1, 1, n])/3 - (248*S[-2, 1, -2, 1, n])/3 - 
         (800*S[-2, 1, 1, -2, n])/3 + (16199/(24*(-1 + n)) - 16009/(24*n) + 
           608/(1 + n) - 608/(2 + n))*S[-2, 1, 1, 1, n] - 
         (944*S[1, -3, 1, 1, n])/3 - (1769*S[1, -2, -2, 1, n])/6 - 
         (352*S[1, -2, 1, -2, n])/3 + (440 + 3555/(4*(-1 + n)) - 4055/(4*n) + 
           1408/(3*(1 + n)) - 1408/(3*(2 + n)))*S[1, -2, 1, 1, n] - 
         (260*S[1, -2, 1, 2, n])/3 - (188*S[1, -2, 2, 1, n])/3 - 
         (514*S[1, 1, -3, 1, n])/3 - 360*S[1, 1, -2, -2, n] + 
         (429 + (-2 + n)^(-1) + 16987/(12*(-1 + n)) - 18149/(12*n) + 
           2043/(2*(1 + n)) - 4153/(4*(2 + n)))*S[1, 1, -2, 1, n] - 
         (580*S[1, 1, -2, 2, n])/3 - 414*S[1, 1, 1, -3, n] + 
         (4600/9 - 5/(4*(-2 + n)) + 1751/(-1 + n) - 1952/n + 
           2243/(2*(1 + n)) - 2065/(2*(2 + n)))*S[1, 1, 1, -2, n] + 
         (24521/18 + 16045/(12*(-1 + n)^2) - 1165705/(288*(-1 + n)) - 
           97915/(16*n^2) + 1662185/(288*n) + 2720/(1 + n)^2 - 
           23795/(6*(1 + n)) - 6880/(2 + n)^2 + 43955/(18*(2 + n)))*
          S[1, 1, 1, 1, n] + (13370/9 - 5/(8*(-2 + n)) + 
           65845/(48*(-1 + n)) - 57493/(48*n) + 3049/(4*(1 + n)) - 
           5265/(4*(2 + n)))*S[1, 1, 1, 2, n] + (33*S[1, 1, 1, 3, n])/2 - 
         176*S[1, 1, 2, -2, n] + (46141/36 + 1/(4*(-2 + n)) + 
           20629/(16*(-1 + n)) - 61919/(48*n) + 12371/(12*(1 + n)) - 
           8987/(8*(2 + n)))*S[1, 1, 2, 1, n] + (831*S[1, 1, 2, 2, n])/2 - 
         176*S[1, 1, 3, 1, n] + 112*S[1, 2, -2, 1, n] - 
         (707*S[1, 2, 1, -2, n])/4 + (13573/12 + 3/(8*(-2 + n)) + 
           14257/(12*(-1 + n)) - 2549/(2*n) + 15071/(12*(1 + n)) - 
           8067/(8*(2 + n)))*S[1, 2, 1, 1, n] + (3539*S[1, 2, 1, 2, n])/8 + 
         (2289*S[1, 2, 2, 1, n])/8 - (529*S[1, 3, 1, 1, n])/2 - 
         192*S[2, -2, 1, 1, n] + 112*S[2, 1, -2, 1, n] - 
         179*S[2, 1, 1, -2, n] + (9196/9 + 3133/(3*(-1 + n)) - 28177/(24*n) + 
           3149/(2*(1 + n)) - 976/(2 + n))*S[2, 1, 1, 1, n] + 
         (975*S[2, 1, 1, 2, n])/2 + 339*S[2, 1, 2, 1, n] + 
         (395*S[2, 2, 1, 1, n])/2 - 432*S[3, 1, 1, 1, n] - 
         608*S[1, -2, 1, 1, 1, n] - (1408*S[1, 1, -2, 1, 1, n])/3 - 
         1020*S[1, 1, 1, -2, 1, n] - 1024*S[1, 1, 1, 1, -2, n] + 
         (4640 + 51945/(8*(-1 + n)) - 51945/(8*n) + 5760/(1 + n) - 
           5760/(2 + n))*S[1, 1, 1, 1, 1, n] - 1264*S[1, 1, 1, 1, 2, n] - 
         1115*S[1, 1, 1, 2, 1, n] - 1037*S[1, 1, 2, 1, 1, n] - 
         1024*S[1, 2, 1, 1, 1, n] - 1120*S[2, 1, 1, 1, 1, n] - 
         5760*S[1, 1, 1, 1, 1, 1, n] + (-119971/576 - 481/(8*(-1 + n)^4) - 
           172/(3*(-1 + n)^3) - 13187/(64*(-1 + n)^2) - 
           78733/(576*(-1 + n)) + 1821/(16*n^4) - 9681/(32*n^3) + 
           111409/(288*n^2) - 32711/(216*n) - 144/(1 + n)^4 - 
           620/(3*(1 + n)^3) - 2516/(9*(1 + n)^2) + 131977/(1728*(1 + n)) + 
           192/(2 + n)^4 - 520/(3*(2 + n)^3) + 275/(4*(2 + n)^2) + 
           7007/(36*(2 + n)) + 24*S[-4, n] + (115/3 + 2547/(32*(-1 + n)) - 
             2541/(32*n) + 72/(1 + n) - 72/(2 + n))*S[-3, n] + 
           (439/(8*(-1 + n)^2) - 185/(32*(-1 + n)) + 865/(16*n^2) - 
             2773/(96*n) + 48/(1 + n)^2 + 98/(3*(1 + n)) + 48/(2 + n)^2 + 
             2/(2 + n))*S[-2, n] + (155807/432 + 1847/(16*(-1 + n)^3) - 
             11573/(192*(-1 + n)^2) + 121271/(576*(-1 + n)) + 8887/(32*n^3) - 
             6481/(12*n^2) + 10763/(72*n) + 240/(1 + n)^3 + 
             545/(12*(1 + n)^2) - 37285/(192*(1 + n)) + 384/(2 + n)^3 - 
             493/(2*(2 + n)^2) - 869/(6*(2 + n)))*S[1, n] + 
           (1001/4 + 1767/(16*(-1 + n)^2) - 2505/(64*(-1 + n)) - 
             925/(8*n^2) + 8891/(192*n) + 144/(1 + n)^2 + 35/(12*(1 + n)) - 
             144/(2 + n)^2 - 49/(12*(2 + n)))*S[2, n] + 
           (583/3 + 2089/(16*(-1 + n)) - 2091/(16*n) + 120/(1 + n) - 
             120/(2 + n))*S[3, n] + 72*S[4, n] - 24*S[-3, 1, n] + 
           (-851/(16*(-1 + n)) + 841/(16*n) - 48/(1 + n) + 48/(2 + n))*
            S[-2, 1, n] - 72*S[1, -3, n] + (-230/3 - 845/(8*(-1 + n)) + 
             845/(8*n) - 96/(1 + n) + 96/(2 + n))*S[1, -2, n] + 
           (-359/4 + 431/(8*(-1 + n)^2) + 69565/(192*(-1 + n)) + 
             15933/(32*n^2) - 105629/(192*n) - 48/(1 + n)^2 + 
             1727/(4*(1 + n)) + 528/(2 + n)^2 - 3071/(12*(2 + n)))*
            S[1, 1, n] + (-122/3 + 1861/(32*(-1 + n)) - 1861/(32*n) + 
             48/(1 + n) - 48/(2 + n))*S[1, 2, n] - 120*S[1, 3, n] - 
           48*S[2, -2, n] + (-122/3 + 937/(16*(-1 + n)) - 469/(8*n) + 
             48/(1 + n) - 48/(2 + n))*S[2, 1, n] - 96*S[2, 2, n] - 
           120*S[3, 1, n] + 48*S[1, -2, 1, n] + 96*S[1, 1, -2, n] + 
           (-576 - 10389/(16*(-1 + n)) + 10389/(16*n) - 576/(1 + n) + 
             576/(2 + n))*S[1, 1, 1, n] - 48*S[1, 1, 2, n] - 
           48*S[1, 2, 1, n] - 48*S[2, 1, 1, n] + 576*S[1, 1, 1, 1, n])*
          zeta[2] + (-400873/288 + 71/(4*(-2 + n)^2) - 37619/(96*(-2 + n)) + 
           177/(-1 + n)^3 - 121295/(288*(-1 + n)^2) - 442639/(576*(-1 + n)) + 
           43031/(48*n^3) - 1018235/(288*n^2) + 1926245/(432*n) + 
           3973/(6*(1 + n)^3) - 3775/(3*(1 + n)^2) - 4010459/(1728*(1 + n)) - 
           1766/(3*(2 + n)^3) + 9577/(36*(2 + n)^2) + 23797/(36*(2 + n)) + 
           (497*S[-3, n])/2 + (2741/4 - (-2 + n)^(-1) + 8189/(24*(-1 + n)) - 
             3821/(24*n) + (5*n)/4 - 239/(4*(1 + n)) - 334/(2 + n))*
            S[-2, n] + (441799/216 + (-2 + n)^(-2) + 223/(2*(-2 + n)) + 
             229/(4*(-1 + n)^2) + 31153/(18*(-1 + n)) + 12489/(16*n^2) - 
             772589/(288*n) + 717/(2*(1 + n)^2) + 179689/(96*(1 + n)) - 
             191/(2 + n)^2 - 64367/(72*(2 + n)))*S[1, n] + 
           (28589/24 + 1/(2*(-2 + n)) + 21655/(48*(-1 + n)) - 24793/(48*n) - 
             (17*n)/8 + 1637/(2*(1 + n)) - 1229/(2*(2 + n)))*S[2, n] + 
           (898*S[3, n])/3 - 272*S[-2, 1, n] - 299*S[1, -2, n] + 
           (-7189/4 - 3/(2*(-2 + n)) - 31787/(48*(-1 + n)) + 36701/(48*n) - 
             5109/(4*(1 + n)) + 1521/(2*(2 + n)))*S[1, 1, n] - 
           609*S[1, 2, n] - (1269*S[2, 1, n])/2 + 803*S[1, 1, 1, n])*
          zeta[3] + (-705/2 - 48/(-1 + n)^2 - 15/(8*(-1 + n)) + 
           1287/(16*n^2) - 9429/(16*n) + 2727/(8*(1 + n)^2) + 
           2679/(4*(1 + n)) - 108/(2 + n)^2 + 9237/(16*(2 + n)) + 
           (1275/4 + 627/(8*(-1 + n)) + 585/(8*n) - 537/(2*(1 + n)) - 
             180/(2 + n))*S[1, n] + 72*S[2, n] - 144*S[1, 1, n])*zeta[4] + 
         (18765/32 - 5/(2*(-2 + n)) + 5/(-1 + n) + 8095/(8*n) + (55*n)/8 - 
           2010/(1 + n) - 95/(2 + n) - 100*S[1, n])*zeta[5]) + 
       ca*(tf^2*(49960/243 + 16/(-2 + n) + 1520/(9*(-1 + n)^4) - 
           1064/(27*(-1 + n)^3) - 1288/(27*(-1 + n)^2) + 
           273392/(729*(-1 + n)) - 5072/(27*n^4) - 6640/(81*n^3) - 
           10064/(27*n^2) - 250052/(729*n) + 4096/(27*(1 + n)^4) + 
           10240/(81*(1 + n)^3) + 1120/(9*(1 + n)^2) + 67640/(729*(1 + n)) - 
           512/(2 + n)^4 - 3584/(9*(2 + n)^3) - 19904/(81*(2 + n)^2) - 
           98000/(729*(2 + n)) + (512/(9*(-1 + n)) - 512/(3*n) + 
             512/(3*(1 + n)) - 512/(9*(2 + n)))*S[-3, n] + 
           (64/(3*(-2 + n)) + 448/(27*(-1 + n)) - 512/(3*n^2) - 256/(9*n) + 
             256/(3*(1 + n)^2) + 640/(9*(1 + n)) - 256/(3*(2 + n)^2) - 
             2176/(27*(2 + n)))*S[-2, n] + (-33296/729 + 784/(9*(-1 + n)^3) + 
             8/(27*(-1 + n)^2) + 21088/(243*(-1 + n)) - 368/(27*n^3) + 
             1328/(81*n^2) - 11120/(81*n) + 4352/(27*(1 + n)^3) + 
             6176/(81*(1 + n)^2) + 8384/(81*(1 + n)) - 256/(2 + n)^3 - 
             4544/(27*(2 + n)^2) - 29872/(243*(2 + n)))*S[1, n] + 
           (-560/27 + 784/(9*(-1 + n)^2) + 1016/(81*(-1 + n)) - 
             3824/(27*n^2) - 3208/(27*n) + 640/(27*(1 + n)^2) + 
             520/(9*(1 + n)) - 128/(3*(2 + n)^2) - 4832/(81*(2 + n)))*
            S[2, n] + (-112/3 - 176/(9*(-1 + n)) - 80/n + 320/(9*(1 + n)) - 
             64/(9*(2 + n)))*S[3, n] - 64*S[4, n] + 
           (256/(9*(-1 + n)) - 256/(3*n) + 256/(3*(1 + n)) - 256/(9*(2 + n)))*
            S[-2, 1, n] + (256/(9*(-1 + n)) - 256/(3*n) + 256/(3*(1 + n)) - 
             256/(9*(2 + n)))*S[1, -2, n] + (-368/9 + 848/(9*(-1 + n)^2) - 
             1000/(81*(-1 + n)) - 1520/(27*n^2) - 856/(27*n) + 
             2944/(27*(1 + n)^2) + 632/(9*(1 + n)) - 128/(2 + n)^2 - 
             5984/(81*(2 + n)))*S[1, 1, n] + (-496/9 - 496/(9*(-1 + n)) + 
             48/n + 128/(3*(1 + n)^2) + 64/(1 + n))*S[1, 2, n] + 
           (-64 + 320/(3*(1 + n)))*S[1, 3, n] + (-208/27 + 80/(-1 + n) - 
             1040/(9*n) - 128/(3*(1 + n)^2) - 64/(3*(1 + n)) - 
             128/(3*(2 + n)))*S[2, 1, n] + (-128/3 - 64/(3*(1 + n)))*
            S[2, 2, n] - (64*S[3, 1, n])/(1 + n) + 
           (-496/9 + 64/(-1 + n) - 64/n + 64/(1 + n) - 64/(2 + n))*
            S[1, 1, 1, n] + (-128/3 + 256/(3*(1 + n)))*S[1, 1, 2, n] + 
           (-128/3 - 64/(3*(1 + n)))*S[1, 2, 1, n] + 
           (-64/9 - 256/(3*(1 + n)))*S[2, 1, 1, n] - 64*S[1, 1, 1, 1, n] + 
           (-136/9 - 40/(3*(-1 + n)^2) - 124/(27*(-1 + n)) + 184/(9*n^2) - 
             40/(27*n) - 128/(9*(1 + n)^2) - 320/(27*(1 + n)) + 
             64/(3*(2 + n)^2) + 448/(27*(2 + n)) + 
             (248/27 - 32/(3*(-1 + n)) + 32/(3*n) - 32/(3*(1 + n)) + 32/
                (3*(2 + n)))*S[1, n] + (32*S[2, n])/3 + (32*S[1, 1, n])/3)*
            zeta[2] + (-1496/9 - 7712/(27*(-1 + n)) + 9632/(27*n) + 
             256/(1 + n)^2 + 13120/(27*(1 + n)) + 1856/(27*(2 + n)) + 
             (4928/27 + 256/(3*(1 + n)))*S[1, n])*zeta[3] + 
           (192*zeta[4])/(1 + n)) + cf*tf*(-1925/12 + 1112/(9*(-2 + n)) + 
           240/(-1 + n)^5 - 1720/(3*(-1 + n)^4) + 20735/(27*(-1 + n)^3) - 
           267031/(243*(-1 + n)^2) + 18469/(54*(-1 + n)) + 2160/n^6 - 
           36580/(9*n^5) + 167798/(27*n^4) - 487546/(81*n^3) + 
           1439765/(243*n^2) - 220547/(486*n) - 6080/(1 + n)^6 - 
           32000/(9*(1 + n)^5) - 137914/(27*(1 + n)^4) - 
           358325/(81*(1 + n)^3) - 1456156/(243*(1 + n)^2) - 
           1352581/(486*(1 + n)) + 17920/(3*(2 + n)^5) + 
           104576/(27*(2 + n)^4) + 257632/(81*(2 + n)^3) + 
           248456/(81*(2 + n)^2) + 75022/(27*(2 + n)) + 
           (928/(3*(-1 + n)) - 992/(3*n^2) - 784/(3*n) - 512/(3*(1 + n)^2) + 
             304/(3*(1 + n)) - 448/(3*(2 + n)))*S[-4, n] + 
           (128/(3*(-2 + n)) + 1696/(9*(-1 + n)^2) + 120/(-1 + n) - 704/n^3 + 
             2272/(3*n^2) - 7184/(3*n) + 64/(1 + n)^3 + 2576/(3*(1 + n)^2) + 
             6776/(3*(1 + n)) + 896/(9*(2 + n)^2) - 80/(3*(2 + n)))*
            S[-3, n] + (4448/(27*(-2 + n)) + 160/(3*(-1 + n)^3) - 
             3584/(27*(-1 + n)^2) - 21136/(81*(-1 + n)) - 736/(3*n^4) + 
             4496/(3*n^3) - 5104/(3*n^2) - 5872/(9*n) + 7040/(3*(1 + n)^4) + 
             6112/(3*(1 + n)^3) + 17728/(9*(1 + n)^2) + 14968/(27*(1 + n)) + 
             11264/(9*(2 + n)^3) + 448/(2 + n)^2 + 15736/(81*(2 + n)))*
            S[-2, n] + (2873/27 - 32/(-2 + n) + 240/(-1 + n)^4 - 
             1720/(3*(-1 + n)^3) + 26495/(27*(-1 + n)^2) - 
             44429/(27*(-1 + n)) + 7928/(3*n^5) - 32812/(9*n^4) + 
             134048/(27*n^3) - 278650/(81*n^2) + 604421/(81*n) - 
             5248/(3*(1 + n)^5) - 16468/(9*(1 + n)^4) - 
             85040/(27*(1 + n)^3) - 134047/(81*(1 + n)^2) - 
             576521/(81*(1 + n)) + 32768/(9*(2 + n)^4) + 
             66176/(27*(2 + n)^3) + 125360/(81*(2 + n)^2) + 
             35948/(27*(2 + n)))*S[1, n] + (62 + 80/(-1 + n)^3 - 
             616/(3*(-1 + n)^2) + 10733/(27*(-1 + n)) + 304/(3*n^4) - 
             4912/(9*n^3) + 15056/(27*n^2) - 20224/(27*n) - 640/(1 + n)^4 - 
             7244/(9*(1 + n)^3) - 13096/(27*(1 + n)^2) + 9595/(27*(1 + n)) + 
             3200/(9*(2 + n)^3) + 1376/(27*(2 + n)^2) - 392/(27*(2 + n)))*
            S[2, n] + (24 + 144/(-1 + n)^2 + 2936/(27*(-1 + n)) + 40/n^3 - 
             1468/(9*n^2) - 8536/(9*n) + 1120/(1 + n)^3 + 
             5324/(9*(1 + n)^2) + 6472/(9*(1 + n)) + 512/(2 + n)^2 + 
             3256/(27*(2 + n)))*S[3, n] + (-3808/(9*(-1 + n)) + 
             2272/(3*n^2) - 464/n + 1792/(3*(1 + n)^2) + 624/(1 + n) + 
             2368/(9*(2 + n)))*S[4, n] + (-832/(9*(-1 + n)) - 128/n^2 + 
             1504/(3*n) - 32/(1 + n)^2 - 1792/(3*(1 + n)) + 1696/(9*(2 + n)))*
            S[-3, 1, n] - (32*S[-2, -3, n])/(1 + n) + 
           (-608/(9*(-1 + n)) - 512/(3*n^2) + 1216/(3*n) - 
             704/(3*(1 + n)^2) - 928/(3*(1 + n)) - 256/(9*(2 + n)))*
            S[-2, -2, n] + (-128/(3*(-2 + n)) + 464/(3*(-1 + n)^2) - 
             2264/(9*(-1 + n)) + 352/n^3 + 2032/(3*n^2) - 1616/(3*n) + 
             448/(1 + n)^3 + 1408/(3*(1 + n)^2) + 616/(3*(1 + n)) + 
             2048/(3*(2 + n)^2) + 5648/(9*(2 + n)))*S[-2, 1, n] + 
           (-128/(9*(-1 + n)) + 96/n^2 - 592/(3*n) + 96/(1 + n)^2 + 
             592/(3*(1 + n)) + 128/(9*(2 + n)))*S[-2, 2, n] + 
           (-4120/(9*(-1 + n)) + 320/n^2 + 1552/(3*n) + 160/(1 + n)^2 - 
             1000/(3*(1 + n)) + 2464/(9*(2 + n)))*S[1, -3, n] + 
           (-128/(3*(-2 + n)) + 368/(3*(-1 + n)^2) + 152/(3*(-1 + n)) + 
             800/n^3 - 16/n^2 - 4304/(3*n) + 6208/(3*(1 + n)^3) + 
             3872/(3*(1 + n)^2) + 2248/(3*(1 + n)) + 3328/(3*(2 + n)^2) + 
             2032/(3*(2 + n)))*S[1, -2, n] + (202/3 + 240/(-1 + n)^3 - 
             5288/(9*(-1 + n)^2) + 8737/(81*(-1 + n)) + 2576/n^4 - 
             24424/(9*n^3) + 92060/(27*n^2) - 45784/(27*n) + 
             2176/(3*(1 + n)^4) - 7628/(9*(1 + n)^3) - 77644/(27*(1 + n)^2) + 
             22285/(27*(1 + n)) + 20608/(9*(2 + n)^3) + 
             42592/(27*(2 + n)^2) + 61760/(81*(2 + n)))*S[1, 1, n] + 
           (24 + 1232/(9*(-1 + n)^2) - 512/(3*(-1 + n)) + 1288/(3*n^3) - 
             4396/(9*n^2) + 7700/(9*n) + 1568/(3*(1 + n)^3) - 
             1300/(9*(1 + n)^2) - 8468/(9*(1 + n)) + 1408/(3*(2 + n)^2) + 
             728/(3*(2 + n)))*S[1, 2, n] + (-5888/(9*(-1 + n)) + 
             4352/(3*n^2) - 1216/n + 3872/(3*(1 + n)^2) + 1344/(1 + n) + 
             4736/(9*(2 + n)))*S[1, 3, n] - (16*S[2, -3, n])/(1 + n) + 
           (-112/(3*(-1 + n)) + 32/(3*n^2) + 16/(3*n) - 160/(3*(1 + n)^2) + 
             224/(3*(1 + n)) - 128/(3*(2 + n)))*S[2, -2, n] + 
           (16/3 + 1232/(9*(-1 + n)^2) - 4880/(27*(-1 + n)) + 712/(3*n^3) - 
             2476/(9*n^2) + 8852/(9*n) - 352/(3*(1 + n)^3) - 
             3028/(9*(1 + n)^2) - 8372/(9*(1 + n)) + 1664/(9*(2 + n)^2) + 
             3800/(27*(2 + n)))*S[2, 1, n] + (-112/(3*(-1 + n)) - 32/n^2 + 
             128/n - 64/(1 + n)^2 - 80/(1 + n) - 32/(3*(2 + n)))*S[2, 2, n] - 
           (32*S[3, -2, n])/(1 + n) + (-1096/(9*(-1 + n)) - 96/n^2 + 
             1504/(3*n) - 96/(1 + n)^2 - 1480/(3*(1 + n)) + 1024/(9*(2 + n)))*
            S[3, 1, n] + (16*S[3, 2, n])/(1 + n) - (64*S[-2, -2, 1, n])/
            (1 + n) + (-3008/(9*(-1 + n)) + 288/n^2 + 848/(3*n) + 
             288/(1 + n)^2 - 848/(3*(1 + n)) + 3008/(9*(2 + n)))*
            S[-2, 1, 1, n] + (-4928/(9*(-1 + n)) + 992/n^2 - 1936/(3*n) + 
             800/(1 + n)^2 + 2512/(3*(1 + n)) + 3200/(9*(2 + n)))*
            S[1, -2, 1, n] + (-8752/(9*(-1 + n)) + 4576/(3*n^2) - 496/n + 
             3808/(3*(1 + n)^2) + 736/(1 + n) + 6592/(9*(2 + n)))*
            S[1, 1, -2, n] + (24 + 2672/(9*(-1 + n)^2) - 
             17048/(27*(-1 + n)) + 6200/(3*n^3) - 14260/(9*n^2) + 
             29972/(9*n) + 4960/(3*(1 + n)^3) - 1228/(9*(1 + n)^2) - 
             34148/(9*(1 + n)) + 13184/(9*(2 + n)^2) + 29576/(27*(2 + n)))*
            S[1, 1, 1, n] + (-3128/(9*(-1 + n)) + 1984/(3*n^2) - 1472/(3*n) + 
             2080/(3*(1 + n)^2) + 1352/(3*(1 + n)) + 3488/(9*(2 + n)))*
            S[1, 1, 2, n] + (-2120/(9*(-1 + n)) + 832/(3*n^2) - 128/(3*n) + 
             736/(3*(1 + n)^2) + 248/(3*(1 + n)) + 1760/(9*(2 + n)))*
            S[1, 2, 1, n] - (32*S[2, 1, -2, n])/(1 + n) + 
           (-352/(3*(-1 + n)) + 96/n^2 + 32/n + 96/(1 + n)^2 - 32/(1 + n) + 
             352/(3*(2 + n)))*S[2, 1, 1, n] + (16*S[2, 1, 2, n])/(1 + n) - 
           (16*S[2, 2, 1, n])/(1 + n) + (-8320/(9*(-1 + n)) + 4160/(3*n^2) - 
             2080/(3*n) + 4160/(3*(1 + n)^2) + 2080/(3*(1 + n)) + 
             8320/(9*(2 + n)))*S[1, 1, 1, 1, n] + (3/2 - 40/(-1 + n)^3 + 
             908/(9*(-1 + n)^2) - 5821/(54*(-1 + n)) - 216/n^4 + 
             1058/(3*n^3) - 3655/(9*n^2) + 2501/(9*n) + 288/(1 + n)^4 + 
             856/(3*(1 + n)^3) + 3293/(9*(1 + n)^2) - 1735/(18*(1 + n)) - 
             192/(2 + n)^3 - 1264/(9*(2 + n)^2) - 1990/(27*(2 + n)) + 
             (32/(-1 + n) - 48/n^2 + 24/n - 48/(1 + n)^2 - 24/(1 + n) - 32/
                (2 + n))*S[-2, n] + (-4 - 184/(3*(-1 + n)^2) + 916/
                (9*(-1 + n)) - 220/n^3 + 590/(3*n^2) - 1564/(3*n) - 80/
                (1 + n)^3 + 266/(3*(1 + n)^2) + 1636/(3*(1 + n)) - 448/
                (3*(2 + n)^2) - 1132/(9*(2 + n)))*S[1, n] + 
             (32/(3*(-1 + n)) - 16/n^2 + 8/n - 16/(1 + n)^2 - 8/(1 + n) - 32/
                (3*(2 + n)))*S[2, n] + (320/(3*(-1 + n)) - 160/n^2 + 80/n - 
               160/(1 + n)^2 - 80/(1 + n) - 320/(3*(2 + n)))*S[1, 1, n])*
            zeta[2] + (116 - 176/(3*(-1 + n)^2) + 4040/(27*(-1 + n)) - 
             1304/n^3 + 22768/(9*n^2) - 43766/(9*n) - 1792/(3*(1 + n)^3) + 
             13960/(9*(1 + n)^2) + 41974/(9*(1 + n)) - 3328/(9*(2 + n)^2) - 
             320/(27*(2 + n)) - (128*S[-2, n])/(1 + n) + 
             (-464/9 + 4096/(9*(-1 + n)) - 3680/(3*n^2) + 4832/(3*n) - 3584/
                (3*(1 + n)^2) - 4768/(3*(1 + n)) - 4288/(9*(2 + n)))*
              S[1, n] + (-64 + 64/(1 + n))*S[2, n] - 64*S[1, 1, n])*zeta[3] + 
           (12 + 296/(-1 + n) - 336/n^2 - 192/(1 + n)^2 - 136/(1 + n) - 
             160/(2 + n) - 32*S[1, n])*zeta[4] - (320*zeta[5])/(1 + n))) + 
       xib^2*((ca^3*(3/4 + 5/(4*(-1 + n)) - 5/(4*n) + (1 + n)^(-1) - 
            (2 + n)^(-1) - S[1, n]))/eps^3 + 
         (ca*cf*(-8/(3*(-1 + n)) + 4/n^2 - 2/n + 4/(1 + n)^2 + 2/(1 + n) + 
             8/(3*(2 + n)))*tf + ca^2*tf*(-3/2 - 5/(6*(-1 + n)) - n^(-2) + 
             5/(6*n) - 4/(3*(1 + n)) + 4/(3*(2 + n)) + (4*S[1, n])/3) + 
           ca^3*(-35/16 - 45/(16*(-1 + n)^2) - 343/(96*(-1 + n)) + 
             15/(16*n^3) - 973/(96*n^2) + 65/(6*n) - 2/(1 + n)^2 - 
             961/(96*(1 + n)) - 6/(2 + n)^2 + 19/(4*(2 + n)) + 
             (16/3 + 203/(32*(-1 + n)) + 33/(16*n^2) - 267/(32*n) + 5/
                (1 + n) - 5/(2 + n))*S[1, n] - S[2, n] - S[1, 1, n]))/eps^2 + 
         ca*cf*tf*(-67/6 - 404/(27*(-1 + n)) + 28/n^4 - 2/n^3 + 24/n^2 - 
           32/n + 76/(1 + n)^4 + 58/(1 + n)^3 + 24/(1 + n)^2 + 16/(1 + n) + 
           128/(3*(2 + n)^3) + 368/(9*(2 + n)^2) + 836/(27*(2 + n)) + 
           (-16/(3*(-1 + n)) + 16/n - 16/(1 + n) + 16/(3*(2 + n)))*S[-2, n] + 
           (-40/(9*(-1 + n)) + 24/n^3 - 4/n^2 - 8/n + 40/(1 + n)^3 + 
             28/(1 + n)^2 - 8/(1 + n) + 64/(3*(2 + n)^2) + 184/(9*(2 + n)))*
            S[1, n] + (-16/(3*(-1 + n)) + 8/n^2 - 4/n + 8/(1 + n)^2 + 
             4/(1 + n) + 16/(3*(2 + n)))*S[2, n] + 
           (-32/(3*(-1 + n)) + 16/n^2 - 8/n + 16/(1 + n)^2 + 8/(1 + n) + 
             32/(3*(2 + n)))*S[1, 1, n] + (4/(-1 + n) - 6/n^2 + 3/n - 
             6/(1 + n)^2 - 3/(1 + n) - 4/(2 + n))*zeta[2] + 8*zeta[3]) + 
         ca^2*tf*(-931/24 - 1/(3*(-2 + n)^2) + 2/(3*(-2 + n)) + 
           55/(6*(-1 + n)^3) - 35/(6*(-1 + n)^2) - 47/(54*(-1 + n)) + 5/n^4 - 
           59/(3*n^3) - 85/(9*n^2) + 457/(108*n) + 4/(3*(1 + n)^3) - 
           14/(9*(1 + n)^2) - 160/(27*(1 + n)) - 32/(3*(2 + n)^3) - 
           56/(9*(2 + n)^2) + 70/(27*(2 + n)) + (-4/(9*(-2 + n)) + 4/(3*n) - 
             8/(9*(1 + n)))*S[-3, n] + (-4/(9*(-2 + n)^2) + 
             10/(27*(-2 + n)) + 4/(3*(-1 + n)) + 4/(3*n^2) - 7/n + 
             215/(27*(1 + n)) - 8/(3*(2 + n)))*S[-2, n] + 
           (340/27 + 5/(-1 + n)^2 + 13/(6*(-1 + n)) - 2/n^3 - 32/(3*n^2) - 
             73/(18*n) + 8/(3*(1 + n)^2) + 2/(1 + n) - 16/(3*(2 + n)^2) - 
             28/(9*(2 + n)))*S[1, n] + (70/9 - 2/(3*(-1 + n)) - 8/(3*n))*
            S[2, n] + (20*S[3, n])/3 + (2/3 + 43/(6*(-1 + n)) - 4/n^2 - 
             43/(6*n) + 8/(3*(1 + n)) - 8/(3*(2 + n)))*S[1, 1, n] + 
           (-4/3 + 4/(1 + n))*S[1, 2, n] + (4/3 - 4/(1 + n))*S[2, 1, n] - 
           (8*S[1, 1, 1, n])/3 + (9/4 + 5/(4*(-1 + n)) + 3/(2*n^2) - 
             5/(4*n) + 2/(1 + n) - 2/(2 + n) - 2*S[1, n])*zeta[2] + 
           (-13/3 - 2/(3*(-2 + n)) + 2/n + 68/(3*(1 + n)))*zeta[3]) + 
         (ca*cf*tf*(-1 - 20/(9*(-1 + n)) + 12/n^3 - 2/n^2 - 4/n + 
             20/(1 + n)^3 + 14/(1 + n)^2 - 4/(1 + n) + 32/(3*(2 + n)^2) + 
             92/(9*(2 + n)) + (-16/(3*(-1 + n)) + 8/n^2 - 4/n + 8/(1 + n)^2 + 
               4/(1 + n) + 16/(3*(2 + n)))*S[1, n]) + 
           ca^2*tf*(-137/12 + 3/(2*(-1 + n)^2) - 19/(6*(-1 + n)) - n^(-3) - 
             20/(3*n^2) + 49/(18*n) - 4/(3*(1 + n)^2) - 26/(9*(1 + n)) + 
             2/(2 + n) + (44/9 + 11/(6*(-1 + n)) - 2/n^2 - 11/(6*n))*
              S[1, n] + (8*S[2, n])/3) + ca^3*(-1025/96 + 
             229/(192*(-2 + n)) - 913/(96*(-1 + n)^3) - 
             731/(192*(-1 + n)^2) - 14741/(1152*(-1 + n)) + 45/(8*n^4) - 
             7003/(192*n^3) + 12349/(384*n^2) + 15733/(1152*n) - 
             16/(1 + n)^3 - 2173/(96*(1 + n)^2) + 979/(576*(1 + n)) - 
             28/(2 + n)^3 + 37/(6*(2 + n)^2) + 76/(9*(2 + n)) + 
             (2 + 1/(3*(-2 + n)) + 2/(3*(1 + n)))*S[-3, n] + 
             (229/(144*(-2 + n)) + 53/(32*(-1 + n)) + 53/(16*n^2) - 143/
                (32*n) + 2/(3*(1 + n)^2) + 215/(36*(1 + n)) - 15/(4*(2 + n)))*
              S[-2, n] + (517/72 - 1/(4*(-2 + n)) + 157/(24*(-1 + n)^2) - 143/
                (384*(-1 + n)) - 1/(8*n^4) + 415/(32*n^3) - 2093/(64*n^2) + 
               883/(128*n) + 6/(1 + n)^2 - 1225/(192*(1 + n)) - 22/
                (2 + n)^2 - 205/(48*(2 + n)))*S[1, n] + 
             (121/24 + 305/(64*(-1 + n)) + 1/(8*n^3) - 61/(32*n^2) - 1111/
                (192*n) + 1/(48*(2 + n)))*S[2, n] + (-4 - n^(-1))*S[3, n] + 
             (-1/(3*(-2 + n)) + n^(-1) - 2/(3*(1 + n)))*S[-2, 1, n] + 
             (-4 - 1/(3*(-2 + n)) - n^(-1) - 2/(3*(1 + n)))*S[1, -2, n] + 
             (7/4 + 1937/(192*(-1 + n)) + 165/(16*n^2) - 2705/(192*n) + 15/
                (1 + n) - 15/(2 + n))*S[1, 1, n] + (5/2 + 7/(48*(-1 + n)) - 1/
                (8*n^2) - 7/(16*n) - 15/(16*(1 + n)) - 1/(48*(2 + n)))*
              S[1, 2, n] + (3/2 - 7/(48*(-1 + n)) + 1/(8*n^2) + 7/(16*n) + 15/
                (16*(1 + n)) + 1/(48*(2 + n)))*S[2, 1, n] - 7*S[1, 1, 1, n] + 
             (-9/8 - 15/(8*(-1 + n)) + 15/(8*n) - 3/(2*(1 + n)) + 3/
                (2*(2 + n)) + (3*S[1, n])/2)*zeta[2] + 
             (9/4 + 1/(4*(-1 + n)) - 3/(4*n^2) + n^(-1) - 49/(8*(1 + n)) + 3/
                (8*(2 + n)) + S[1, n]/2)*zeta[3]))/eps + 
         ca^3*(-8371/96 + 5/(96*(-3 + n)) + 5/(16*(-2 + n)^3) + 
           113/(32*(-2 + n)^2) - 4721/(768*(-2 + n)) - 1013/(48*(-1 + n)^4) - 
           493/(48*(-1 + n)^3) - 2393/(72*(-1 + n)^2) - 
           300745/(6912*(-1 + n)) + 375/(16*n^5) - 5513/(48*n^4) + 
           5219/(64*n^3) - 5305/(192*n^2) + 783337/(6912*n) - 68/(1 + n)^4 - 
           1701/(32*(1 + n)^3) - 16745/(576*(1 + n)^2) - 
           713977/(6912*(1 + n)) - 120/(2 + n)^4 - (2 + n)^(-3) + 
           172/(9*(2 + n)^2) + 55181/(864*(2 + n)) + 
           (6 + 5/(3*(-2 + n)) - 1/(8*n^2) - 11/(16*n) + 77/(24*(1 + n)))*
            S[-4, n] + (103/32 + 49/(24*(-2 + n)^2) + 1183/(288*(-2 + n)) + 
             123/(32*(-1 + n)) - 51/(16*n^3) + 109/(8*n^2) - 5453/(192*n) + 
             43/(12*(1 + n)^2) + 21265/(576*(1 + n)) - 29/(4*(2 + n)))*
            S[-3, n] + (-21/16 + 11/(96*(-3 + n)) + 5/(12*(-2 + n)^3) + 
             40/(9*(-2 + n)^2) - 2741/(1728*(-2 + n)) + 425/(96*(-1 + n)^2) - 
             55/(16*(-1 + n)) - 17/(8*n^4) + 291/(16*n^3) + 67/(32*n^2) + 
             29/(24*n) + 8/(3*(1 + n)^3) + 917/(72*(1 + n)^2) + 
             27977/(1728*(1 + n)) - 31/(2*(2 + n)^2) - 149/(24*(2 + n)))*
            S[-2, n] + (27457/432 - 31/(576*(-3 + n)) - 27/(32*(-2 + n)^2) + 
             471/(64*(-2 + n)) + 551/(48*(-1 + n)^3) + 
             4643/(384*(-1 + n)^2) - 3715/(96*(-1 + n)) - 3/(4*n^5) + 
             1853/(32*n^4) - 1689/(16*n^3) + 5275/(96*n^2) + 3523/(144*n) + 
             4/(1 + n)^3 - 2357/(192*(1 + n)^2) + 8459/(384*(1 + n)) - 
             92/(2 + n)^3 - 461/(24*(2 + n)^2) - 7/(12*(2 + n)))*S[1, n] + 
           (2033/288 - 3/(8*(-2 + n)^2) + 73/(64*(-2 + n)) - 
             85/(16*(-1 + n)^2) + 4313/(1152*(-1 + n)) + 3/(8*n^4) - 
             139/(16*n^3) - 1981/(64*n^2) + 4435/(384*n) - 12/(1 + n)^2 - 
             969/(64*(1 + n)) - 95/(24*(2 + n)^2) + 377/(144*(2 + n)))*
            S[2, n] + (-835/96 - 365/(144*(-2 + n)) + 433/(48*(-1 + n)) + 
             25/(16*n^3) - 89/(8*n^2) - 607/(96*n) + 2/(3*(1 + n)^2) - 
             353/(72*(1 + n)) + 353/(48*(2 + n)))*S[3, n] + 
           (-13 + 1/(3*(-2 + n)) + 1/(8*n^2) - 85/(16*n) + 19/(24*(1 + n)))*
            S[4, n] + (1/(8*(-2 + n)) - 1/(8*(-1 + n)))*S[-4, 1, n] + 
           (-1/(4*(-2 + n)) + 1/(4*(-1 + n)))*S[-3, -2, n] + 
           (4 - 3/(4*(-2 + n)^2) - 29/(24*(-2 + n)) + 13/(16*(-1 + n)) - 
             1/(8*n^2) + 51/(16*n) - 65/(48*(1 + n)))*S[-3, 1, n] + 
           (-1/(8*(-2 + n)) + 1/(8*(-1 + n)))*S[-3, 2, n] + 
           (83/16 + 15/(8*n) - (21*n)/16 - 185/(16*(1 + n)))*S[-2, -3, n] + 
           (-4 + (-2 + n)^(-2) - 1/(12*(-2 + n)) - 11/(16*(-1 + n)) + 
             1/(2*n^2) - 9/(8*n) - 5/(48*(1 + n)))*S[-2, -2, n] + 
           (1/(16*(-3 + n)) - 19/(8*(-2 + n)^2) + 1265/(288*(-2 + n)) - 
             9/(32*(-1 + n)^2) - 187/(64*(-1 + n)) - 17/(4*n^3) + 
             97/(4*n^2) - 175/(8*n) + 11/(12*(1 + n)^2) + 
             16901/(576*(1 + n)) - 29/(4*(2 + n)))*S[-2, 1, n] + 
           (1/(2*(-2 + n)^2) + 7/(12*(-2 + n)) - 3/(8*(-1 + n)) - 1/(4*n^2) - 
             5/(8*n) + 7/(24*(1 + n)))*S[-2, 2, n] + 
           (-8 - 13/(12*(-2 + n)) + 11/(64*(-1 + n)) + 3/(8*n^2) - 
             137/(32*n) - 251/(192*(1 + n)))*S[1, -3, n] + 
           (-153/16 - 1/(16*(-3 + n)) - 7/(8*(-2 + n)^2) + 
             1445/(288*(-2 + n)) + 9/(32*(-1 + n)^2) + 223/(64*(-1 + n)) - 
             17/(8*n^3) + 17/n^2 - 891/(32*n) + 11/(12*(1 + n)^2) + 
             17045/(576*(1 + n)) - 29/(4*(2 + n)))*S[1, -2, n] + 
           (27/8 - 113/(64*(-2 + n)) + 1595/(96*(-1 + n)^2) + 
             2023/(384*(-1 + n)) - 1/(2*n^4) + 1919/(32*n^3) - 
             3743/(64*n^2) + 2185/(384*n) + 26/(1 + n)^2 + 293/(64*(1 + n)) - 
             58/(2 + n)^2 - 1177/(48*(2 + n)))*S[1, 1, n] + 
           (1039/96 + 3/(8*(-2 + n)^2) + 1/(16*(-2 + n)) + 
             3/(16*(-1 + n)^2) + 5221/(288*(-1 + n)) + 17/(16*n^3) - 
             33/(16*n^2) - 1111/(96*n) - 2/(1 + n)^2 - 433/(48*(1 + n)) - 
             1/(24*(2 + n)^2) - 685/(72*(2 + n)))*S[1, 2, n] + 
           (97/16 + 29/(12*(-2 + n)) - 65/(48*(-1 + n)) - 5/(8*n^2) - 
             185/(96*n) - 69/(16*(1 + n)) - 5/(48*(2 + n)))*S[1, 3, n] + 
           (83/32 - 1/(8*(-2 + n)) + 1/(8*(-1 + n)) + 15/(16*n) - (21*n)/32 - 
             185/(32*(1 + n)))*S[2, -3, n] + (-4 + (-2 + n)^(-2) + 
             11/(12*(-2 + n)) - 31/(32*(-1 + n)) - 61/(16*n) + 
             23/(96*(1 + n)))*S[2, -2, n] + (265/32 - 3/(8*(-2 + n)^2) + 
             19/(32*(-2 + n)) - 1/(8*(-1 + n)^2) + 7867/(576*(-1 + n)) - 
             11/(16*n^3) + 97/(16*n^2) - 5849/(192*n) + 2/(1 + n)^2 + 
             1297/(48*(1 + n)) + 1/(24*(2 + n)^2) - 605/(72*(2 + n)))*
            S[2, 1, n] + (295/48 + 1/(2*(-2 + n)^2) - 11/(48*(-2 + n)) - 
             35/(96*(-1 + n)) + 1/(8*n^2) + 1/(8*n) + 61/(96*(1 + n)) + 
             1/(48*(2 + n)))*S[2, 2, n] + (-47/48 - 17/(16*n) + 
             139/(32*(1 + n)))*S[2, 3, n] + (83/16 + 15/(8*n) - (21*n)/16 - 
             185/(16*(1 + n)))*S[3, -2, n] + (31/24 - 3/(4*(-2 + n)^2) - 
             163/(48*(-2 + n)) + 463/(192*(-1 + n)) + 3/(8*n^2) + 13/(48*n) + 
             299/(192*(1 + n)) + 1/(16*(2 + n)))*S[3, 1, n] + 
           (-49/32 - 1/(4*(-2 + n)) + 1/(4*(-1 + n)) + 1/(8*n) + (21*n)/32 + 
             23/(16*(1 + n)))*S[3, 2, n] + (-1/12 + 1/(8*(-2 + n)) - 
             1/(8*(-1 + n)))*S[4, 1, n] + (83/8 - 1/(2*(-2 + n)) + 
             1/(2*(-1 + n)) + 15/(4*n) - (21*n)/8 - 185/(8*(1 + n)))*
            S[-2, -2, 1, n] + (1/(2*(-2 + n)) - 1/(2*(-1 + n)))*
            S[-2, 1, -2, n] + (-5/(3*(-2 + n)) + 5/n - 10/(3*(1 + n)))*
            S[-2, 1, 1, n] + (1/(4*(-2 + n)) - 1/(4*(-1 + n)))*
            S[-2, 1, 2, n] + (-1/(4*(-2 + n)) + 1/(4*(-1 + n)))*
            S[-2, 2, 1, n] + ((-2 + n)^(-1) - (-1 + n)^(-1))*S[1, -3, 1, n] + 
           (-(-2 + n)^(-1) + (-1 + n)^(-1))*S[1, -2, -2, n] + 
           (-8 + 1/(2*(-2 + n)^2) - 5/(12*(-2 + n)) - 7/(8*(-1 + n)) + 
             3/(4*n^2) - 1/(8*n) - 29/(24*(1 + n)))*S[1, -2, 1, n] + 
           (-1/(2*(-2 + n)) + 1/(2*(-1 + n)))*S[1, -2, 2, n] + 
           (1/(8*(-2 + n)) - 1/(8*(-1 + n)))*S[1, 1, -3, n] + 
           (-8 - 1/(2*(-2 + n)^2) - 11/(4*(-2 + n)) + 35/(32*(-1 + n)) + 
             45/(16*n) - 97/(32*(1 + n)))*S[1, 1, -2, n] + 
           (-32/3 - 7/(4*(-1 + n)) + 627/(16*n^2) - 1/(4*n) + 41/(1 + n) - 
             41/(2 + n))*S[1, 1, 1, n] + (7/2 - 1/(4*(-2 + n)^2) - 
             13/(24*(-2 + n)) + 229/(192*(-1 + n)) - 5/(8*n^2) - 59/(96*n) - 
             395/(192*(1 + n)) - 5/(48*(2 + n)))*S[1, 1, 2, n] + 
           (1/(8*n) - 3/(16*(1 + n)))*S[1, 1, 3, n] + 
           (-5/(4*(-2 + n)) + 5/(4*(-1 + n)))*S[1, 2, -2, n] + 
           (11/8 + 1/(4*(-2 + n)^2) - 1/(48*(-2 + n)) - 1/(16*(-1 + n)^2) + 
             23/(192*(-1 + n)) + 21/(16*n^2) - 55/(32*n) + 
             151/(192*(1 + n)) + 1/(48*(2 + n)))*S[1, 2, 1, n] + 
           (-3/(8*(-2 + n)) + 3/(8*(-1 + n)) - 1/(16*(1 + n)))*
            S[1, 2, 2, n] + ((-2 + n)^(-1) - (-1 + n)^(-1) - 1/(8*n) + 
             1/(4*(1 + n)))*S[1, 3, 1, n] + (1/(2*(-2 + n)) - 1/(2*(-1 + n)))*
            S[2, -2, 1, n] + (83/16 - 3/(4*(-2 + n)) + 3/(4*(-1 + n)) + 
             15/(8*n) - (21*n)/16 - 185/(16*(1 + n)))*S[2, 1, -2, n] + 
           (5/8 + 9/(16*(-2 + n)) + 1/(16*(-1 + n)^2) - 35/(24*(-1 + n)) - 
             9/(16*n^2) + 133/(48*n) + 53/(24*(1 + n)) + 5/(48*(2 + n)))*
            S[2, 1, 1, n] + (-241/96 - 3/(8*(-2 + n)) + 3/(8*(-1 + n)) - 
             13/(16*n) + (21*n)/32 + 177/(32*(1 + n)))*S[2, 1, 2, n] + 
           (83/32 + 15/(16*n) - (21*n)/32 - 183/(32*(1 + n)))*S[2, 2, 1, n] + 
           (-1/12 + 3/(8*(-2 + n)) - 3/(8*(-1 + n)) - 1/(8*n) + 
             3/(16*(1 + n)))*S[3, 1, 1, n] + (-(-2 + n)^(-1) + (-1 + n)^(-1))*
            S[1, 1, -2, 1, n] + (5/(4*(-2 + n)) - 5/(4*(-1 + n)))*
            S[1, 1, 1, -2, n] - 37*S[1, 1, 1, 1, n] + 
           (5/(8*(-2 + n)) - 5/(8*(-1 + n)))*S[1, 1, 1, 2, n] + 
           (-1/(4*(-2 + n)) + 5/(16*(-1 + n)) - 19/(16*n) + 3/(2*(1 + n)))*
            S[1, 1, 2, 1, n] + (-3/(8*(-2 + n)) + 5/(16*(-1 + n)) + 
             19/(16*n) - 3/(2*(1 + n)))*S[1, 2, 1, 1, n] + 
           (105/32 + 135/(32*(-1 + n)^2) + 343/(64*(-1 + n)) - 45/(32*n^3) + 
             973/(64*n^2) - 65/(4*n) + 3/(1 + n)^2 + 961/(64*(1 + n)) + 
             9/(2 + n)^2 - 57/(8*(2 + n)) + (-8 - 609/(64*(-1 + n)) - 99/
                (32*n^2) + 801/(64*n) - 15/(2*(1 + n)) + 15/(2*(2 + n)))*
              S[1, n] + (3*S[2, n])/2 + (3*S[1, 1, n])/2)*zeta[2] + 
           (607/32 + 1/(16*(-3 + n)) + 17/(8*(-2 + n)^2) + 
             1357/(96*(-2 + n)) + 5/(96*(-1 + n)^2) + 569/(64*(-1 + n)) - 
             9/(4*n^3) + 767/(48*n^2) + 323/(32*n) - 33/(4*(1 + n)^2) - 
             2813/(192*(1 + n)) + 3/(4*(2 + n)^2) - 105/(4*(2 + n)) + 
             (83/4 + (-2 + n)^(-1) - (-1 + n)^(-1) + 15/(2*n) - (21*n)/4 - 
               185/(4*(1 + n)))*S[-2, n] + (-337/24 - (-2 + n)^(-2) - 25/
                (3*(-2 + n)) + 1/(4*(-1 + n)^2) + 361/(96*(-1 + n)) - 4/n^2 + 
               13/(3*n) - 439/(96*(1 + n)) + 3/(8*(2 + n)))*S[1, n] + 
             (-113/8 - 1/(2*(-2 + n)) + 1/(2*(-1 + n)) - 31/(4*n) + (21*n)/
                8 + 321/(8*(1 + n)))*S[2, n] + (1/2 + 3/(2*(-2 + n)) - 7/
                (4*(-1 + n)) + 9/(2*n) - 45/(8*(1 + n)))*S[1, 1, n])*
            zeta[3] + (27/8 + 3/(8*(-1 + n)) - 9/(8*n^2) + 3/(2*n) - 
             147/(16*(1 + n)) + 9/(16*(2 + n)) + (3*S[1, n])/4)*zeta[4] + 
           (965/12 + 5/(2*(-2 + n)) - 15/(4*(-1 + n)) + 505/(8*n) - 
             (105*n)/8 - 465/(2*(1 + n)))*zeta[5])) + 
       xib^3*(ca^3/(8*eps^3) + (-(ca^2*tf) + ca^3*(-85/48 - 
             45/(16*(-1 + n)) - 9/(8*n^2) + 51/(16*n) - 3/(1 + n) + 
             3/(2 + n) + (9*S[1, n])/4))/eps^2 + 
         ca^2*tf*(-31/3 - 1/(3*(-1 + n)^2) + 14/(9*(-1 + n)) + 2/(3*n^2) - 
           25/(9*n) + (28/9 + 1/(3*(-1 + n)) - 2/(3*n))*S[1, n] - 
           (2*S[2, n])/3 + (2*S[1, 1, n])/3 + (3*zeta[2])/2) + 
         (ca^2*tf*(-7/2 + 1/(3*(-1 + n)) - 2/(3*n) + (2*S[1, n])/3) + 
           ca^3*(-337/48 + 3/(32*(-2 + n)) - 93/(32*(-1 + n)^2) - 
             3/(64*(-1 + n)) - 33/(8*n^3) + 497/(128*n^2) - 217/(384*n) - 
             6/(1 + n)^2 - 119/(128*(1 + n)) + 6/(2 + n)^2 + 11/(6*(2 + n)) + 
             (1/(8*(-2 + n)) - 3/(8*n) + 1/(4*(1 + n)))*S[-2, n] + 
             (127/24 - 17/(128*(-1 + n)) - 33/(16*n^2) + 145/(128*n) - 
               (1 + n)^(-1) + (2 + n)^(-1))*S[1, n] + (31*S[2, n])/8 - 
             S[1, 1, n] - (3*zeta[2])/16 - (3*zeta[3])/16))/eps + 
         ca^3*(-1131/32 - 1/(256*(-4 + n)) + 1/(32*(-2 + n)^3) + 
           23/(128*(-2 + n)^2) - 161/(256*(-2 + n)) - 17/(16*(-1 + n)^3) - 
           481/(128*(-1 + n)^2) - 9445/(2304*(-1 + n)) - 99/(8*n^4) + 
           139/(32*n^3) - 2927/(384*n^2) - 401/(1152*n) - 12/(1 + n)^3 - 
           229/(128*(1 + n)^2) - 2465/(256*(1 + n)) + 12/(2 + n)^3 + 
           11/(3*(2 + n)^2) + 67/(6*(2 + n)) + (1/(16*(-2 + n)^2) + 
             59/(192*(-2 + n)) - 3/(64*(-1 + n)) - 89/(64*n) + 
             121/(192*(1 + n)))*S[-3, n] + (-13/(384*(-4 + n)) + 
             1/(24*(-2 + n)^3) + 83/(288*(-2 + n)^2) - 1165/(1728*(-2 + n)) - 
             1/(32*(-1 + n)^2) + 169/(96*(-1 + n)) - 51/(32*n^2) - 
             321/(128*n) + 1/(2*(1 + n)^2) + 1705/(1728*(1 + n)))*S[-2, n] + 
           (3175/144 + 17/(1536*(-4 + n)) - 1/(64*(-2 + n)^2) - 
             73/(256*(-2 + n)) - 151/(128*(-1 + n)^2) + 1415/(384*(-1 + n)) + 
             1/(32*n^4) - 503/(64*n^3) + 47/(16*n^2) - 2731/(1536*n) - 
             2/(1 + n)^2 + 315/(64*(1 + n)) + 2/(2 + n)^2 - 17/(6*(2 + n)))*
            S[1, n] + (619/48 - 13/(768*(-4 + n)) + 5/(64*(-2 + n)) + 
             461/(384*(-1 + n)) - 3/(32*n^3) - 165/(64*n^2) - 259/(256*n) - 
             (1 + n)^(-1) + (2 + n)^(-1))*S[2, n] + 
           (225/32 + 11/(16*(-2 + n)) - 5/(16*(-1 + n)) + 1/(16*n^2) + 
             1/(16*n) + 1/(4*(1 + n)))*S[3, n] + (-3/(160*(-4 + n)) + 
             3/(32*(-2 + n)) - 3/(32*(-1 + n)) + 3/(160*(1 + n)))*
            S[-3, 1, n] + (1/(40*(-4 + n)) - 1/(6*(-2 + n)) + 
             3/(16*(-1 + n)) - 11/(240*(1 + n)))*S[-2, -2, n] + 
           (-5/(192*(-4 + n)) - 1/(48*(-2 + n)^2) + 49/(144*(-2 + n)) - 
             1/(32*(-1 + n)^2) - 13/(192*(-1 + n)) - 45/(64*n) + 
             263/(576*(1 + n)))*S[-2, 1, n] + (1/(80*(-4 + n)) - 
             1/(16*(-2 + n)) + 1/(16*(-1 + n)) - 1/(80*(1 + n)))*
            S[-2, 2, n] + (-1/(32*(-2 + n)) + 3/(64*(-1 + n)) - 
             1/(64*(1 + n)))*S[1, -3, n] + (5/(192*(-4 + n)) - 
             1/(48*(-2 + n)^2) + 35/(288*(-2 + n)) + 1/(32*(-1 + n)^2) + 
             19/(192*(-1 + n)) + 19/(64*n) + 263/(576*(1 + n)))*S[1, -2, n] + 
           (-23/6 + 1/(32*(-1 + n)^2) + 625/(128*(-1 + n)) - 1/(32*n^3) - 
             129/(32*n^2) - 337/(128*n) + 3/(1 + n) - 3/(2 + n))*S[1, 1, n] + 
           (1/2 + 5/(384*(-4 + n)) - 1/(16*(-2 + n)) + 7/(96*(-1 + n)) + 
             1/(8*n^2) + 13/(128*n) + 7/(16*(1 + n)))*S[1, 2, n] + 
           (-3/(8*(-2 + n)) + 5/(16*(-1 + n)) - 1/(16*n) + 1/(16*(1 + n)))*
            S[1, 3, n] + (1/(40*(-4 + n)) - 7/(48*(-2 + n)) + 
             5/(32*(-1 + n)) - 17/(480*(1 + n)))*S[2, -2, n] + 
           (1 - 5/(384*(-4 + n)) + 1/(16*(-2 + n)) + 1/(16*(-1 + n)^2) - 
             5/(12*(-1 + n)) - 3/(32*n^2) + 47/(128*n) - 7/(16*(1 + n)))*
            S[2, 1, n] + (1/(80*(-4 + n)) - 1/(12*(-2 + n)) + 
             3/(32*(-1 + n)) - 11/(480*(1 + n)))*S[2, 2, n] + 
           (-3/(160*(-4 + n)) + 1/(2*(-2 + n)) - 29/(64*(-1 + n)) + 
             1/(16*n) - 9/(320*(1 + n)))*S[3, 1, n] + 
           (1/(80*(-4 + n)) - 1/(16*(-2 + n)) + 1/(16*(-1 + n)) - 
             1/(80*(1 + n)))*S[1, -2, 1, n] + (-1/(80*(-4 + n)) + 
             1/(12*(-2 + n)) - 3/(32*(-1 + n)) + 11/(480*(1 + n)))*
            S[1, 1, -2, n] - (15*S[1, 1, 1, n])/2 + 
           (-1/(160*(-4 + n)) + 1/(24*(-2 + n)) - 3/(64*(-1 + n)) - 
             1/(32*n) + 41/(960*(1 + n)))*S[1, 1, 2, n] + 
           (1/(160*(-4 + n)) - 1/(24*(-2 + n)) - 1/(16*(-1 + n)^2) + 
             11/(64*(-1 + n)) + 5/(16*n^2) - 3/(16*n) - 11/(960*(1 + n)))*
            S[1, 2, 1, n] + (1/(16*(-1 + n)^2) - 1/(8*(-1 + n)) - 
             5/(16*n^2) + 7/(32*n) - 1/(32*(1 + n)))*S[2, 1, 1, n] + 
           (1/(16*(-1 + n)) - 5/(16*n) + 1/(4*(1 + n)))*S[1, 1, 2, 1, n] + 
           (-1/(16*(-1 + n)) + 5/(16*n) - 1/(4*(1 + n)))*S[1, 2, 1, 1, n] + 
           (85/32 + 135/(32*(-1 + n)) + 27/(16*n^2) - 153/(32*n) + 
             9/(2*(1 + n)) - 9/(2*(2 + n)) - (27*S[1, n])/8)*zeta[2] + 
           (185/96 + 5/(96*(-4 + n)) + 1/(16*(-2 + n)^2) - 23/(24*(-2 + n)) - 
             9/(32*(-1 + n)^2) + 455/(192*(-1 + n)) + 1/(2*n^2) - 
             129/(32*n) + 673/(192*(1 + n)) + (1/8 - 1/(40*(-4 + n)) + 43/
                (48*(-2 + n)) + 1/(4*(-1 + n)^2) - 41/(32*(-1 + n)) - 5/
                (4*n^2) + 13/(16*n) - 13/(480*(1 + n)))*S[1, n] + 
             (-1/(4*(-1 + n)) + 5/(4*n) - (1 + n)^(-1))*S[1, 1, n])*zeta[3] - 
           (9*zeta[4])/32 + (-25/48 - 5/(4*(-1 + n)) + 25/(4*n) - 5/(1 + n))*
            zeta[5])) + xib*((ca*cf*(8/(3*(-1 + n)) - 4/n^2 + 2/n - 
             4/(1 + n)^2 - 2/(1 + n) - 8/(3*(2 + n)))*tf + 
           ca^2*tf*(-2/3 - 4/(3*(-1 + n)) + 4/(3*n) - 4/(3*(1 + n)) + 
             4/(3*(2 + n)) + (4*S[1, n])/3) + 
           ca^3*(151/48 + 229/(48*(-1 + n)^2) + 59/(32*(-1 + n)) + 
             149/(32*n^2) - 155/(32*n) + 4/(1 + n)^2 + 14/(3*(1 + n)) + 
             4/(2 + n)^2 - 5/(3*(2 + n)) + (-49/6 - 899/(96*(-1 + n)) + 899/
                (96*n) - 8/(1 + n) + 8/(2 + n))*S[1, n] - 4*S[2, n] + 
             8*S[1, 1, n]))/eps^3 + 
         (ca*cf*(-8/(3*(-1 + n)^2) + 16/(9*(-1 + n)) - 20/n^3 + 18/n^2 - 
             26/n - 20/(1 + n)^3 + 8/(1 + n)^2 + 22/(1 + n) - 
             32/(3*(2 + n)^2) + 20/(9*(2 + n)))*tf + 
           ca^2*tf*(-5/2 - 37/(18*(-1 + n)^2) + 13/(36*(-1 + n)) + 
             133/(18*n^2) - 67/(18*n) - 4/(1 + n)^2 + 113/(36*(1 + n)) + 
             16/(3*(2 + n)^2) - 10/(9*(2 + n)) + (8/9 - 23/(18*(-1 + n)) + 47/
                (18*n))*S[1, n] + (16*S[2, n])/3 - (8*S[1, 1, n])/3) + 
           ca^3*(1039/96 + 199/(24*(-1 + n)^3) - 701/(96*(-1 + n)^2) + 
             2489/(216*(-1 + n)) + 45/(2*n^3) - 13595/(288*n^2) + 
             4123/(144*n) + 20/(1 + n)^3 - 29/(3*(1 + n)^2) - 
             1607/(72*(1 + n)) + 24/(2 + n)^3 - 56/(3*(2 + n)^2) - 
             2453/(216*(2 + n)) - 2*S[-3, n] + (-211/(48*(-1 + n)) + 211/
                (48*n) - 4/(1 + n) + 4/(2 + n))*S[-2, n] + 
             (-641/72 - 839/(96*(-1 + n)^2) + 58/(3*(-1 + n)) + 263/(8*n^2) - 
               10819/(288*n) - 20/(1 + n)^2 + 3049/(96*(1 + n)) + 20/
                (2 + n)^2 - 871/(36*(2 + n)))*S[1, n] + 
             (-127/6 - 511/(32*(-1 + n)) + 383/(32*n) - 20/(1 + n) + 20/
                (2 + n))*S[2, n] - 18*S[3, n] + 4*S[1, -2, n] + 
             (41/6 - 451/(96*(-1 + n)) + 1219/(96*n) + 8/(1 + n) - 8/(2 + n))*
              S[1, 1, n] + 28*S[1, 2, n] + 28*S[2, 1, n] - 24*S[1, 1, 1, n]))/
          eps^2 + ca*(tf^2*(176/27 - 32/(3*(-1 + n)^3) + 
             128/(27*(-1 + n)^2) - 80/(27*(-1 + n)) + 64/(3*n^3) + 
             368/(27*n^2) - 16/(9*n) + (32/9 - 16/(9*(-1 + n)^2) + 16/
                (9*(-1 + n)) + 32/(9*n^2))*S[1, n] + 
             (-416/27 - 16/(9*(-1 + n)) + 32/(9*n))*S[2, n] - 
             (64*S[3, n])/3 - (32*S[1, 2, n])/9 - (32*S[2, 1, n])/9 + 
             (64*zeta[3])/9) + cf*tf*(-8 + 4/(-2 + n) - 24/(-1 + n)^4 + 
             160/(3*(-1 + n)^3) - 3721/(54*(-1 + n)^2) + 
             22313/(324*(-1 + n)) - 260/n^5 + 210/n^4 - 374/n^3 + 168/n^2 - 
             238/n - 260/(1 + n)^5 + 212/(1 + n)^4 + 23/(1 + n)^3 - 
             89/(1 + n)^2 + 607/(4*(1 + n)) - 512/(3*(2 + n)^4) + 
             320/(9*(2 + n)^3) - 112/(9*(2 + n)^2) + 760/(81*(2 + n)) + 
             (64/(3*(-1 + n)) - 64/n + 64/(1 + n) - 64/(3*(2 + n)))*
              S[-3, n] + (16/(3*(-2 + n)) - 16/(3*(-1 + n)^2) + 32/
                (9*(-1 + n)) - 64/n^2 + 32/n + 32/(1 + n)^2 - 136/
                (3*(1 + n)) - 64/(3*(2 + n)^2) + 40/(9*(2 + n)))*S[-2, n] + 
             (-24/(-1 + n)^3 + 160/(3*(-1 + n)^2) + 653/(18*(-1 + n)) - 144/
                n^4 + 120/n^3 - 252/n^2 + 54/n + 210/(1 + n)^3 + 81/
                (1 + n)^2 - 225/(2*(1 + n)) + 256/(3*(2 + n)^2) + 200/
                (9*(2 + n)))*S[1, n] + (8 - 8/(-1 + n)^2 + 44/(3*(-1 + n)) - 
               24/n^3 + 24/n^2 - 78/n + 42/(1 + n)^2 + 42/(1 + n) + 64/
                (3*(2 + n)))*S[2, n] + (16/(3*(-1 + n)) - 16/n + 16/(1 + n) - 
               16/(3*(2 + n)))*S[3, n] + (-24/(-1 + n)^2 + 188/(3*(-1 + n)) + 
               12/n^2 - 234/n + 120/(1 + n)^3 + 162/(1 + n)^2 + 78/(1 + n) + 
               64/(2 + n)^2 + 280/(3*(2 + n)))*S[1, 1, n] + 
             (-16/(-1 + n) + 24/n^2 - 12/n + 24/(1 + n)^2 + 12/(1 + n) + 16/
                (2 + n))*S[1, 2, n] + (-16/(-1 + n) + 24/n^2 - 12/n + 24/
                (1 + n)^2 + 12/(1 + n) + 16/(2 + n))*S[2, 1, n] + 
             (-80/(-1 + n) + 120/n^2 - 60/n + 120/(1 + n)^2 + 60/(1 + n) + 80/
                (2 + n))*S[1, 1, 1, n] + (4/(-1 + n)^2 - 8/(3*(-1 + n)) + 30/
                n^3 - 27/n^2 + 39/n + 30/(1 + n)^3 - 12/(1 + n)^2 - 33/
                (1 + n) + 16/(2 + n)^2 - 10/(3*(2 + n)))*zeta[2] + 
             (200/(3*(-1 + n)) - 76/n^2 - 10/n - 76/(1 + n)^2 + 10/(1 + n) - 
               200/(3*(2 + n)))*zeta[3])) + 
         (ca*(tf^2*(32/9 - 16/(9*(-1 + n)^2) + 16/(9*(-1 + n)) + 32/(9*n^2) - 
               (32*S[2, n])/9) + cf*tf*(-8/(-1 + n)^3 + 160/(9*(-1 + n)^2) + 
               407/(18*(-1 + n)) - 76/n^4 + 66/n^3 - 112/n^2 + 42/n - 76/
                (1 + n)^4 + 52/(1 + n)^3 + 31/(1 + n)^2 - 123/(2*(1 + n)) - 
               128/(3*(2 + n)^3) + 80/(9*(2 + n)^2) - 28/(9*(2 + n)) + 
               (16/(3*(-1 + n)) - 16/n + 16/(1 + n) - 16/(3*(2 + n)))*
                S[-2, n] + (-8/(-1 + n)^2 + 44/(3*(-1 + n)) - 24/n^3 + 
                 24/n^2 - 78/n + 42/(1 + n)^2 + 42/(1 + n) + 64/(3*(2 + n)))*
                S[1, n] + (-16/(-1 + n) + 24/n^2 - 12/n + 24/(1 + n)^2 + 
                 12/(1 + n) + 16/(2 + n))*S[1, 1, n] + (-4/(-1 + n) + 6/n^2 - 
                 3/n + 6/(1 + n)^2 + 3/(1 + n) + 4/(2 + n))*zeta[2])) + 
           ca^2*tf*(-85/3 - (-2 + n)^(-1) - 17/(18*(-1 + n)^3) + 
             1163/(108*(-1 + n)^2) - 2581/(54*(-1 + n)) + 707/(18*n^3) - 
             1333/(54*n^2) + 3821/(108*n) - 12/(1 + n)^3 + 
             343/(36*(1 + n)^2) - 1973/(108*(1 + n)) + 64/(3*(2 + n)^3) - 
             40/(9*(2 + n)^2) + 338/(27*(2 + n)) - (4*S[-3, n])/(3*n) + 
             (-4/(3*(-2 + n)) - (-1 + n)^(-1) - 8/(3*n^2) + 22/(3*n) - 9/
                (1 + n) + 8/(3*(2 + n)))*S[-2, n] + 
             (853/27 - 85/(9*(-1 + n)^2) + 310/(27*(-1 + n)) + 1/(3*n^3) + 
               223/(9*n^2) - 125/(54*n) + 253/(18*(1 + n)) - 32/(3*(2 + n)))*
              S[1, n] + (286/9 + 104/(9*(-1 + n)) - 1/(3*n^2) - 68/(9*n) + 32/
                (3*(1 + n)) - 32/(3*(2 + n)))*S[2, n] + (88/3 + 4/(3*n))*
              S[3, n] + (8*S[1, -2, n])/(3*n) + (-88/9 + 11/(6*(-1 + n)) + 7/
                (2*n) + 8/(1 + n) - 8/(2 + n))*S[1, 1, n] + 
             (-34/3 + 1/(3*n) - 8/(3*(1 + n)))*S[1, 2, n] + 
             (-38/3 - 1/(3*n) + 8/(3*(1 + n)))*S[2, 1, n] - 
             (56*S[1, 1, 1, n])/3 + (1 + 2/(-1 + n) - 2/n + 2/(1 + n) - 2/
                (2 + n) - 2*S[1, n])*zeta[2] + (-11/3 - 2/n - 16/(1 + n))*
              zeta[3]) + ca^3*(32587/576 + 2417/(576*(-2 + n)) + 
             103/(12*(-1 + n)^4) - 253/(16*(-1 + n)^3) + 
             35311/(864*(-1 + n)^2) + 10241/(324*(-1 + n)) + 2681/(32*n^4) - 
             3427/(18*n^3) + 537641/(3456*n^2) - 222017/(3456*n) + 
             76/(1 + n)^4 - 153/(2*(1 + n)^3) + 493/(144*(1 + n)^2) + 
             260963/(3456*(1 + n)) + 112/(2 + n)^4 - 296/(3*(2 + n)^3) - 
             1157/(108*(2 + n)^2) + 14287/(1296*(2 + n)) + 
             (-10 + 4/n)*S[-4, n] + (4 + 4/(-2 + n) - 1229/(96*(-1 + n)) + 
               145/(24*n^2) + 1429/(96*n) - 203/(12*(1 + n)) + 18/(2 + n))*
              S[-3, n] + (2417/(432*(-2 + n)) - 31/(16*(-1 + n)^2) + 181/
                (16*(-1 + n)) - 47/(12*n^3) + 757/(48*n^2) - 109/(4*n) - 91/
                (18*(1 + n)^2) + 2863/(108*(1 + n)) + 16/(2 + n)^2 - 10/
                (2 + n))*S[-2, n] + (-52163/432 - 3/(-2 + n) - 21/
                (2*(-1 + n)^3) + 8773/(288*(-1 + n)^2) - 147035/
                (1152*(-1 + n)) + 7/(8*n^4) + 1655/(12*n^3) - 12403/
                (72*n^2) + 546649/(3456*n) - 56/(1 + n)^3 + 3295/
                (96*(1 + n)^2) - 11111/(72*(1 + n)) + 56/(2 + n)^3 - 1711/
                (18*(2 + n)^2) + 15629/(216*(2 + n)))*S[1, n] + 
             (-1645/12 - 301/(48*(-1 + n)^2) - 431/(72*(-1 + n)) - 15/
                (8*n^3) - 1127/(96*n^2) - 1675/(288*n) - 44/(1 + n)^2 - 725/
                (32*(1 + n)) + 44/(2 + n)^2 + 425/(24*(2 + n)))*S[2, n] + 
             (-583/6 - 335/(6*(-1 + n)) + 71/(24*n^2) + 171/(4*n) - 625/
                (12*(1 + n)) + 54/(2 + n))*S[3, n] + (-66 - 4/n)*S[4, n] - 
             (4*S[-3, 1, n])/n + 4*S[-2, -2, n] + (-4/(-2 + n) + 199/
                (48*(-1 + n)) - 8/n^2 - 55/(48*n) - 3/(1 + n))*S[-2, 1, n] + 
             (20 - 12/n)*S[1, -3, n] + (-8 - 4/(-2 + n) - 163/(12*(-1 + n)) - 
               49/(12*n^2) + 77/(12*n) + 29/(6*(1 + n)) - 4/(2 + n))*
              S[1, -2, n] + (11119/72 - 753/(32*(-1 + n)^2) + 3677/
                (144*(-1 + n)) + 2/n^3 + 5359/(48*n^2) - 1953/(32*n) - 4/
                (1 + n)^2 + 9773/(96*(1 + n)) - 44/(2 + n)^2 - 2807/
                (36*(2 + n)))*S[1, 1, n] + (425/12 - 1135/(48*(-1 + n)) - 1/
                (8*n^2) + 355/(24*n) - 109/(24*(1 + n)^2) - 409/
                (16*(1 + n)) + 551/(24*(2 + n)))*S[1, 2, n] + 
             (70 + 3/n - 4/(1 + n))*S[1, 3, n] + (12 - 8/n)*S[2, -2, n] + 
             (403/12 - 113/(6*(-1 + n)) - 15/(8*n^2) + 187/(16*n) + 109/
                (24*(1 + n)^2) - 487/(16*(1 + n)) + 793/(24*(2 + n)))*
              S[2, 1, n] + 39*S[2, 2, n] + (71 + 5/n + 4/(1 + n))*
              S[3, 1, n] + (8*S[1, -2, 1, n])/n + (-8 + 16/n)*
              S[1, 1, -2, n] + (317/6 + 7183/(96*(-1 + n)) - 2575/(96*n) + 
               136/(1 + n) - 136/(2 + n))*S[1, 1, 1, n] + 
             (41 + 2/n + 8/(1 + n))*S[1, 1, 2, n] + 43*S[1, 2, 1, n] + 
             (48 - 2/n - 8/(1 + n))*S[2, 1, 1, n] - 232*S[1, 1, 1, 1, n] + 
             (-151/32 - 229/(32*(-1 + n)^2) - 177/(64*(-1 + n)) - 447/
                (64*n^2) + 465/(64*n) - 6/(1 + n)^2 - 7/(1 + n) - 6/
                (2 + n)^2 + 5/(2*(2 + n)) + (49/4 + 899/(64*(-1 + n)) - 
                 899/(64*n) + 12/(1 + n) - 12/(2 + n))*S[1, n] + 6*S[2, n] - 
               12*S[1, 1, n])*zeta[2] + (253/48 - 9/(4*(-1 + n)) - 5/
                (8*n^2) + 147/(8*n) - 109/(4*(1 + n)^2) + 15/(8*(1 + n)) - 93/
                (4*(2 + n)) + (-5 - 6/n + 24/(1 + n))*S[1, n])*zeta[3]))/
          eps + ca^2*tf*(-251/3 + 5/(36*(-3 + n)) - 14/(3*(-2 + n)^2) + 
           23/(4*(-2 + n)) + 359/(18*(-1 + n)^4) + 3661/(108*(-1 + n)^3) + 
           7153/(324*(-1 + n)^2) - 14927/(108*(-1 + n)) + 2923/(18*n^4) - 
           5027/(54*n^3) + 13367/(324*n^2) + 68321/(648*n) - 36/(1 + n)^4 + 
           1045/(36*(1 + n)^3) - 4015/(108*(1 + n)^2) + 403/(162*(1 + n)) + 
           256/(3*(2 + n)^4) - 160/(9*(2 + n)^3) + 760/(27*(2 + n)^2) - 
           44/(27*(2 + n)) - (8*S[-4, n])/n + (-34/(9*(-2 + n)) - 
             3/(2*(-1 + n)) - 20/n^2 + 299/(18*n) - 302/(9*(1 + n)) + 
             32/(3*(2 + n)))*S[-3, n] + (11/(36*(-3 + n)) - 
             56/(9*(-2 + n)^2) + 5/(27*(-2 + n)) + 13/(3*(-1 + n)^2) + 
             11/(6*(-1 + n)) - 88/(3*n^3) + 71/(9*n^2) - 38/(3*n) - 
             18/(1 + n)^2 + 973/(108*(1 + n)) + 32/(3*(2 + n)^2) - 
             20/(9*(2 + n)))*S[-2, n] + (2593/162 - 31/(216*(-3 + n)) - 
             41/(6*(-2 + n)) - 191/(9*(-1 + n)^3) + 761/(54*(-1 + n)^2) - 
             45347/(648*(-1 + n)) + 5/(3*n^4) + 1213/(9*n^3) + 155/(27*n^2) + 
             11503/(324*n) + 859/(18*(1 + n)^2) - 1513/(54*(1 + n)) - 
             128/(3*(2 + n)^2) + 436/(27*(2 + n)))*S[1, n] + 
           (989/6 + 40/(9*(-1 + n)^2) + 2209/(108*(-1 + n)) - 7/(3*n^3) + 
             94/(3*n^2) - 982/(27*n) + 64/(3*(1 + n)^2) + 625/(18*(1 + n)) - 
             64/(3*(2 + n)^2) - 80/(3*(2 + n)))*S[2, n] + 
           (3409/18 + 8/(3*(-2 + n)) + 502/(9*(-1 + n)) + 13/(3*n^2) - 
             835/(18*n) + 101/(3*(1 + n)) - 40/(2 + n))*S[3, n] + 
           (376/3 + 8/n)*S[4, n] - (4*S[-3, 1, n])/n + 
           (-2/(-1 + n) + 32/(3*n) + 2/(1 + n))*S[-2, -2, n] + 
           (1/(6*(-3 + n)) - 46/(9*(-2 + n)) + (-1 + n)^(-2) + 
             11/(2*(-1 + n)) - 8/n^2 - 1/(3*n) - 38/(9*(1 + n)))*
            S[-2, 1, n] + (-3/(2*(-1 + n)) + 44/(3*n) + 3/(2*(1 + n)))*
            S[1, -3, n] + (-1/(6*(-3 + n)) - 46/(9*(-2 + n)) - 
             (-1 + n)^(-2) + 5/(6*(-1 + n)) + 16/(3*n^2) + 130/(9*n) - 
             38/(9*(1 + n)))*S[1, -2, n] + (1876/27 - 143/(9*(-1 + n)^2) + 
             697/(18*(-1 + n)) + 539/(9*n^2) - 137/(18*n) + 24/(1 + n)^2 + 
             499/(9*(1 + n)) - 32/(2 + n)^2 - 140/(3*(2 + n)))*S[1, 1, n] + 
           (-11/3 + 247/(9*(-1 + n)) + 2/(3*n^2) - 535/(18*n) - 
             16/(3*(1 + n)^2) + 512/(9*(1 + n)) - 104/(3*(2 + n)))*
            S[1, 2, n] + (-70/3 - 8/(3*(-2 + n)) + 2/(-1 + n) + 3/n - 
             15/(2*(1 + n)))*S[1, 3, n] + (-(-1 + n)^(-1) + 8/n + 
             (1 + n)^(-1))*S[2, -2, n] + (-127/18 + 79/(9*(-1 + n)) - 
             1/(3*n^2) + 85/(6*n) + 16/(3*(1 + n)^2) + 16/(9*(1 + n)) - 
             24/(2 + n))*S[2, 1, n] + (12 - (-1 + n)^(-1) + 7/(3*n) + 
             11/(3*(1 + n)))*S[2, 2, n] + (2 - 4/(1 + n))*S[2, 3, n] + 
           (-32 + 8/(3*(-2 + n)) - 1/(2*(-1 + n)) + 1/(3*n) + 2/(3*(1 + n)))*
            S[3, 1, n] + (-2 + 4/(1 + n))*S[3, 2, n] + (8*S[1, -2, 1, n])/n + 
           ((-1 + n)^(-1) + 16/(3*n) - (1 + n)^(-1))*S[1, 1, -2, n] + 
           (-418/9 + 307/(18*(-1 + n)) + 5/(18*n) + 40/(1 + n) - 40/(2 + n))*
            S[1, 1, 1, n] + (-188/3 + 1/(2*(-1 + n)) - 8/(3*n) + 
             41/(6*(1 + n)))*S[1, 1, 2, n] + (-148/3 - 1/(2*(-1 + n)) + 
             7/(3*n) + 19/(6*(1 + n)))*S[1, 2, 1, n] + 
           (-158/3 - 22/(3*(1 + n)))*S[2, 1, 1, n] - (224*S[1, 1, 1, 1, n])/
            3 + (15/4 + 37/(12*(-1 + n)^2) - 13/(24*(-1 + n)) - 
             133/(12*n^2) + 67/(12*n) + 6/(1 + n)^2 - 113/(24*(1 + n)) - 
             8/(2 + n)^2 + 5/(3*(2 + n)) + (-4/3 + 23/(12*(-1 + n)) - 47/
                (12*n))*S[1, n] - 8*S[2, n] + 4*S[1, 1, n])*zeta[2] + 
           (-106/3 + 1/(6*(-3 + n)) - 52/(3*(-2 + n)) + (-1 + n)^(-2) - 
             1/(6*(-1 + n)) - 92/(3*n^2) - 295/(3*n) - 32/(1 + n)^2 + 
             203/(3*(1 + n)) + 44/(2 + n) + (88/3 + 16/(3*(-2 + n)) - 3/
                (-1 + n) + 32/(3*n) + 38/(3*(1 + n)))*S[1, n] + 
             (8 - 16/(1 + n))*S[2, n])*zeta[3] + (-11/2 - 3/n - 24/(1 + n))*
            zeta[4] + (-40 + 80/(1 + n))*zeta[5]) + 
         ca^3*(554561/3456 + 1/(256*(-4 + n)) - 5/(288*(-3 + n)) - 
           99/(32*(-2 + n)^3) + 31895/(1152*(-2 + n)^2) - 
           268439/(6912*(-2 + n)) - 91/(12*(-1 + n)^5) - 
           451/(12*(-1 + n)^4) - 2671/(864*(-1 + n)^3) - 
           726937/(10368*(-1 + n)^2) + 14299183/(62208*(-1 + n)) + 
           2265/(8*n^5) - 187817/(288*n^4) + 482965/(864*n^3) - 
           3671987/(10368*n^2) + 1294159/(5184*n) + 260/(1 + n)^5 - 
           1951/(6*(1 + n)^4) + 21667/(144*(1 + n)^3) + 
           130273/(3456*(1 + n)^2) - 5067823/(20736*(1 + n)) + 
           480/(2 + n)^5 - 1328/(3*(2 + n)^4) + 1435/(54*(2 + n)^3) - 
           2465/(648*(2 + n)^2) - 126917/(7776*(2 + n)) + 
           (-217/6 + 24/n + n/6)*S[-5, n] + (15/2 + 20/(-2 + n) - 
             4357/(96*(-1 + n)) + 505/(12*n^2) + 2031/(32*n) - (1 + n)^(-2) - 
             1379/(24*(1 + n)) + 495/(8*(2 + n)))*S[-4, n] + 
           (-49/8 + 587/(48*(-2 + n)^2) + 25523/(1728*(-2 + n)) - 
             637/(96*(-1 + n)^2) + 2223/(64*(-1 + n)) + 1153/(24*n^3) + 
             1163/(96*n^2) - 26195/(576*n) + 2/(1 + n)^3 - 
             809/(36*(1 + n)^2) + 76177/(1728*(1 + n)) + 68/(2 + n)^2 - 
             265/(24*(2 + n)))*S[-3, n] + (13/4 + 13/(384*(-4 + n)) - 
             11/(288*(-3 + n)) - 33/(8*(-2 + n)^3) + 27737/(864*(-2 + n)^2) - 
             141677/(5184*(-2 + n)) + 175/(24*(-1 + n)^3) + 
             2377/(96*(-1 + n)^2) + 2887/(288*(-1 + n)) - 209/(12*n^4) + 
             577/(12*n^3) + 3529/(288*n^2) - 445/(384*n) - 7/(3*(1 + n)^3) + 
             6709/(108*(1 + n)^2) + 74483/(5184*(1 + n)) + 64/(2 + n)^3 - 
             128/(3*(2 + n)^2) + 689/(36*(2 + n)))*S[-2, n] + 
           (-543497/2592 - 17/(1536*(-4 + n)) + 31/(1728*(-3 + n)) - 
             785/(64*(-2 + n)^2) + 28733/(768*(-2 + n)) - 5/(24*(-1 + n)^4) + 
             1139/(18*(-1 + n)^3) - 535/(3456*(-1 + n)^2) + 
             318787/(3456*(-1 + n)) + 21/(4*n^5) + 2033/(4*n^4) - 
             363341/(576*n^3) + 611153/(1728*n^2) - 6194947/(41472*n) - 
             176/(1 + n)^4 + 109/(96*(1 + n)^3) - 72689/(288*(1 + n)^2) + 
             125317/(1728*(1 + n)) + 176/(2 + n)^4 - 3391/(9*(2 + n)^3) + 
             12775/(54*(2 + n)^2) + 24853/(648*(2 + n)))*S[1, n] + 
           (-78119/216 + 13/(768*(-4 + n)) + 101/(64*(-2 + n)) - 
             739/(48*(-1 + n)^3) - 9283/(288*(-1 + n)^2) - 
             25333/(3456*(-1 + n)) - 81/(8*n^4) - 4745/(96*n^3) - 
             29729/(192*n^2) + 1414577/(6912*n) - 104/(1 + n)^3 - 
             12377/(96*(1 + n)^2) - 42641/(288*(1 + n)) + 104/(2 + n)^3 + 
             185/(6*(2 + n)^2) + 273/(8*(2 + n)))*S[2, n] + 
           (-147449/288 + 2059/(216*(-2 + n)) - 1037/(32*(-1 + n)^2) - 
             16393/(288*(-1 + n)) - 27/(8*n^3) - 155/(3*n^2) + 
             10291/(144*n) - 1735/(18*(1 + n)^2) - 107875/(864*(1 + n)) + 
             112/(2 + n)^2 + 1273/(12*(2 + n)))*S[3, n] + 
           (-1148/3 + 4/(-2 + n) - 9533/(48*(-1 + n)) + 143/(12*n^2) + 
             7609/(48*n) + (1 + n)^(-2) - 3373/(24*(1 + n)) + 
             1233/(8*(2 + n)))*S[4, n] + (-1343/6 - 24/n - n/6)*S[5, n] + 
           (-23/2 - 127/(8*n) - 1/(4*(1 + n)) - 1/(4*(2 + n)))*S[-4, 1, n] - 
           (3*S[-3, -3, n])/8 + (21 - 71/(4*n) - 9/(2*(1 + n)) - 
             1/(2*(2 + n)))*S[-3, -2, n] + (25/2 + 3/(160*(-4 + n)) - 
             481/(32*(-2 + n)) + 32/(3*(-1 + n)) - 173/(4*n^2) + 513/(32*n) - 
             7803/(160*(1 + n)) + 403/(12*(2 + n)))*S[-3, 1, n] + 
           (5/8 + 17/(4*n) - 3/(2*(1 + n)) + 1/(4*(2 + n)))*S[-3, 2, n] + 
           (325/24 - 20/n + (7*n)/12 + 87/(4*(1 + n)) + 1/(2*(2 + n)))*
            S[-2, -3, n] + (-6 - 1/(40*(-4 + n)) + 9/(2*(-2 + n)) - 
             1327/(48*(-1 + n)) + 5/(12*n^2) - 85/(12*n) + 6/(1 + n)^2 + 
             3701/(240*(1 + n)) - 13/(2*(2 + n)))*S[-2, -2, n] + 
           (5/(192*(-4 + n)) - 1/(48*(-3 + n)) - 785/(48*(-2 + n)^2) + 
             511/(36*(-2 + n)) + 1487/(96*(-1 + n)^2) + 1137/(64*(-1 + n)) - 
             213/(4*n^3) + 187/(48*n^2) - 3937/(192*n) + 2/(1 + n)^3 + 
             61/(12*(1 + n)^2) + 17903/(576*(1 + n)) - 173/(6*(2 + n)))*
            S[-2, 1, n] + (1 - 1/(80*(-4 + n)) + 317/(48*(-2 + n)) - 
             217/(24*(-1 + n)) + 33/(4*n^2) + 445/(48*n) - 4/(1 + n)^2 + 
             83/(240*(1 + n)) - 11/(3*(2 + n)))*S[-2, 2, n] + 
           (4 - n^(-1) + 2/(1 + n))*S[-2, 3, n] + 
           (119/2 - 61/n - 1/(8*(1 + n)) + 1/(8*(2 + n)))*S[1, -4, n] + 
           (-1/2 - 373/(32*(-2 + n)) - 10883/(192*(-1 + n)) - 331/(6*n^2) + 
             287/(24*n) + 11/(2*(1 + n)^2) - 2143/(192*(1 + n)) + 
             95/(6*(2 + n)))*S[1, -3, n] + (79/4 - 5/(192*(-4 + n)) + 
             1/(48*(-3 + n)) - 785/(48*(-2 + n)^2) + 12341/(288*(-2 + n)) - 
             3545/(96*(-1 + n)^2) - 1409/(192*(-1 + n)) - 301/(6*n^3) + 
             125/(3*n^2) - 33467/(576*n) + 2/(1 + n)^3 + 269/(12*(1 + n)^2) + 
             18719/(576*(1 + n)) - 8/(2 + n)^2 - 367/(12*(2 + n)))*
            S[1, -2, n] + (-92135/432 - 15/(-2 + n) - 509/(16*(-1 + n)^3) + 
             11923/(144*(-1 + n)^2) - 2073919/(3456*(-1 + n)) + 
             261/(16*n^4) + 54115/(96*n^3) - 99755/(288*n^2) + 
             571765/(1152*n) - 64/(1 + n)^3 + 16127/(96*(1 + n)^2) - 
             42673/(72*(1 + n)) - 200/(2 + n)^3 - 4919/(18*(2 + n)^2) + 
             85303/(216*(2 + n)))*S[1, 1, n] + (-202/9 - 5/(384*(-4 + n)) + 
             27/(16*(-2 + n)) - 1745/(96*(-1 + n)^2) - 21205/(576*(-1 + n)) - 
             17/(2*n^3) - 733/(48*n^2) + 27155/(1152*n) - 81/(4*(1 + n)^3) - 
             199/(2*(1 + n)^2) - 59527/(576*(1 + n)) + 191/(6*(2 + n)^2) + 
             1201/(72*(2 + n)))*S[1, 2, n] + (1267/24 - 53/(8*(-2 + n)) - 
             1609/(16*(-1 + n)) + 347/(16*n^2) + 151/(3*n) - 
             575/(24*(1 + n)^2) - 5245/(48*(1 + n)) + 2375/(24*(2 + n)))*
            S[1, 3, n] + (353/2 + 7/n - 191/(8*(1 + n)) - 1/(8*(2 + n)))*
            S[1, 4, n] - S[2, -4, n]/8 + (565/16 - 243/(4*n) + n/8 + 
             37/(4*(1 + n)) - 3/(8*(2 + n)))*S[2, -3, n] + 
           (4 - 1/(40*(-4 + n)) + 425/(48*(-2 + n)) - 3259/(96*(-1 + n)) - 
             63/(4*n^2) + 115/(48*n) - (1 + n)^(-2) + 5467/(480*(1 + n)) - 
             107/(12*(2 + n)))*S[2, -2, n] + (-223/24 + 5/(384*(-4 + n)) - 
             27/(16*(-2 + n)) - 1315/(32*(-1 + n)^2) + 1703/(64*(-1 + n)) - 
             79/(16*n^3) + 2515/(96*n^2) - 19535/(128*n) + 81/(4*(1 + n)^3) - 
             201/(2*(1 + n)^2) + 53515/(576*(1 + n)) + 433/(6*(2 + n)^2) - 
             829/(72*(2 + n)))*S[2, 1, n] + (-233/8 - 1/(80*(-4 + n)) + 
             9/(4*(-2 + n)) - 267/(4*(-1 + n)) + 91/(48*n^2) + 2587/(96*n) + 
             133/(24*(1 + n)^2) - 45289/(480*(1 + n)) + 2347/(24*(2 + n)))*
            S[2, 2, n] + (63/4 - 93/(8*n) - 59/(8*(1 + n)) + 1/(8*(2 + n)))*
            S[2, 3, n] + S[2, 4, n]/8 + (983/24 - 123/(4*n) - n/12 + 
             16/(1 + n) + 1/(4*(2 + n)))*S[3, -2, n] + 
           (327/4 + 3/(160*(-4 + n)) - 19/(4*(-2 + n)) - 
             12523/(192*(-1 + n)) - 113/(24*n^2) + 275/(8*n) + 
             107/(8*(1 + n)^2) - 96563/(960*(1 + n)) + 2663/(24*(2 + n)))*
            S[3, 1, n] + (673/16 + 5/(4*n) - n/8 - 3/(4*(1 + n)) - 
             1/(4*(2 + n)))*S[3, 2, n] - S[3, 3, n]/4 - S[4, -2, n]/4 + 
           (2315/12 + 47/(2*n) + n/3 + 131/(8*(1 + n)) + 1/(4*(2 + n)))*
            S[4, 1, n] + S[4, 2, n]/8 - (3*S[-3, -2, 1, n])/4 + 
           (12 - 20/n)*S[-3, 1, 1, n] + (-43/12 - 11/(2*n) - n/6 + 
             71/(2*(1 + n)) + 1/(2*(2 + n)))*S[-2, -2, 1, n] + 
           (35/(2*n) + 1/(2*(2 + n)))*S[-2, 1, -2, n] + 
           (-20/(-2 + n) + 2261/(48*(-1 + n)) - 40/n^2 - 1541/(48*n) + 
             9/(1 + n) - 24/(2 + n))*S[-2, 1, 1, n] + 
           (5/4 - n^(-1) + 1/(2*(1 + n)) - 1/(4*(2 + n)))*S[-2, 1, 2, n] + 
           (-5/4 + n^(-1) - 1/(2*(1 + n)) + 1/(4*(2 + n)))*S[-2, 2, 1, n] + 
           (73/2 + 27/(2*n) - 1/(4*(1 + n)) + 3/(8*(2 + n)))*S[1, -3, 1, n] + 
           S[1, -2, -3, n]/4 + (-6 + 15/n + 9/(1 + n) + 1/(2*(2 + n)))*
            S[1, -2, -2, n] + (-27 - 1/(80*(-4 + n)) - 151/(48*(-2 + n)) - 
             409/(48*(-1 + n)) + 30/n^2 - 91/(3*n) + 8/(1 + n)^2 + 
             13883/(240*(1 + n)) - 215/(6*(2 + n)))*S[1, -2, 1, n] + 
           (-3 - 15/(2*n) + 1/(2*(1 + n)) - 1/(4*(2 + n)))*S[1, -2, 2, n] + 
           (45/2 + 423/(8*n) + 29/(4*(1 + n)) + 5/(8*(2 + n)))*
            S[1, 1, -3, n] + (-38 + 1/(80*(-4 + n)) - 89/(4*(-2 + n)) + 
             385/(32*(-1 + n)) + 193/(6*n^2) - 51/(4*n) - (1 + n)^(-2) + 
             19219/(480*(1 + n)) - 77/(2*(2 + n)))*S[1, 1, -2, n] + 
           (53965/72 - 1577/(96*(-1 + n)^2) - 2323/(48*(-1 + n)) + 12/n^3 + 
             5379/(16*n^2) + 5177/(288*n) + 220/(1 + n)^2 + 
             27787/(96*(1 + n)) - 460/(2 + n)^2 - 7621/(36*(2 + n)))*
            S[1, 1, 1, n] + (1211/6 + 1/(160*(-4 + n)) - 9/(8*(-2 + n)) + 
             9983/(192*(-1 + n)) + 43/(24*n^2) - 3727/(96*n) - 
             47/(6*(1 + n)^2) + 22623/(320*(1 + n)) - 1153/(12*(2 + n)))*
            S[1, 1, 2, n] + (1499/8 + 469/(16*n) + 353/(16*(1 + n)) - 
             1/(4*(2 + n)))*S[1, 1, 3, n] + S[1, 2, -3, n]/8 + 
           (-2 + 25/(4*n) + 25/(4*(1 + n)))*S[1, 2, -2, n] + 
           (3517/24 - 1/(160*(-4 + n)) + 9/(8*(-2 + n)) + 7/(16*(-1 + n)^2) + 
             5713/(192*(-1 + n)) - 227/(48*n^2) - 187/(6*n) + 
             121/(24*(1 + n)^2) + 47521/(960*(1 + n)) - 136/(3*(2 + n)))*
            S[1, 2, 1, n] + (1313/8 + 45/(16*n) - 71/(16*(1 + n)) + 
             1/(4*(2 + n)))*S[1, 2, 2, n] - S[1, 2, 3, n]/8 + 
           S[1, 3, -2, n]/4 + (303/2 + 43/(4*n) + 51/(8*(1 + n)) - 
             1/(4*(2 + n)))*S[1, 3, 1, n] + (87/4 + 43/(4*n) - 
             1/(2*(1 + n)) + 1/(2*(2 + n)))*S[2, -2, 1, n] + 
           (-33/8 - 13/(4*n) + n/4 + 20/(1 + n) + 3/(4*(2 + n)))*
            S[2, 1, -2, n] + (3269/24 - 7/(16*(-1 + n)^2) + 
             287/(8*(-1 + n)) - 111/(16*n^2) - 729/(32*n) + 
             22/(3*(1 + n)^2) + 3203/(96*(1 + n)) - 229/(24*(2 + n)))*
            S[2, 1, 1, n] + (2637/16 + 11/n - n/8 - 63/(8*(1 + n)) + 
             1/(8*(2 + n)))*S[2, 1, 2, n] + (3*S[2, 1, 3, n])/8 - 
           S[2, 2, -2, n]/4 + (2593/16 + 7/(16*n) + n/8 + 265/(16*(1 + n)) + 
             1/(8*(2 + n)))*S[2, 2, 1, n] + S[2, 3, 1, n]/8 - 
           S[3, 1, -2, n] + (1281/8 + 121/(16*n) - 203/(16*(1 + n)) - 
             1/(4*(2 + n)))*S[3, 1, 1, n] + S[3, 1, 2, n]/2 - 
           S[4, 1, 1, n]/2 + S[1, -2, -2, 1, n]/2 + (-24 + 40/n)*
            S[1, -2, 1, 1, n] + (-43 + 28/n - 1/(2*(1 + n)) - 1/(4*(2 + n)))*
            S[1, 1, -2, 1, n] + (-56 + 255/(4*n) - 8/(1 + n) - 1/(2*(2 + n)))*
            S[1, 1, 1, -2, n] + (1157/6 + 42665/(96*(-1 + n)) - 
             23465/(96*n) + 680/(1 + n) - 680/(2 + n))*S[1, 1, 1, 1, n] + 
           (-107 - 33/(8*n) + 44/(1 + n) - 1/(4*(2 + n)))*S[1, 1, 1, 2, n] + 
           (-267/4 - 7/(16*(-1 + n)) + 145/(16*n) + 27/(4*(1 + n)) - 
             1/(8*(2 + n)))*S[1, 1, 2, 1, n] + S[1, 2, 1, -2, n]/4 + 
           (-189/4 + 7/(16*(-1 + n)) + 49/(16*n) - 75/(4*(1 + n)) + 
             3/(8*(2 + n)))*S[1, 2, 1, 1, n] - S[1, 2, 1, 2, n]/8 + 
           S[1, 2, 2, 1, n]/8 + S[2, 1, 1, -2, n] + (-44 - 12/n - 48/(1 + n))*
            S[2, 1, 1, 1, n] - S[2, 1, 1, 2, n]/2 + S[2, 2, 1, 1, n]/2 - 
           1080*S[1, 1, 1, 1, 1, n] + (-1039/64 - 199/(16*(-1 + n)^3) + 
             701/(64*(-1 + n)^2) - 2489/(144*(-1 + n)) - 135/(4*n^3) + 
             13595/(192*n^2) - 4123/(96*n) - 30/(1 + n)^3 + 
             29/(2*(1 + n)^2) + 1607/(48*(1 + n)) - 36/(2 + n)^3 + 
             28/(2 + n)^2 + 2453/(144*(2 + n)) + 3*S[-3, n] + 
             (211/(32*(-1 + n)) - 211/(32*n) + 6/(1 + n) - 6/(2 + n))*
              S[-2, n] + (641/48 + 839/(64*(-1 + n)^2) - 29/(-1 + n) - 789/
                (16*n^2) + 10819/(192*n) + 30/(1 + n)^2 - 3049/(64*(1 + n)) - 
               30/(2 + n)^2 + 871/(24*(2 + n)))*S[1, n] + 
             (127/4 + 1533/(64*(-1 + n)) - 1149/(64*n) + 30/(1 + n) - 30/
                (2 + n))*S[2, n] + 27*S[3, n] - 6*S[1, -2, n] + 
             (-41/4 + 451/(64*(-1 + n)) - 1219/(64*n) - 12/(1 + n) + 12/
                (2 + n))*S[1, 1, n] - 42*S[1, 2, n] - 42*S[2, 1, n] + 
             36*S[1, 1, 1, n])*zeta[2] + (40531/288 - 5/(96*(-4 + n)) - 
             1/(48*(-3 + n)) - 99/(16*(-2 + n)^2) + 5195/(144*(-2 + n)) + 
             6695/(96*(-1 + n)^2) + 13631/(192*(-1 + n)) - 27/(2*n^3) - 
             631/(96*n^2) + 13331/(48*n) - 231/(2*(1 + n)^3) + 
             349/(12*(1 + n)^2) - 212123/(576*(1 + n)) + 41/(2 + n)^2 - 
             451/(6*(2 + n)) - (3*S[-3, n])/2 + (34/3 - 73/(2*n) + (2*n)/3 + 
               76/(1 + n))*S[-2, n] + (-727/8 + 1/(40*(-4 + n)) - 791/
                (48*(-2 + n)) - 7/(4*(-1 + n)^2) - 1477/(12*(-1 + n)) - 217/
                (4*n^2) + 2789/(32*n) + 21/(1 + n)^2 - 25657/(480*(1 + n)) + 
               71/(2*(2 + n)))*S[1, n] + (-61/4 - 87/(8*n) - n/2 - 155/
                (8*(1 + n)) - (2 + n)^(-1))*S[2, n] + 2*S[3, n] + 
             S[1, -2, n] + (173/4 + 7/(4*(-1 + n)) + 121/(8*n) + 329/
                (8*(1 + n)) + (2 + n)^(-1))*S[1, 1, n] - S[1, 2, n] - 
             (3*S[2, 1, n])/2)*zeta[3] + (253/32 - 27/(8*(-1 + n)) - 
             15/(16*n^2) + 441/(16*n) - 327/(8*(1 + n)^2) + 45/(16*(1 + n)) - 
             279/(8*(2 + n)) + (-15/2 - 9/n + 36/(1 + n))*S[1, n])*zeta[4] + 
           (-905/48 + 35/(4*(-1 + n)) - 305/(2*n) + (25*n)/12 + 
             415/(2*(1 + n)) + 10/(2 + n) + 5*S[1, n])*zeta[5])))
 
Fs[g, q] = asb*((cf*(4/(-1 + n) - 4/n + 2/(1 + n)))/eps + 
       cf*(4/(-1 + n)^2 - 8/(-1 + n) - 4/n^2 + 6/n + 4/(1 + n)^2 - 
         2/(1 + n) + (4/(-1 + n) - 4/n + 2/(1 + n))*S[1, n]) + 
       cf*eps*(4/(-1 + n)^3 - 8/(-1 + n)^2 + 4/(-1 + n) - 4/n^3 + 6/n^2 - 
         2/n + 8/(1 + n)^3 - 4/(1 + n)^2 + (4/(-1 + n)^2 - 8/(-1 + n) - 
           4/n^2 + 6/n + 4/(1 + n)^2 - 2/(1 + n))*S[1, n] + 
         (4/(-1 + n) - 4/n + 2/(1 + n))*S[2, n] + 
         (4/(-1 + n) - 4/n + 2/(1 + n))*S[1, 1, n] + 
         (-2/(-1 + n) + 2/n - (1 + n)^(-1))*zeta[2]) + 
       cf*eps^2*(4/(-1 + n)^4 - 8/(-1 + n)^3 + 4/(-1 + n)^2 - 4/n^4 + 6/n^3 - 
         2/n^2 + 16/(1 + n)^4 - 8/(1 + n)^3 + (4/(-1 + n)^3 - 8/(-1 + n)^2 + 
           4/(-1 + n) - 4/n^3 + 6/n^2 - 2/n + 8/(1 + n)^3 - 4/(1 + n)^2)*
          S[1, n] + (4/(-1 + n)^2 - 8/(-1 + n) - 4/n^2 + 6/n + 4/(1 + n)^2 - 
           2/(1 + n))*S[2, n] + (4/(-1 + n) - 4/n + 2/(1 + n))*S[3, n] + 
         (4/(-1 + n)^2 - 8/(-1 + n) - 4/n^2 + 6/n + 4/(1 + n)^2 - 2/(1 + n))*
          S[1, 1, n] + (4/(-1 + n) - 4/n + 2/(1 + n))*S[1, 2, n] + 
         (4/(-1 + n) - 4/n + 2/(1 + n))*S[2, 1, n] + 
         (4/(-1 + n) - 4/n + 2/(1 + n))*S[1, 1, 1, n] + 
         (-2/(-1 + n)^2 + 4/(-1 + n) + 2/n^2 - 3/n - 2/(1 + n)^2 + 
           (1 + n)^(-1) + (-2/(-1 + n) + 2/n - (1 + n)^(-1))*S[1, n])*
          zeta[2] + (-28/(3*(-1 + n)) + 28/(3*n) - 14/(3*(1 + n)))*
          zeta[3])) + 
     asb^2*((cf*(-16/(3*(-1 + n)) + 16/(3*n) - 8/(3*(1 + n)))*tf + 
         cf^2*(8/(-1 + n) - 4/n^2 - 4/n - 2/(1 + n)^2 - (1 + n)^(-1) + 
           (-8/(-1 + n) + 8/n - 4/(1 + n))*S[1, n]) + 
         ca*cf*(8/(-1 + n)^2 + 2/(-1 + n) + 8/n^2 - 20/(3*n) + 4/(1 + n)^2 + 
           28/(3*(1 + n)) + 8/(3*(2 + n)) + (-8/(-1 + n) + 8/n - 4/(1 + n))*
            S[1, n]))/eps^2 + (cf*tf*(-32/(3*(-1 + n)^2) + 64/(9*(-1 + n)) + 
           32/(3*n^2) - 16/(9*n) - 8/(1 + n)^2 - 16/(9*(1 + n)) + 
           (-16/(3*(-1 + n)) + 16/(3*n) - 8/(3*(1 + n)))*S[1, n]) + 
         cf^2*(12/(-1 + n) - 12/n^3 + 4/n^2 - 19/n - 10/(1 + n)^3 - 
           (1 + n)^(-2) + 9/(1 + n) + (28/(-1 + n) - 8/n^2 - 20/n - 
             8/(1 + n)^2 + 4/(1 + n))*S[1, n] + (-16/(-1 + n) + 16/n - 
             8/(1 + n))*S[2, n] + (-24/(-1 + n) + 24/n - 12/(1 + n))*
            S[1, 1, n]) + ca*cf*(16/(-1 + n)^3 - 5/(-1 + n)^2 + 
           85/(9*(-1 + n)) + 24/n^3 - 106/(3*n^2) - 85/(9*n) + 20/(1 + n)^3 + 
           12/(1 + n)^2 + 50/(9*(1 + n)) + 16/(3*(2 + n)^2) - 
           32/(3*(2 + n)) + (-8/(-1 + n) + 8/n - 4/(1 + n))*S[-2, n] + 
           (-8/(-1 + n)^2 + 40/(3*(-1 + n)) + 40/n^2 - 44/(3*n) - 
             8/(1 + n)^2 + 46/(3*(1 + n)) + 16/(3*(2 + n)))*S[1, n] + 
           (8/(-1 + n) - 8/n + 4/(1 + n))*S[2, n] + 
           (-24/(-1 + n) + 24/n - 12/(1 + n))*S[1, 1, n]))/eps + 
       cf*tf*(-64/(3*(-1 + n)^3) + 128/(9*(-1 + n)^2) - 304/(27*(-1 + n)) + 
         64/(3*n^3) - 32/(9*n^2) + 256/(27*n) - 24/(1 + n)^3 - 
         16/(3*(1 + n)^2) - 104/(27*(1 + n)) + 
         (-32/(3*(-1 + n)^2) + 64/(9*(-1 + n)) + 32/(3*n^2) - 16/(9*n) - 
           8/(1 + n)^2 - 16/(9*(1 + n)))*S[1, n] + 
         (-32/(3*(-1 + n)) + 32/(3*n) - 16/(3*(1 + n)))*S[2, n] + 
         (-16/(3*(-1 + n)) + 16/(3*n) - 8/(3*(1 + n)))*S[1, 1, n] + 
         (16/(3*(-1 + n)) - 16/(3*n) + 8/(3*(1 + n)))*zeta[2]) + 
       cf^2*(16/(-1 + n) - 28/n^4 + 20/n^3 - 31/n^2 + 14/n - 38/(1 + n)^4 + 
         (1 + n)^(-3) + 3/(1 + n)^2 - 27/(1 + n) + 
         (12/(-1 + n) - 24/n^3 + 24/n^2 - 34/n - 16/(1 + n)^3 + 
           12/(1 + n)^2 + 20/(1 + n))*S[1, n] + (56/(-1 + n) - 8/n^2 - 48/n - 
           20/(1 + n)^2 + 2/(1 + n))*S[2, n] + (-32/(-1 + n) + 32/n - 
           16/(1 + n))*S[3, n] + (68/(-1 + n) - 16/n^2 - 52/n - 
           20/(1 + n)^2 + 14/(1 + n))*S[1, 1, n] + 
         (-48/(-1 + n) + 48/n - 16/(1 + n))*S[1, 2, n] + 
         (-16/(-1 + n) + 16/n - 16/(1 + n))*S[2, 1, n] + 
         (-56/(-1 + n) + 56/n - 28/(1 + n))*S[1, 1, 1, n] + 
         (-8/(-1 + n) + 4/n^2 + 4/n + 2/(1 + n)^2 + (1 + n)^(-1) + 
           (8/(-1 + n) - 8/n + 4/(1 + n))*S[1, n])*zeta[2] + 
         (48*zeta[3])/(1 + n)) + ca*cf*(-5/(-2 + n) + 32/(-1 + n)^4 - 
         9/(-1 + n)^3 + 494/(9*(-1 + n)^2) - 1079/(54*(-1 + n)) + 56/n^4 - 
         278/(3*n^3) + 253/(9*n^2) - 1195/(54*n) + 76/(1 + n)^4 + 
         4/(1 + n)^3 + 146/(3*(1 + n)^2) + 1054/(27*(1 + n)) + 
         32/(3*(2 + n)^3) - 64/(3*(2 + n)^2) + 56/(3*(2 + n)) + 
         (-8/(-1 + n) + 8/n - 4/(1 + n))*S[-3, n] + 
         (-20/(3*(-2 + n)) + 30/(-1 + n) - 18/n - 16/(1 + n)^2 - 
           4/(3*(1 + n)))*S[-2, n] + (-20/(-1 + n)^3 + 74/(3*(-1 + n)^2) + 
           10/(9*(-1 + n)) + 92/n^3 - 292/(3*n^2) - 58/(9*n) - 20/(1 + n)^3 + 
           18/(1 + n)^2 + 14/(9*(1 + n)) + 32/(3*(2 + n)^2) - 64/(3*(2 + n)))*
          S[1, n] + (20/(-1 + n)^2 - 24/(-1 + n) + 20/n^2 + 32/(3*n) + 
           20/(1 + n)^2 + 44/(3*(1 + n)) + 16/(3*(2 + n)))*S[2, n] + 
         (24/(-1 + n) - 24/n + 12/(1 + n))*S[3, n] + 
         (-16/(-1 + n) + 16/n - 8/(1 + n))*S[-2, 1, n] + 
         (-32/(-1 + n) + 32/n - 16/(1 + n))*S[1, -2, n] + 
         (-40/(-1 + n)^2 + 36/(-1 + n) + 104/n^2 - 92/(3*n) - 32/(1 + n)^2 + 
           82/(3*(1 + n)) + 32/(3*(2 + n)))*S[1, 1, n] + 
         (4/(-1 + n) - 12/n + 4/(1 + n))*S[1, 2, n] + 
         (-20/(-1 + n) + 28/n - 12/(1 + n))*S[2, 1, n] + 
         (-56/(-1 + n) + 56/n - 28/(1 + n))*S[1, 1, 1, n] + 
         (-8/(-1 + n)^2 - 2/(-1 + n) - 8/n^2 + 20/(3*n) - 4/(1 + n)^2 - 
           28/(3*(1 + n)) - 8/(3*(2 + n)) + (8/(-1 + n) - 8/n + 4/(1 + n))*
            S[1, n])*zeta[2] + (-48/n + 12/(1 + n))*zeta[3]) + 
       xib*((cf^2*(4/(-1 + n) - 4/n + 2/(1 + n)))/eps^2 + 
         (ca*cf*((-1 + n)^(-2) - 3/(-1 + n) + 2/n^2 + 3/n) + 
           cf^2*(4/(-1 + n)^2 - 8/(-1 + n) + 4/n + 4/(1 + n)^2 + 2/(1 + n)))/
          eps + ca*cf*((-2 + n)^(-1) + (-1 + n)^(-3) - 2/(-1 + n)^2 - 
           5/(2*(-1 + n)) + 6/n^3 + 3/n^2 + 3/(2*n) + 
           (4/(3*(-2 + n)) - 2/(-1 + n) + 2/n - 4/(3*(1 + n)))*S[-2, n] + 
           (2/(-1 + n)^2 - 6/(-1 + n) + 4/n^2 + 6/n)*S[1, n]) + 
         cf^2*(4/(-1 + n)^3 - 8/(-1 + n)^2 + 28/(-1 + n) + 8/n^3 - 12/n^2 - 
           20/n + 8/(1 + n)^3 + 4/(1 + n)^2 + (-8/(-1 + n) + 8/n^2 + 4/n + 
             4/(1 + n))*S[1, n] + (-8/(-1 + n) + 8/n - 4/(1 + n))*
            S[1, 1, n] + (-4/(-1 + n) + 4/n - 2/(1 + n))*zeta[2]) + 
         eps*(ca*cf*(2/(-2 + n)^2 - 5/(2*(-2 + n)) + (-1 + n)^(-4) - 
             4/(-1 + n)^3 - 5/(4*(-1 + n)) + 14/n^4 + 3/n^3 + 4/n^2 + 
             15/(4*n) + (8/(3*(-2 + n)) - 4/(-1 + n) + 4/n - 8/(3*(1 + n)))*
              S[-3, n] + (8/(3*(-2 + n)^2) - 4/(3*(-2 + n)) - 4/(-1 + n) + 4/
                n^2 + 6/n - 8/(3*(1 + n)^2) - 2/(3*(1 + n)))*S[-2, n] + 
             (2/(-2 + n) + 2/(-1 + n)^3 - 4/(-1 + n)^2 - 5/(-1 + n) + 12/
                n^3 + 6/n^2 + 3/n)*S[1, n] + (2/(-1 + n)^2 - 6/(-1 + n) + 4/
                n^2 + 6/n)*S[2, n] + (4/(3*(-2 + n)) - 2/(-1 + n) + 2/n - 4/
                (3*(1 + n)))*S[3, n] + (8/(3*(-2 + n)) - 4/(-1 + n) + 4/n - 8/
                (3*(1 + n)))*S[-2, 1, n] + (8/(3*(-2 + n)) - 4/(-1 + n) + 4/
                n - 8/(3*(1 + n)))*S[1, -2, n] + (4/(-1 + n)^2 - 12/
                (-1 + n) + 8/n^2 + 12/n)*S[1, 1, n] + 
             (-(-1 + n)^(-2) + 3/(-1 + n) - 2/n^2 - 3/n)*zeta[2] + 
             (4/(-2 + n) - 6/(-1 + n) + 6/n - 4/(1 + n))*zeta[3]) + 
           cf^2*(4/(-1 + n)^4 - 8/(-1 + n)^3 + 28/(-1 + n)^2 - 24/(-1 + n) + 
             24/n^4 - 44/n^3 + 8/n^2 + 4/n + 16/(1 + n)^4 + 8/(1 + n)^3 + 
             16/(1 + n) + (-8/(-1 + n)^2 + 48/(-1 + n) + 24/n^3 - 28/n^2 - 32/
                n + 8/(1 + n)^2 - 4/(1 + n))*S[1, n] + 
             (-8/(-1 + n) + 8/n^2 + 4/n + 4/(1 + n))*S[2, n] + 
             (-8/(-1 + n)^2 - 8/(-1 + n) + 24/n^2 + 4/n - 8/(1 + n)^2 + 8/
                (1 + n))*S[1, 1, n] + (-8/(-1 + n) + 8/n - 4/(1 + n))*
              S[1, 2, n] + (-8/(-1 + n) + 8/n - 4/(1 + n))*S[2, 1, n] + 
             (-24/(-1 + n) + 24/n - 12/(1 + n))*S[1, 1, 1, n] + 
             (-4/(-1 + n)^2 + 8/(-1 + n) - 4/n - 4/(1 + n)^2 - 2/(1 + n))*
              zeta[2] + (16/(3*(-1 + n)) - 16/(3*n) + 8/(3*(1 + n)))*
              zeta[3]))) + eps*(cf*tf*(-128/(3*(-1 + n)^4) + 
           256/(9*(-1 + n)^3) - 608/(27*(-1 + n)^2) + 256/(81*(-1 + n)) + 
           128/(3*n^4) - 64/(9*n^3) + 512/(27*n^2) + 512/(81*n) - 
           72/(1 + n)^4 - 16/(1 + n)^3 - 104/(9*(1 + n)^2) - 
           640/(81*(1 + n)) + (-64/(3*(-1 + n)^3) + 128/(9*(-1 + n)^2) - 
             304/(27*(-1 + n)) + 64/(3*n^3) - 32/(9*n^2) + 256/(27*n) - 
             24/(1 + n)^3 - 16/(3*(1 + n)^2) - 104/(27*(1 + n)))*S[1, n] + 
           (-64/(3*(-1 + n)^2) + 128/(9*(-1 + n)) + 64/(3*n^2) - 32/(9*n) - 
             16/(1 + n)^2 - 32/(9*(1 + n)))*S[2, n] + 
           (-64/(3*(-1 + n)) + 64/(3*n) - 32/(3*(1 + n)))*S[3, n] + 
           (-32/(3*(-1 + n)^2) + 64/(9*(-1 + n)) + 32/(3*n^2) - 16/(9*n) - 
             8/(1 + n)^2 - 16/(9*(1 + n)))*S[1, 1, n] + 
           (-32/(3*(-1 + n)) + 32/(3*n) - 16/(3*(1 + n)))*S[1, 2, n] + 
           (-32/(3*(-1 + n)) + 32/(3*n) - 16/(3*(1 + n)))*S[2, 1, n] + 
           (-16/(3*(-1 + n)) + 16/(3*n) - 8/(3*(1 + n)))*S[1, 1, 1, n] + 
           (32/(3*(-1 + n)^2) - 64/(9*(-1 + n)) - 32/(3*n^2) + 16/(9*n) + 
             8/(1 + n)^2 + 16/(9*(1 + n)) + (16/(3*(-1 + n)) - 16/(3*n) + 8/
                (3*(1 + n)))*S[1, n])*zeta[2] + (512/(9*(-1 + n)) - 
             512/(9*n) + 256/(9*(1 + n)))*zeta[3]) + 
         cf^2*(16/(-1 + n) - 60/n^5 + 52/n^4 - 55/n^3 + 70/n^2 - 13/n - 
           130/(1 + n)^5 + 11/(1 + n)^4 - 39/(1 + n)^3 - 69/(1 + n)^2 + 
           17/(1 + n) + (16/(-1 + n) - 56/n^4 + 40/n^3 - 46/n^2 + 32/n - 
             32/(1 + n)^4 + 36/(1 + n)^3 + 20/(1 + n)^2 - 50/(1 + n))*
            S[1, n] + (24/(-1 + n) - 24/n^3 + 40/n^2 - 46/n - 52/(1 + n)^3 + 
             6/(1 + n)^2 + 10/(1 + n))*S[2, n] + (112/(-1 + n) - 8/n^2 - 
             104/n - 44/(1 + n)^2 - 2/(1 + n))*S[3, n] + 
           (-64/(-1 + n) + 64/n - 32/(1 + n))*S[4, n] + 
           (12/(-1 + n) - 48/n^3 + 64/n^2 - 64/n - 28/(1 + n)^3 + 
             38/(1 + n)^2 + 42/(1 + n))*S[1, 1, n] + 
           (136/(-1 + n) - 16/n^2 - 152/n - 32/(1 + n)^2 + 44/(1 + n))*
            S[1, 2, n] + (-96/(-1 + n) + 96/n - 24/(1 + n))*S[1, 3, n] + 
           (56/(-1 + n) - 16/n^2 - 8/n - 32/(1 + n)^2 - 20/(1 + n))*
            S[2, 1, n] + (-32/(-1 + n) + 32/n - 24/(1 + n))*S[2, 2, n] + 
           (-32/(-1 + n) + 32/n - 24/(1 + n))*S[3, 1, n] + 
           (148/(-1 + n) - 32/n^2 - 116/n - 44/(1 + n)^2 + 34/(1 + n))*
            S[1, 1, 1, n] + (-112/(-1 + n) + 112/n - 32/(1 + n))*
            S[1, 1, 2, n] + (-48/(-1 + n) + 48/n - 32/(1 + n))*
            S[1, 2, 1, n] + (-16/(-1 + n) + 16/n - 32/(1 + n))*
            S[2, 1, 1, n] + (-120/(-1 + n) + 120/n - 60/(1 + n))*
            S[1, 1, 1, 1, n] + (-12/(-1 + n) + 12/n^3 - 4/n^2 + 19/n + 
             10/(1 + n)^3 + (1 + n)^(-2) - 9/(1 + n) + 
             (-28/(-1 + n) + 8/n^2 + 20/n + 8/(1 + n)^2 - 4/(1 + n))*
              S[1, n] + (16/(-1 + n) - 16/n + 8/(1 + n))*S[2, n] + 
             (24/(-1 + n) - 24/n + 12/(1 + n))*S[1, 1, n])*zeta[2] + 
           (-256/(3*(-1 + n)) + 128/(3*n^2) - 448/(3*n) + 352/(3*(1 + n)^2) + 
             536/(3*(1 + n)) + (256/(3*(-1 + n)) - 256/(3*n) + 272/
                (3*(1 + n)))*S[1, n])*zeta[3] + (72*zeta[4])/(1 + n)) + 
         ca*cf*(-10/(-2 + n)^2 + 49/(2*(-2 + n)) + 64/(-1 + n)^5 - 
           17/(-1 + n)^4 + 1096/(9*(-1 + n)^3) - 3698/(27*(-1 + n)^2) + 
           49207/(324*(-1 + n)) + 120/n^5 - 622/(3*n^4) + 929/(9*n^3) - 
           4786/(27*n^2) - 51085/(324*n) + 260/(1 + n)^5 - 52/(1 + n)^4 + 
           210/(1 + n)^3 + 604/(9*(1 + n)^2) + 245/(81*(1 + n)) + 
           64/(3*(2 + n)^4) - 128/(3*(2 + n)^3) + 112/(3*(2 + n)^2) - 
           64/(3*(2 + n)) + (-8/(-1 + n) + 8/n - 4/(1 + n))*S[-4, n] + 
           (-40/(3*(-2 + n)) + 16/(-1 + n)^2 + 60/(-1 + n) - 16/n^2 - 36/n - 
             24/(1 + n)^2 - 20/(3*(1 + n)))*S[-3, n] + 
           (-40/(3*(-2 + n)^2) + 68/(3*(-2 + n)) + 32/(-1 + n)^2 - 
             24/(-1 + n) - 32/n^3 - 36/n^2 + 2/n - 48/(1 + n)^3 + 
             16/(3*(1 + n)^2) - 2/(3*(1 + n)))*S[-2, n] + 
           (-10/(-2 + n) - 44/(-1 + n)^4 + 166/(3*(-1 + n)^3) + 
             704/(9*(-1 + n)^2) - 1867/(27*(-1 + n)) + 196/n^4 - 
             608/(3*n^3) + 928/(9*n^2) + 415/(27*n) - 68/(1 + n)^4 + 
             2/(1 + n)^3 + 206/(3*(1 + n)^2) + 1648/(27*(1 + n)) + 
             64/(3*(2 + n)^3) - 128/(3*(2 + n)^2) + 112/(3*(2 + n)))*
            S[1, n] + (36/(-1 + n)^3 - 30/(-1 + n)^2 + 422/(9*(-1 + n)) + 
             52/n^3 - 320/(3*n^2) - 368/(9*n) + 80/(1 + n)^3 + 12/(1 + n)^2 + 
             100/(9*(1 + n)) + 32/(3*(2 + n)^2) - 64/(3*(2 + n)))*S[2, n] + 
           (-20/(3*(-2 + n)) + 60/(-1 + n)^2 - 206/(3*(-1 + n)) - 4/n^2 + 
             130/(3*n) + 52/(1 + n)^2 + 16/(1 + n) + 16/(3*(2 + n)))*
            S[3, n] + (56/(-1 + n) - 56/n + 28/(1 + n))*S[4, n] + 
           (-16/(-1 + n) + 16/n - 8/(1 + n))*S[-3, 1, n] + 
           (-32/(-1 + n) + 32/n - 16/(1 + n))*S[-2, -2, n] + 
           (-40/(3*(-2 + n)) + 60/(-1 + n) - 36/n - 32/(1 + n)^2 - 
             8/(3*(1 + n)))*S[-2, 1, n] + (-16/(-1 + n) + 16/n - 8/(1 + n))*
            S[-2, 2, n] + (-64/(-1 + n) + 64/n - 32/(1 + n))*S[1, -3, n] + 
           (-40/(3*(-2 + n)) - 32/(-1 + n)^2 + 60/(-1 + n) + 32/n^2 - 36/n - 
             48/(1 + n)^2 + 16/(3*(1 + n)))*S[1, -2, n] + 
           (-92/(-1 + n)^3 + 84/(-1 + n)^2 - 140/(9*(-1 + n)) + 228/n^3 - 
             664/(3*n^2) - 4/(9*n) - 100/(1 + n)^3 + 30/(1 + n)^2 - 
             58/(9*(1 + n)) + 64/(3*(2 + n)^2) - 128/(3*(2 + n)))*
            S[1, 1, n] + (4/(-1 + n)^2 - 172/(3*(-1 + n)) + 68/n^2 + 
             236/(3*n) + 24/(1 + n)^2 - 4/(3*(1 + n)) + 32/(3*(2 + n)))*
            S[1, 2, n] + (28/(-1 + n) - 52/n + 20/(1 + n))*S[1, 3, n] + 
           (-32/(-1 + n) + 32/n - 16/(1 + n))*S[2, -2, n] + 
           (-28/(-1 + n)^2 + 164/(3*(-1 + n)) + 100/n^2 - 268/(3*n) - 
             32/(1 + n)^2 + 164/(3*(1 + n)) + 32/(3*(2 + n)))*S[2, 1, n] + 
           (20/(-1 + n) - 12/n + 8/(1 + n))*S[2, 2, n] + 
           (-28/(-1 + n) + 36/n - 16/(1 + n))*S[3, 1, n] + 
           (-32/(-1 + n) + 32/n - 16/(1 + n))*S[-2, 1, 1, n] + 
           (-64/(-1 + n) + 64/n - 32/(1 + n))*S[1, -2, 1, n] + 
           (-64/(-1 + n) + 64/n - 32/(1 + n))*S[1, 1, -2, n] + 
           (-104/(-1 + n)^2 + 244/(3*(-1 + n)) + 232/n^2 - 188/(3*n) - 
             80/(1 + n)^2 + 154/(3*(1 + n)) + 64/(3*(2 + n)))*S[1, 1, 1, n] + 
           (4/(-1 + n) - 28/n + 8/(1 + n))*S[1, 1, 2, n] + 
           (-60/(-1 + n) + 68/n - 32/(1 + n))*S[1, 2, 1, n] + 
           (-76/(-1 + n) + 100/n - 44/(1 + n))*S[2, 1, 1, n] + 
           (-120/(-1 + n) + 120/n - 60/(1 + n))*S[1, 1, 1, 1, n] + 
           (-16/(-1 + n)^3 + 5/(-1 + n)^2 - 85/(9*(-1 + n)) - 24/n^3 + 
             106/(3*n^2) + 85/(9*n) - 20/(1 + n)^3 - 12/(1 + n)^2 - 
             50/(9*(1 + n)) - 16/(3*(2 + n)^2) + 32/(3*(2 + n)) + 
             (8/(-1 + n) - 8/n + 4/(1 + n))*S[-2, n] + 
             (8/(-1 + n)^2 - 40/(3*(-1 + n)) - 40/n^2 + 44/(3*n) + 8/
                (1 + n)^2 - 46/(3*(1 + n)) - 16/(3*(2 + n)))*S[1, n] + 
             (-8/(-1 + n) + 8/n - 4/(1 + n))*S[2, n] + 
             (24/(-1 + n) - 24/n + 12/(1 + n))*S[1, 1, n])*zeta[2] + 
           (-20/(-2 + n) - 40/(3*(-1 + n)^2) - 10/(3*(-1 + n)) - 
             616/(3*n^2) + 2746/(9*n) - 56/(3*(1 + n)^2) - 2228/(9*(1 + n)) - 
             256/(9*(2 + n)) + (40/(3*(-1 + n)) - 184/(3*n) + 56/(3*(1 + n)))*
              S[1, n])*zeta[3] + (-72/n + 18/(1 + n))*zeta[4]))) + 
     asb^3*((cf*(64/(9*(-1 + n)) - 64/(9*n) + 32/(9*(1 + n)))*tf^2 + 
         cf^2*tf*(64/(9*(-1 + n)^2) - 880/(27*(-1 + n)) + 32/(3*n^3) + 
           64/(9*n^2) + 424/(9*n) - 16/(3*(1 + n)^3) - 40/(9*(1 + n)^2) - 
           200/(9*(1 + n)) + 64/(27*(2 + n)) + (128/(9*(-1 + n)) - 
             128/(9*n) + 64/(9*(1 + n)))*S[1, n]) + 
         cf^3*(32/(3*(-1 + n)) - 8/(3*n^3) - 4/n^2 - 34/(3*n) + 
           4/(3*(1 + n)^3) + 11/(3*(1 + n)) + (-64/(3*(-1 + n)) + 
             32/(3*n^2) + 32/(3*n) + 16/(3*(1 + n)^2) + 8/(3*(1 + n)))*
            S[1, n] + (-32/(3*(-1 + n)) + 32/(3*n) - 16/(3*(1 + n)))*
            S[2, n] + (64/(3*(-1 + n)) - 64/(3*n) + 32/(3*(1 + n)))*
            S[1, 1, n]) + ca^2*cf*(32/(3*(-1 + n)^3) + 208/(9*(-1 + n)^2) + 
           670/(27*(-1 + n)) - 32/(3*n^3) + 296/(9*n^2) - 596/(9*n) + 
           16/(3*(1 + n)^3) + 220/(9*(1 + n)^2) + 556/(9*(1 + n)) - 
           32/(9*(2 + n)^2) + 176/(27*(2 + n)) + (-64/(3*(-1 + n)^2) - 
             136/(9*(-1 + n)) - 64/(3*n^2) + 248/(9*n) - 32/(3*(1 + n)^2) - 
             268/(9*(1 + n)) - 64/(9*(2 + n)))*S[1, n] + 
           (-32/(3*(-1 + n)) + 32/(3*n) - 16/(3*(1 + n)))*S[2, n] + 
           (64/(3*(-1 + n)) - 64/(3*n) + 32/(3*(1 + n)))*S[1, 1, n]) + 
         ca*(cf*tf*(-160/(9*(-1 + n)^2) - 296/(27*(-1 + n)) - 160/(9*n^2) + 
             64/(3*n) - 80/(9*(1 + n)^2) - 24/(1 + n) - 160/(27*(2 + n)) + 
             (160/(9*(-1 + n)) - 160/(9*n) + 80/(9*(1 + n)))*S[1, n]) + 
           cf^2*(32/(3*(-1 + n)^2) + 164/(9*(-1 + n)) + 16/(3*n^3) - 
             104/(9*n^2) + 64/(9*n) - 8/(3*(1 + n)^3) - 88/(9*(1 + n)^2) - 
             128/(9*(1 + n)) + 32/(9*(2 + n)) + (-32/(3*(-1 + n)^2) - 296/
                (9*(-1 + n)) - 16/(3*n^2) + 304/(9*n) - 8/(3*(1 + n)^2) - 188/
                (9*(1 + n)) - 32/(9*(2 + n)))*S[1, n] + 
             (-32/(3*(-1 + n)) + 32/(3*n) - 16/(3*(1 + n)))*S[2, n] + 
             (64/(3*(-1 + n)) - 64/(3*n) + 32/(3*(1 + n)))*S[1, 1, n])))/
        eps^3 + (cf*tf^2*(64/(3*(-1 + n)^2) - 128/(27*(-1 + n)) - 
           64/(3*n^2) - 160/(27*n) + 128/(9*(1 + n)^2) + 224/(27*(1 + n)) + 
           (64/(9*(-1 + n)) - 64/(9*n) + 32/(9*(1 + n)))*S[1, n]) + 
         cf^2*tf*(64/(3*(-1 + n)^3) - 1472/(27*(-1 + n)^2) - 
           992/(81*(-1 + n)) + 64/n^4 - 224/(9*n^3) + 3008/(27*n^2) - 
           1948/(27*n) - 48/(1 + n)^4 - 56/(9*(1 + n)^3) - 
           368/(27*(1 + n)^2) + 1826/(27*(1 + n)) + 256/(27*(2 + n)^2) - 
           64/(81*(2 + n)) + (64/(3*(-1 + n)^2) - 2480/(27*(-1 + n)) + 
             32/n^3 + 160/(9*n^2) + 3752/(27*n) - 16/(1 + n)^3 - 
             8/(1 + n)^2 - 1840/(27*(1 + n)) + 64/(9*(2 + n)))*S[1, n] + 
           (128/(3*(-1 + n)) - 128/(3*n) + 64/(3*(1 + n)))*S[2, n] + 
           (448/(9*(-1 + n)) - 448/(9*n) + 224/(9*(1 + n)))*S[1, 1, n]) + 
         ca^2*cf*(32/(-1 + n)^4 + 395/(6*(-1 + n)^3) + 2515/(36*(-1 + n)^2) + 
           359/(27*(-1 + n)) - 64/n^4 + 3251/(18*n^3) - 23831/(108*n^2) + 
           553/(18*n) + 48/(1 + n)^4 + 1076/(9*(1 + n)^3) + 
           3878/(27*(1 + n)^2) - 383/(18*(1 + n)) - 64/(3*(2 + n)^3) + 
           224/(9*(2 + n)^2) + 8/(9*(2 + n)) + (-80/(3*(-1 + n)) + 80/(3*n) - 
             40/(3*(1 + n)))*S[-3, n] + (-32/(-1 + n)^2 - 8/(-1 + n) - 
             32/n^2 + 80/(3*n) - 16/(1 + n)^2 - 112/(3*(1 + n)) - 
             32/(3*(2 + n)))*S[-2, n] + (-64/(-1 + n)^3 - 
             227/(12*(-1 + n)^2) + 413/(12*(-1 + n)) - 448/(3*n^3) + 
             4765/(18*n^2) - 11981/(108*n) - 64/(1 + n)^3 - 
             124/(3*(1 + n)^2) + 2644/(27*(1 + n)) - 256/(9*(2 + n)^2) + 
             1304/(27*(2 + n)))*S[1, n] + (-64/(3*(-1 + n)^2) + 
             368/(9*(-1 + n)) + 256/(3*n^2) - 392/(9*n) - 16/(1 + n)^2 + 
             340/(9*(1 + n)) + 32/(3*(2 + n)))*S[2, n] + 
           (16/(3*(-1 + n)) - 16/(3*n) + 8/(3*(1 + n)))*S[3, n] + 
           (64/(3*(-1 + n)) - 64/(3*n) + 32/(3*(1 + n)))*S[-2, 1, n] + 
           (32/(-1 + n) - 32/n + 16/(1 + n))*S[1, -2, n] + 
           (-656/(9*(-1 + n)) - 640/(3*n^2) + 928/(9*n) + 32/(3*(1 + n)^2) - 
             1040/(9*(1 + n)) - 320/(9*(2 + n)))*S[1, 1, n] + 
           (-128/(3*(-1 + n)) + 128/(3*n) - 64/(3*(1 + n)))*S[1, 2, n] + 
           (-128/(3*(-1 + n)) + 128/(3*n) - 64/(3*(1 + n)))*S[2, 1, n] + 
           (128/(-1 + n) - 128/n + 64/(1 + n))*S[1, 1, 1, n]) + 
         cf^3*(119/(3*(-1 + n)) - 16/n^4 - 8/n^3 - 104/(3*n^2) - 85/(3*n) + 
           12/(1 + n)^4 + 11/(3*(1 + n)^2) - 17/(6*(1 + n)) + 
           (-64/(3*(-1 + n)) + 64/(3*n) - 32/(3*(1 + n)))*S[-3, n] + 
           (-32/(3*(-1 + n)) + 64/(3*n^2) - 32/(3*n) + 32/(3*(1 + n)^2) + 
             64/(3*(1 + n)))*S[-2, n] + (8/(3*(-1 + n)) + 24/n^3 - 
             68/(3*n^2) + 6/n + 92/(3*(1 + n)^3) + 16/(3*(1 + n)^2) - 
             23/(3*(1 + n)))*S[1, n] + (-32/(3*(-1 + n)) + 32/(3*n^2) + 
             8/(1 + n))*S[2, n] + (-32/(-1 + n) + 32/n - 16/(1 + n))*
            S[3, n] + (128/(3*(-1 + n)) - 128/(3*n) + 64/(3*(1 + n)))*
            S[1, -2, n] + (-128/(-1 + n) + 160/(3*n^2) + 224/(3*n) + 
             112/(3*(1 + n)^2) + 8/(3*(1 + n)))*S[1, 1, n] + 
           (32/(3*(-1 + n)) - 32/(3*n) + 16/(3*(1 + n)))*S[1, 2, n] + 
           (32/(3*(-1 + n)) - 32/(3*n) + 16/(3*(1 + n)))*S[2, 1, n] + 
           (128/(-1 + n) - 128/n + 64/(1 + n))*S[1, 1, 1, n]) + 
         ca*(cf*tf*(-160/(3*(-1 + n)^3) - 424/(9*(-1 + n)^2) - 
             44/(9*(-1 + n)) - 704/(9*n^3) + 2512/(27*n^2) + 992/(27*n) - 
             496/(9*(1 + n)^3) - 1816/(27*(1 + n)^2) - 1432/(27*(1 + n)) - 
             128/(9*(2 + n)^2) + 160/(9*(2 + n)) + (64/(3*(-1 + n)) - 64/
                (3*n) + 32/(3*(1 + n)))*S[-2, n] + (320/(9*(-1 + n)^2) - 56/
                (3*(-1 + n)) - 1024/(9*n^2) + 400/(27*n) + 80/(3*(1 + n)^2) - 
               632/(27*(1 + n)) - 352/(27*(2 + n)))*S[1, n] + 
             (-160/(9*(-1 + n)) + 160/(9*n) - 80/(9*(1 + n)))*S[2, n] + 
             (512/(9*(-1 + n)) - 512/(9*n) + 256/(9*(1 + n)))*S[1, 1, n]) + 
           cf^2*(80/(3*(-1 + n)^2) + 4547/(54*(-1 + n)) + 32/n^4 - 
             560/(9*n^3) + 1688/(27*n^2) - 5375/(54*n) - 24/(1 + n)^4 - 
             500/(9*(1 + n)^3) - 1550/(27*(1 + n)^2) + 7631/(108*(1 + n)) + 
             64/(9*(2 + n)^2) - 224/(27*(2 + n)) + (-16/(3*(-1 + n)) - 16/
                (3*n^2) + 32/(3*n) - 8/(3*(1 + n)^2) - 28/(3*(1 + n)))*
              S[-2, n] + (48/(-1 + n)^2 - 916/(27*(-1 + n)) + 112/(3*n^3) + 
               40/(9*n^2) + 2540/(27*n) - 8/(3*(1 + n)^3) - 76/
                (3*(1 + n)^2) - 1414/(27*(1 + n)) - 64/(9*(2 + n)^2) + 560/
                (27*(2 + n)))*S[1, n] + (-128/(3*(-1 + n)^2) - 56/
                (3*(-1 + n)) - 32/n^2 + 48/n - 32/(1 + n)^2 - 56/(1 + n) - 32/
                (3*(2 + n)))*S[2, n] + (-160/(3*(-1 + n)) + 160/(3*n) - 80/
                (3*(1 + n)))*S[3, n] + (32/(3*(-1 + n)) - 32/(3*n) + 16/
                (3*(1 + n)))*S[-2, 1, n] + (-32/(3*(-1 + n)) + 32/(3*n) - 16/
                (3*(1 + n)))*S[1, -2, n] + (-32/(-1 + n)^2 - 1432/
                (9*(-1 + n)) - 48/n^2 + 1472/(9*n) + 8/(1 + n)^2 - 916/
                (9*(1 + n)) - 160/(9*(2 + n)))*S[1, 1, n] + 
             (128/(-1 + n) - 128/n + 64/(1 + n))*S[1, 1, 1, n])))/eps^2 + 
       cf*tf^2*(192/(-1 + n)^4 - 128/(3*(-1 + n)^3) + 896/(9*(-1 + n)^2) - 
         2560/(243*(-1 + n)) - 192/n^4 - 160/(3*n^3) - 992/(9*n^2) - 
         10400/(243*n) + 2048/(9*(1 + n)^4) + 3584/(27*(1 + n)^3) + 
         2176/(27*(1 + n)^2) + 11680/(243*(1 + n)) + 
         (64/(-1 + n)^3 - 128/(9*(-1 + n)^2) + 896/(27*(-1 + n)) - 64/n^3 - 
           160/(9*n^2) - 992/(27*n) + 512/(9*(1 + n)^3) + 
           896/(27*(1 + n)^2) + 544/(27*(1 + n)))*S[1, n] + 
         (64/(-1 + n)^2 - 128/(9*(-1 + n)) - 64/n^2 - 160/(9*n) + 
           128/(3*(1 + n)^2) + 224/(9*(1 + n)))*S[2, n] + 
         (64/(-1 + n) - 64/n + 32/(1 + n))*S[3, n] + 
         (64/(3*(-1 + n)^2) - 128/(27*(-1 + n)) - 64/(3*n^2) - 160/(27*n) + 
           128/(9*(1 + n)^2) + 224/(27*(1 + n)))*S[1, 1, n] + 
         (64/(3*(-1 + n)) - 64/(3*n) + 32/(3*(1 + n)))*S[1, 2, n] + 
         (64/(3*(-1 + n)) - 64/(3*n) + 32/(3*(1 + n)))*S[2, 1, n] + 
         (64/(9*(-1 + n)) - 64/(9*n) + 32/(9*(1 + n)))*S[1, 1, 1, n] + 
         (-32/(-1 + n)^2 + 64/(9*(-1 + n)) + 32/n^2 + 80/(9*n) - 
           64/(3*(1 + n)^2) - 112/(9*(1 + n)) + (-32/(3*(-1 + n)) + 
             32/(3*n) - 16/(3*(1 + n)))*S[1, n])*zeta[2] + 
         (-1472/(9*(-1 + n)) + 1472/(9*n) - 736/(9*(1 + n)))*zeta[3]) + 
       xib^2*((ca*cf^2*((-1 + n)^(-1) - n^(-1) + 1/(2*(1 + n))) + 
           cf^3*(2/(-1 + n) - 2/n + (1 + n)^(-1)))/eps^3 + 
         (ca^2*cf*(1/(2*(-1 + n)^2) - 3/(2*(-1 + n)) + n^(-2) + 3/(2*n)) + 
           cf^3*(2/(-1 + n)^2 - 4/(-1 + n) + 2/n^2 + n^(-1) + 2/(1 + n)^2 + 
             3/(1 + n) + (-2/(-1 + n) + 2/n - (1 + n)^(-1))*S[1, n]) + 
           ca*cf^2*(2/(-1 + n)^2 - 9/(2*(-1 + n)) + 3/n^2 + 3/n + 
             (1 + n)^(-2) + 7/(4*(1 + n)) + (-(-1 + n)^(-1) + n^(-1) - 1/
                (2*(1 + n)))*S[1, n]))/eps^2 + 
         (ca^2*cf*(1/(2*(-2 + n)) + 7/(8*(-1 + n)^3) - 3/(16*(-1 + n)^2) - 
             153/(32*(-1 + n)) + 17/(4*n^3) + 33/(8*n^2) + 35/(8*n) - 
             3/(32*(1 + n)) + (2/(3*(-2 + n)) - (-1 + n)^(-1) + n^(-1) - 2/
                (3*(1 + n)))*S[-2, n] + (9/(8*(-1 + n)^2) - 27/(8*(-1 + n)) + 
               9/(4*n^2) + 27/(8*n))*S[1, n]) + cf^3*(2/(-1 + n)^3 - 
             4/(-1 + n)^2 + 14/(-1 + n) + 10/n^3 - 7/n^2 - 11/n + 
             4/(1 + n)^3 + 6/(1 + n)^2 + 2/(1 + n) + (-2/(-1 + n)^2 - 4/
                (-1 + n) + 6/n^2 + 3/n - 2/(1 + n)^2 + (1 + n)^(-1))*
              S[1, n] + (-2/(-1 + n) + 2/n - (1 + n)^(-1))*S[2, n] + 
             (-6/(-1 + n) + 6/n - 3/(1 + n))*S[1, 1, n] + 
             (-3/(-1 + n) + 3/n - 3/(2*(1 + n)))*zeta[2]) + 
           ca*cf^2*((-2 + n)^(-1) + 2/(-1 + n)^3 - 7/(2*(-1 + n)^2) + 
             13/(-1 + n) + 11/n^3 - 2/n^2 - 45/(4*n) + 2/(1 + n)^3 + 
             7/(2*(1 + n)^2) + 7/(2*(1 + n)) + (4/(3*(-2 + n)) - 2/(-1 + n) + 
               2/n - 4/(3*(1 + n)))*S[-2, n] + (-19/(2*(-1 + n)) + 9/n^2 + 7/
                n - (1 + n)^(-2) + 9/(4*(1 + n)))*S[1, n] + 
             (-(-1 + n)^(-1) + n^(-1) - 1/(2*(1 + n)))*S[2, n] + 
             (-7/(-1 + n) + 7/n - 7/(2*(1 + n)))*S[1, 1, n] + 
             (-3/(2*(-1 + n)) + 3/(2*n) - 3/(4*(1 + n)))*zeta[2]))/eps + 
         ca*cf^2*(2/(-2 + n)^2 - 3/(2*(-2 + n)) + 2/(-1 + n)^4 - 
           11/(2*(-1 + n)^3) + 55/(2*(-1 + n)^2) - 93/(4*(-1 + n)) + 27/n^4 - 
           8/n^3 + 85/(4*n^2) + 49/(4*n) + 4/(1 + n)^4 + 7/(1 + n)^3 + 
           7/(1 + n)^2 + 41/(2*(1 + n)) + (4/(-2 + n) - 6/(-1 + n) + 6/n - 
             4/(1 + n))*S[-3, n] + (8/(3*(-2 + n)^2) - 4/(-1 + n) + 4/n^2 + 
             6/n - 8/(3*(1 + n)^2) - 2/(1 + n))*S[-2, n] + 
           ((-2 + n)^(-1) - 21/(2*(-1 + n)^2) + 32/(-1 + n) + 25/n^3 - 
             12/n^2 - 87/(4*n) - 2/(1 + n)^3 + 9/(2*(1 + n)^2) - 
             3/(2*(1 + n)))*S[1, n] + (-19/(2*(-1 + n)) + 9/n^2 + 7/n - 
             (1 + n)^(-2) + 9/(4*(1 + n)))*S[2, n] + 
           (4/(3*(-2 + n)) - 3/(-1 + n) + 3/n - 11/(6*(1 + n)))*S[3, n] + 
           (4/(3*(-2 + n)) - 2/(-1 + n) + 2/n - 4/(3*(1 + n)))*S[-2, 1, n] + 
           (4/(3*(-2 + n)) - 2/(-1 + n) + 2/n - 4/(3*(1 + n)))*S[1, -2, n] + 
           (-8/(-1 + n)^2 - 37/(2*(-1 + n)) + 23/n^2 + 13/n - 7/(1 + n)^2 + 
             15/(4*(1 + n)))*S[1, 1, n] + (-7/(-1 + n) + 7/n - 7/(2*(1 + n)))*
            S[1, 2, n] + (-7/(-1 + n) + 7/n - 7/(2*(1 + n)))*S[2, 1, n] + 
           (-25/(-1 + n) + 25/n - 25/(2*(1 + n)))*S[1, 1, 1, n] + 
           (-3/(-1 + n)^2 + 27/(4*(-1 + n)) - 9/(2*n^2) - 9/(2*n) - 
             3/(2*(1 + n)^2) - 21/(8*(1 + n)) + (3/(2*(-1 + n)) - 3/(2*n) + 3/
                (4*(1 + n)))*S[1, n])*zeta[2] + (4/(-2 + n) - 3/(-1 + n) + 
             3/n - 5/(2*(1 + n)))*zeta[3]) + cf^3*(2/(-1 + n)^4 - 
           4/(-1 + n)^3 + 14/(-1 + n)^2 - 8/(-1 + n) + 26/n^4 - 23/n^3 + 
           n^(-2) - 2/n + 8/(1 + n)^4 + 12/(1 + n)^3 + 4/(1 + n)^2 + 
           10/(1 + n) + (-2/(-1 + n)^3 - 4/(-1 + n)^2 - 6/(-1 + n) + 14/n^3 + 
             3/n^2 + 7/n - 4/(1 + n)^3 + 2/(1 + n)^2 - 2/(1 + n))*S[1, n] + 
           (-2/(-1 + n)^2 - 4/(-1 + n) + 6/n^2 + 3/n - 2/(1 + n)^2 + 
             (1 + n)^(-1))*S[2, n] + (-2/(-1 + n) + 2/n - (1 + n)^(-1))*
            S[3, n] + (-6/(-1 + n)^2 + 4/(-1 + n) + 2/n^2 + n^(-1) - 
             6/(1 + n)^2 - 5/(1 + n))*S[1, 1, n] + 
           (-6/(-1 + n) + 6/n - 3/(1 + n))*S[1, 2, n] + 
           (-6/(-1 + n) + 6/n - 3/(1 + n))*S[2, 1, n] + 
           (-2/(-1 + n) + 2/n - (1 + n)^(-1))*S[1, 1, 1, n] + 
           (-3/(-1 + n)^2 + 6/(-1 + n) - 3/n^2 - 3/(2*n) - 3/(1 + n)^2 - 
             9/(2*(1 + n)) + (3/(-1 + n) - 3/n + 3/(2*(1 + n)))*S[1, n])*
            zeta[2] + (14/(-1 + n) - 14/n + 7/(1 + n))*zeta[3]) + 
         ca^2*cf*(-1/(96*(-4 + n)) + 5/(4*(-2 + n)^2) - 11/(16*(-2 + n)) + 
           2/(-1 + n)^4 - 7/(4*(-1 + n)^3) - 125/(32*(-1 + n)^2) - 
           103/(48*(-1 + n)) + 29/(2*n^4) + 31/(4*n^3) + 27/(4*n^2) + 
           85/(32*n) - 9/(32*(1 + n)^2) + 3/(16*(1 + n)) + 
           (7/(6*(-2 + n)) - 7/(4*(-1 + n)) + 7/(4*n) - 7/(6*(1 + n)))*
            S[-3, n] + (-13/(144*(-4 + n)) + 5/(3*(-2 + n)^2) + 
             17/(36*(-2 + n)) - 5/(12*(-1 + n)^2) - 67/(18*(-1 + n)) + 
             7/(4*n^2) + 77/(16*n) - 4/(3*(1 + n)^2) - 53/(36*(1 + n)))*
            S[-2, n] + (17/(576*(-4 + n)) + 11/(8*(-2 + n)) + 
             5/(4*(-1 + n)^3) + 73/(48*(-1 + n)^2) - 4459/(288*(-1 + n)) + 
             10/n^3 + 187/(16*n^2) + 919/(64*n) - 9/(32*(1 + n)))*S[1, n] + 
           (-13/(288*(-4 + n)) + 37/(24*(-1 + n)^2) - 305/(72*(-1 + n)) + 
             23/(8*n^2) + 137/(32*n))*S[2, n] + (2/(3*(-2 + n)) - 
             (-1 + n)^(-1) + n^(-1) - 2/(3*(1 + n)))*S[3, n] + 
           (-1/(20*(-4 + n)) + 1/(8*(-1 + n)) - 3/(40*(1 + n)))*S[-3, 1, n] + 
           (1/(15*(-4 + n)) - 1/(6*(-1 + n)) + 1/(10*(1 + n)))*S[-2, -2, n] + 
           (-5/(72*(-4 + n)) + 11/(6*(-2 + n)) - 1/(6*(-1 + n)^2) - 
             23/(9*(-1 + n)) + 21/(8*n) - 11/(6*(1 + n)))*S[-2, 1, n] + 
           (1/(30*(-4 + n)) - 1/(12*(-1 + n)) + 1/(20*(1 + n)))*S[-2, 2, n] + 
           (5/(72*(-4 + n)) + 11/(6*(-2 + n)) + 1/(6*(-1 + n)^2) - 
             53/(18*(-1 + n)) + 23/(8*n) - 11/(6*(1 + n)))*S[1, -2, n] + 
           (21/(8*(-1 + n)^2) - 63/(8*(-1 + n)) + 21/(4*n^2) + 63/(8*n))*
            S[1, 1, n] + (5/(144*(-4 + n)) + 1/(12*(-1 + n)^2) - 
             2/(9*(-1 + n)) + 3/(16*n))*S[1, 2, n] + 
           (1/(15*(-4 + n)) - 1/(6*(-1 + n)) + 1/(10*(1 + n)))*S[2, -2, n] + 
           (-5/(144*(-4 + n)) - 1/(12*(-1 + n)^2) + 2/(9*(-1 + n)) - 
             3/(16*n))*S[2, 1, n] + (1/(30*(-4 + n)) - 1/(12*(-1 + n)) + 
             1/(20*(1 + n)))*S[2, 2, n] + (-1/(20*(-4 + n)) + 
             1/(8*(-1 + n)) - 3/(40*(1 + n)))*S[3, 1, n] + 
           (1/(30*(-4 + n)) - 1/(12*(-1 + n)) + 1/(20*(1 + n)))*
            S[1, -2, 1, n] + (-1/(30*(-4 + n)) + 1/(12*(-1 + n)) - 
             1/(20*(1 + n)))*S[1, 1, -2, n] + (-1/(60*(-4 + n)) + 
             1/(24*(-1 + n)) - 1/(40*(1 + n)))*S[1, 1, 2, n] + 
           (1/(60*(-4 + n)) - 1/(24*(-1 + n)) + 1/(40*(1 + n)))*
            S[1, 2, 1, n] + (-3/(4*(-1 + n)^2) + 9/(4*(-1 + n)) - 3/(2*n^2) - 
             9/(4*n))*zeta[2] + (5/(36*(-4 + n)) + 5/(2*(-2 + n)) + 
             1/(3*(-1 + n)^2) - 44/(9*(-1 + n)) + 19/(4*n) - 5/(2*(1 + n)) + 
             (-1/(15*(-4 + n)) + 1/(6*(-1 + n)) - 1/(10*(1 + n)))*S[1, n])*
            zeta[3])) + (cf*tf^2*(64/(-1 + n)^3 - 128/(9*(-1 + n)^2) + 
           896/(27*(-1 + n)) - 64/n^3 - 160/(9*n^2) - 992/(27*n) + 
           512/(9*(1 + n)^3) + 896/(27*(1 + n)^2) + 544/(27*(1 + n)) + 
           (64/(3*(-1 + n)^2) - 128/(27*(-1 + n)) - 64/(3*n^2) - 160/(27*n) + 
             128/(9*(1 + n)^2) + 224/(27*(1 + n)))*S[1, n] + 
           (64/(3*(-1 + n)) - 64/(3*n) + 32/(3*(1 + n)))*S[2, n] + 
           (64/(9*(-1 + n)) - 64/(9*n) + 32/(9*(1 + n)))*S[1, 1, n] + 
           (-32/(3*(-1 + n)) + 32/(3*n) - 16/(3*(1 + n)))*zeta[2]) + 
         cf^2*tf*(64/(-1 + n)^4 - 1472/(9*(-1 + n)^3) + 
           17968/(81*(-1 + n)^2) - 40952/(81*(-1 + n)) + 800/(3*n^5) - 
           2048/(9*n^4) + 14696/(27*n^3) - 21308/(81*n^2) + 72928/(81*n) - 
           880/(3*(1 + n)^5) + 536/(9*(1 + n)^4) + 776/(27*(1 + n)^3) + 
           776/(81*(1 + n)^2) - 36281/(81*(1 + n)) + 1024/(27*(2 + n)^3) - 
           256/(81*(2 + n)^2) + 32/(9*(2 + n)) + (128/(9*(-1 + n)^2) - 
             992/(27*(-1 + n)) + 128/(3*n^2) + 64/(3*(1 + n)^2) + 
             32/(1 + n) + 128/(27*(2 + n)))*S[-2, n] + 
           (64/(-1 + n)^3 - 1472/(9*(-1 + n)^2) + 5552/(81*(-1 + n)) + 
             192/n^4 - 832/(9*n^3) + 7136/(27*n^2) - 23780/(81*n) - 
             144/(1 + n)^4 - 56/(1 + n)^3 - 712/(9*(1 + n)^2) + 
             17578/(81*(1 + n)) + 256/(9*(2 + n)^2) - 64/(27*(2 + n)))*
            S[1, n] + (64/(3*(-1 + n)^2) - 1648/(9*(-1 + n)) + 32/n^3 + 
             224/(9*n^2) + 2008/(9*n) - 16/(1 + n)^3 + 376/(9*(1 + n)^2) - 
             368/(9*(1 + n)) + 64/(9*(2 + n)))*S[2, n] + 
           (128/(-1 + n) - 128/n + 64/(1 + n))*S[3, n] + 
           (64/(-1 + n)^2 - 6928/(27*(-1 + n)) + 96/n^3 + 416/(9*n^2) + 
             10936/(27*n) - 48/(1 + n)^3 - 24/(1 + n)^2 - 5504/(27*(1 + n)) + 
             64/(3*(2 + n)))*S[1, 1, n] + (1408/(9*(-1 + n)) - 1408/(9*n) + 
             416/(9*(1 + n)))*S[1, 2, n] + (320/(9*(-1 + n)) - 320/(9*n) + 
             448/(9*(1 + n)))*S[2, 1, n] + (1280/(9*(-1 + n)) - 1280/(9*n) + 
             640/(9*(1 + n)))*S[1, 1, 1, n] + (-32/(3*(-1 + n)^2) + 
             440/(9*(-1 + n)) - 16/n^3 - 32/(3*n^2) - 212/(3*n) + 
             8/(1 + n)^3 + 20/(3*(1 + n)^2) + 100/(3*(1 + n)) - 
             32/(9*(2 + n)) + (-64/(3*(-1 + n)) + 64/(3*n) - 32/(3*(1 + n)))*
              S[1, n])*zeta[2] + (128/(3*(-1 + n)) - 128/(3*n) - 
             512/(3*(1 + n)))*zeta[3]) + ca^2*cf*(-203/(3*(-2 + n)) + 
           96/(-1 + n)^5 + 205/(-1 + n)^4 + 8431/(24*(-1 + n)^3) + 
           387517/(1296*(-1 + n)^2) + 1620421/(7776*(-1 + n)) - 800/(3*n^5) + 
           6497/(9*n^4) - 91423/(108*n^3) + 328675/(648*n^2) - 
           730925/(648*n) + 880/(3*(1 + n)^5) + 3964/(9*(1 + n)^4) + 
           13090/(27*(1 + n)^3) + 65729/(162*(1 + n)^2) + 
           2992957/(2592*(1 + n)) - 896/(9*(2 + n)^4) + 2624/(27*(2 + n)^3) - 
           128/(27*(2 + n)^2) - 4130/(243*(2 + n)) + 
           (-224/(3*(-1 + n)) + 224/(3*n) - 112/(3*(1 + n)))*S[-4, n] + 
           (-80/(3*(-2 + n)) - 290/(3*(-1 + n)^2) + 316/(9*(-1 + n)) + 
             206/(3*n^2) - 188/(9*n) - 200/(3*(1 + n)^2) - 140/(9*(1 + n)) - 
             128/(9*(2 + n)))*S[-3, n] + (-812/(9*(-2 + n)) - 32/(-1 + n)^3 + 
             1420/(9*(-1 + n)^2) + 60/(-1 + n) - 92/n^3 + 163/(9*n^2) + 
             871/(9*n) - 344/(3*(1 + n)^3) - 1184/(9*(1 + n)^2) - 
             1399/(9*(1 + n)) - 256/(9*(2 + n)^2) + 152/(3*(2 + n)))*
            S[-2, n] + (20/(-2 + n) - 210/(-1 + n)^4 - 499/(12*(-1 + n)^3) - 
             5383/(24*(-1 + n)^2) + 87811/(648*(-1 + n)) - 1811/(3*n^4) + 
             20353/(18*n^3) - 80951/(108*n^2) + 182113/(648*n) - 
             916/(3*(1 + n)^4) - 568/(9*(1 + n)^3) - 922/(9*(1 + n)^2) - 
             72353/(162*(1 + n)) - 1024/(9*(2 + n)^3) + 3872/(27*(2 + n)^2) - 
             9142/(81*(2 + n)))*S[1, n] + (-314/(3*(-1 + n)^3) + 
             2563/(36*(-1 + n)^2) + 149/(4*(-1 + n)) + 635/(3*n^3) - 
             430/(9*n^2) - 23503/(108*n) - 176/(3*(1 + n)^3) + 
             452/(3*(1 + n)^2) + 6260/(27*(1 + n)) + 160/(9*(2 + n)^2) - 
             908/(27*(2 + n)))*S[2, n] + (70/(-1 + n)^2 + 124/(3*(-1 + n)) + 
             490/(3*n^2) - 584/(9*n) + 140/(3*(1 + n)^2) + 1084/(9*(1 + n)) + 
             320/(9*(2 + n)))*S[3, n] + (64/(-1 + n) - 64/n + 32/(1 + n))*
            S[4, n] + (112/(3*(-1 + n)) - 112/(3*n) + 56/(3*(1 + n)))*
            S[-3, 1, n] + (32/(3*(-1 + n)) - 32/(3*n) + 16/(3*(1 + n)))*
            S[-2, -2, n] + (80/(3*(-2 + n)) - 160/(3*(-1 + n)^2) - 
             160/(3*(-1 + n)) - 544/(3*n^2) + 1016/(9*n) - 16/(1 + n)^2 - 
             1264/(9*(1 + n)) - 224/(9*(2 + n)))*S[-2, 1, n] + 
           (-128/(3*(-1 + n)) + 128/(3*n) - 64/(3*(1 + n)))*S[-2, 2, n] + 
           (-16/(-1 + n) + 16/n - 8/(1 + n))*S[1, -3, n] + 
           (80/(3*(-2 + n)) - 284/(3*(-1 + n)^2) - 424/(3*(-1 + n)) - 
             892/(3*n^2) + 2272/(9*n) - 64/(3*(1 + n)^2) - 2216/(9*(1 + n)) - 
             544/(9*(2 + n)))*S[1, -2, n] + (32/(3*(-1 + n)^3) - 
             8429/(36*(-1 + n)^2) + 555/(4*(-1 + n)) - 3040/(3*n^3) + 
             6571/(6*n^2) - 29905/(108*n) + 32/(3*(1 + n)^3) - 
             1732/(9*(1 + n)^2) + 6176/(27*(1 + n)) - 1088/(9*(2 + n)^2) + 
             5464/(27*(2 + n)))*S[1, 1, n] + (-98/(-1 + n)^2 + 
             2239/(18*(-1 + n)) + 183/n^2 - 1880/(9*n) - 256/(3*(1 + n)^2) + 
             1745/(18*(1 + n)) + 8/(2 + n))*S[1, 2, n] + 
           (-224/(3*(-1 + n)) + 128/(3*n) - 88/(3*(1 + n)))*S[1, 3, n] + 
           (-320/(3*(-1 + n)) + 320/(3*n) - 160/(3*(1 + n)))*S[2, -2, n] + 
           (-190/(-1 + n)^2 + 961/(18*(-1 + n)) + 41/n^2 + 1144/(9*n) - 
             448/(3*(1 + n)^2) - 2737/(18*(1 + n)) - 8/(2 + n))*S[2, 1, n] + 
           (-64/(-1 + n) + 64/n - 32/(1 + n))*S[2, 2, n] + 
           (-448/(3*(-1 + n)) + 544/(3*n) - 248/(3*(1 + n)))*S[3, 1, n] + 
           (320/(3*(-1 + n)) - 320/(3*n) + 160/(3*(1 + n)))*S[-2, 1, 1, n] + 
           (352/(3*(-1 + n)) - 352/(3*n) + 176/(3*(1 + n)))*S[1, -2, 1, n] + 
           (256/(-1 + n) - 256/n + 128/(1 + n))*S[1, 1, -2, n] + 
           (704/(3*(-1 + n)^2) - 2440/(9*(-1 + n)) - 3136/(3*n^2) + 
             2840/(9*n) + 544/(3*(1 + n)^2) - 3292/(9*(1 + n)) - 
             1216/(9*(2 + n)))*S[1, 1, 1, n] + (-416/(3*(-1 + n)) + 
             608/(3*n) - 256/(3*(1 + n)))*S[1, 1, 2, n] + 
           (-128/(3*(-1 + n)) + 128/(3*n) - 64/(3*(1 + n)))*S[1, 2, 1, n] + 
           (160/(3*(-1 + n)) - 352/(3*n) + 128/(3*(1 + n)))*S[2, 1, 1, n] + 
           (1600/(3*(-1 + n)) - 1600/(3*n) + 800/(3*(1 + n)))*
            S[1, 1, 1, 1, n] + (-16/(-1 + n)^3 - 104/(3*(-1 + n)^2) - 
             335/(9*(-1 + n)) + 16/n^3 - 148/(3*n^2) + 298/(3*n) - 
             8/(1 + n)^3 - 110/(3*(1 + n)^2) - 278/(3*(1 + n)) + 
             16/(3*(2 + n)^2) - 88/(9*(2 + n)) + (32/(-1 + n)^2 + 68/
                (3*(-1 + n)) + 32/n^2 - 124/(3*n) + 16/(1 + n)^2 + 134/
                (3*(1 + n)) + 32/(3*(2 + n)))*S[1, n] + 
             (16/(-1 + n) - 16/n + 8/(1 + n))*S[2, n] + 
             (-32/(-1 + n) + 32/n - 16/(1 + n))*S[1, 1, n])*zeta[2] + 
           (-30/(-1 + n)^2 - 119/(-1 + n) + 152/n^2 - 572/n + 64/(1 + n)^2 + 
             319/(1 + n) - 48/(2 + n) + (32/(-1 + n) + 160/n - 32/(1 + n))*
              S[1, n])*zeta[3]) + cf^3*(-3/(-1 + n)^2 + 1049/(6*(-1 + n)) - 
           200/(3*n^5) - 4/n^4 - 154/n^3 - 92/(3*n^2) - 287/n + 
           220/(3*(1 + n)^5) + 91/(3*(1 + n)^3) + 173/(3*(1 + n)^2) + 
           523/(4*(1 + n)) + (-320/(3*(-1 + n)) + 320/(3*n) - 
             160/(3*(1 + n)))*S[-4, n] + (16/(3*(-1 + n)) + 224/(3*n^2) - 
             304/(3*n) + 80/(3*(1 + n)^2) + 320/(3*(1 + n)))*S[-3, n] + 
           (-224/(3*(-1 + n)) + 256/(3*n^3) + 64/(3*n^2) + 224/(3*n) + 
             128/(3*(1 + n)^3) + 32/(1 + n)^2 - 32/(3*(1 + n)))*S[-2, n] + 
           (169/(3*(-1 + n)) + 48/n^4 - 184/(3*n^3) - 56/(3*n^2) - 
             247/(3*n) + 428/(3*(1 + n)^4) + 8/(1 + n)^3 + 77/(3*(1 + n)^2) + 
             95/(2*(1 + n)))*S[1, n] + (-24/(-1 + n) + 24/n^3 - 52/(3*n^2) + 
             30/n + 92/(3*(1 + n)^3) + 56/(3*(1 + n)^2) - 13/(1 + n))*
            S[2, n] + (16/(-1 + n) + 64/(3*n^2) - 16/n - 16/(3*(1 + n)^2) + 
             24/(1 + n))*S[3, n] + (-96/(-1 + n) + 96/n - 48/(1 + n))*
            S[4, n] + (-64/(-1 + n) + 64/n - 32/(1 + n))*S[-3, 1, n] + 
           (128/(-1 + n) - 128/n + 64/(1 + n))*S[-2, -2, n] + 
           (-32/(-1 + n) + 64/n^2 - 32/n + 32/(1 + n)^2 + 64/(1 + n))*
            S[-2, 1, n] + (512/(3*(-1 + n)) - 512/(3*n) + 256/(3*(1 + n)))*
            S[1, -3, n] + (-128/(-1 + n) + 256/(3*n^2) + 256/(3*n) + 
             64/(1 + n)^2 + 64/(3*(1 + n)))*S[1, -2, n] + 
           (-24/(-1 + n) + 136/n^3 - 268/(3*n^2) + 214/(3*n) + 
             156/(1 + n)^3 + 16/(1 + n)^2 - 47/(1 + n))*S[1, 1, n] + 
           (-416/(3*(-1 + n)) + 64/n^2 + 272/(3*n) + 64/(3*(1 + n)^2) + 
             8/(3*(1 + n)))*S[1, 2, n] + (-32/(-1 + n) + 32/n - 16/(1 + n))*
            S[1, 3, n] + (256/(3*(-1 + n)) - 256/(3*n) + 128/(3*(1 + n)))*
            S[2, -2, n] + (-96/(-1 + n) + 128/(3*n^2) + 112/(3*n) + 
             128/(3*(1 + n)^2) + 40/(3*(1 + n)))*S[2, 1, n] + 
           (128/(3*(-1 + n)) - 128/(3*n) + 64/(3*(1 + n)))*S[2, 2, n] + 
           (128/(-1 + n) - 128/n + 64/(1 + n))*S[1, -2, 1, n] + 
           (128/(-1 + n) - 128/n + 64/(1 + n))*S[1, 1, -2, n] + 
           (-1600/(3*(-1 + n)) + 608/(3*n^2) + 992/(3*n) + 
             496/(3*(1 + n)^2) - 40/(3*(1 + n)))*S[1, 1, 1, n] + 
           (320/(3*(-1 + n)) - 320/(3*n) + 160/(3*(1 + n)))*S[1, 1, 2, n] + 
           (128/(-1 + n) - 128/n + 64/(1 + n))*S[1, 2, 1, n] + 
           (352/(3*(-1 + n)) - 352/(3*n) + 176/(3*(1 + n)))*S[2, 1, 1, n] + 
           (1600/(3*(-1 + n)) - 1600/(3*n) + 800/(3*(1 + n)))*
            S[1, 1, 1, 1, n] + (-16/(-1 + n) + 4/n^3 + 6/n^2 + 17/n - 
             2/(1 + n)^3 - 11/(2*(1 + n)) + (32/(-1 + n) - 16/n^2 - 16/n - 8/
                (1 + n)^2 - 4/(1 + n))*S[1, n] + (16/(-1 + n) - 16/n + 8/
                (1 + n))*S[2, n] + (-32/(-1 + n) + 32/n - 16/(1 + n))*
              S[1, 1, n])*zeta[2] + (-160/(-1 + n) + 64/n^2 + 128/n - 
             64/(1 + n)^2 - 16/(1 + n) + (64/(-1 + n) - 64/n + 32/(1 + n))*
              S[1, n])*zeta[3]) + ca*(cf*tf*(20/(-2 + n) - 160/(-1 + n)^4 - 
             436/(3*(-1 + n)^3) - 19882/(81*(-1 + n)^2) + 
             7424/(81*(-1 + n)) - 2464/(9*n^4) + 8504/(27*n^3) - 
             8080/(81*n^2) + 11384/(81*n) - 2384/(9*(1 + n)^4) - 
             5576/(27*(1 + n)^3) - 24848/(81*(1 + n)^2) - 
             24520/(81*(1 + n)) - 1024/(27*(2 + n)^3) + 2944/(81*(2 + n)^2) - 
             400/(9*(2 + n)) + (416/(9*(-1 + n)) - 416/(9*n) + 208/
                (9*(1 + n)))*S[-3, n] + (80/(3*(-2 + n)) - 64/
                (9*(-1 + n)^2) - 1160/(27*(-1 + n)) - 320/(9*n^2) + 232/
                (9*n) + 352/(9*(1 + n)^2) - 64/(27*(2 + n)))*S[-2, n] + 
             (368/(3*(-1 + n)^3) - 2960/(27*(-1 + n)^2) + 7340/
                (81*(-1 + n)) - 3472/(9*n^3) + 4144/(27*n^2) - 3496/(81*n) + 
               944/(9*(1 + n)^3) - 224/(9*(1 + n)^2) - 1816/(81*(1 + n)) - 
               896/(27*(2 + n)^2) + 2912/(81*(2 + n)))*S[1, n] + 
             (-464/(9*(-1 + n)^2) + 664/(27*(-1 + n)) - 784/(9*n^2) + 464/
                (27*n) - 176/(3*(1 + n)^2) - 2104/(27*(1 + n)) - 160/
                (9*(2 + n)))*S[2, n] + (-832/(9*(-1 + n)) + 832/(9*n) - 416/
                (9*(1 + n)))*S[3, n] + (448/(9*(-1 + n)) - 448/(9*n) + 224/
                (9*(1 + n)))*S[-2, 1, n] + (896/(9*(-1 + n)) - 896/(9*n) + 
               448/(9*(1 + n)))*S[1, -2, n] + (1376/(9*(-1 + n)^2) - 280/
                (9*(-1 + n)) - 992/(3*n^2) - 64/(27*n) + 944/(9*(1 + n)^2) - 
               616/(27*(1 + n)) - 800/(27*(2 + n)))*S[1, 1, n] + 
             (-112/(9*(-1 + n)) + 400/(9*n) - 128/(9*(1 + n)))*S[1, 2, n] + 
             (752/(9*(-1 + n)) - 1040/(9*n) + 448/(9*(1 + n)))*S[2, 1, n] + 
             (1312/(9*(-1 + n)) - 1312/(9*n) + 656/(9*(1 + n)))*
              S[1, 1, 1, n] + (80/(3*(-1 + n)^2) + 148/(9*(-1 + n)) + 80/
                (3*n^2) - 32/n + 40/(3*(1 + n)^2) + 36/(1 + n) + 80/
                (9*(2 + n)) + (-80/(3*(-1 + n)) + 80/(3*n) - 40/(3*(1 + n)))*
                S[1, n])*zeta[2] + (-128/(3*(-1 + n)) + 704/(3*n) - 208/
                (3*(1 + n)))*zeta[3]) + cf^2*(121/(2*(-1 + n)^2) + 
             16211/(81*(-1 + n)) + 400/(3*n^5) - 2216/(9*n^4) + 
             7112/(27*n^3) - 44215/(162*n^2) + 105445/(324*n) - 
             440/(3*(1 + n)^5) - 2212/(9*(1 + n)^4) - 8356/(27*(1 + n)^3) - 
             22373/(162*(1 + n)^2) - 140087/(324*(1 + n)) + 
             128/(9*(2 + n)^3) - 448/(27*(2 + n)^2) + 1208/(81*(2 + n)) + 
             (152/(3*(-1 + n)) - 64/n^2 + 136/(3*n) - 112/(3*(1 + n)^2) - 76/
                (1 + n))*S[-3, n] + (24/(-1 + n) - 176/(3*n^3) + 128/
                (3*n^2) - 116/n + 64/(3*(1 + n)^3) + 48/(1 + n)^2 + 316/
                (3*(1 + n)))*S[-2, n] + (32/(3*(-1 + n)^2) + 10583/
                (162*(-1 + n)) + 224/n^4 - 2104/(9*n^3) + 13448/(27*n^2) - 
               72775/(162*n) + 136/(3*(1 + n)^4) + 8/(1 + n)^3 - 316/
                (9*(1 + n)^2) + 147043/(324*(1 + n)) - 128/(9*(2 + n)^3) + 
               1120/(27*(2 + n)^2) - 3344/(81*(2 + n)))*S[1, n] + 
             (640/(3*(-1 + n)^2) + 100/(9*(-1 + n)) - 272/(3*n^3) + 1280/
                (9*n^2) - 392/(9*n) - 352/(3*(1 + n)^3) - 920/(9*(1 + n)^2) - 
               554/(9*(1 + n)) - 64/(3*(2 + n)^2) + 272/(9*(2 + n)))*
              S[2, n] + (-448/(3*(-1 + n)^2) + 80/(3*(-1 + n)) - 160/
                (3*n^2) + 8/n - 416/(3*(1 + n)^2) - 148/(1 + n) - 32/(2 + n))*
              S[3, n] + (-608/(3*(-1 + n)) + 608/(3*n) - 304/(3*(1 + n)))*
              S[4, n] + (-256/(3*(-1 + n)) + 256/(3*n) - 128/(3*(1 + n)))*
              S[-2, -2, n] + (-160/(3*(-1 + n)) - 16/n^2 + 208/(3*n) + 8/
                (3*(1 + n)^2) - 124/(3*(1 + n)))*S[-2, 1, n] + 
             (32/(-1 + n) - 32/n + 16/(1 + n))*S[-2, 2, n] + 
             (-416/(3*(-1 + n)) + 416/(3*n) - 208/(3*(1 + n)))*S[1, -3, n] + 
             (-16/(-1 + n) + 16/n^2 - 64/n + 8/(1 + n)^2 + 148/(3*(1 + n)))*
              S[1, -2, n] + (368/(3*(-1 + n)^2) - 4892/(27*(-1 + n)) + 464/
                (3*n^3) + 152/(9*n^2) + 10636/(27*n) - 88/(3*(1 + n)^3) - 156/
                (1 + n)^2 - 5174/(27*(1 + n)) - 320/(9*(2 + n)^2) + 2224/
                (27*(2 + n)))*S[1, 1, n] + (-448/(3*(-1 + n)^2) - 1916/
                (9*(-1 + n)) - 512/(3*n^2) + 2468/(9*n) + 16/(3*(1 + n)^2) - 
               1234/(9*(1 + n)) - 64/(3*(2 + n)))*S[1, 2, n] + 
             (-128/(3*(-1 + n)) + 128/(3*n) + 32/(3*(1 + n)))*S[1, 3, n] + 
             (-32/(-1 + n) + 32/n - 16/(1 + n))*S[2, -2, n] + 
             (-64/(3*(-1 + n)^2) - 1060/(9*(-1 + n)) - 160/(3*n^2) + 1612/
                (9*n) - 32/(1 + n)^2 - 1022/(9*(1 + n)) - 128/(3*(2 + n)))*
              S[2, 1, n] + (-200/(-1 + n) + 200/n - 100/(1 + n))*S[2, 2, n] + 
             (72/(-1 + n) - 72/n + 4/(1 + n))*S[3, 1, n] + 
             (160/(3*(-1 + n)) - 160/(3*n) + 80/(3*(1 + n)))*S[-2, 1, 1, n] + 
             (-32/(3*(-1 + n)) + 32/(3*n) - 16/(3*(1 + n)))*S[1, -2, 1, n] + 
             (32/(-1 + n) - 32/n + 16/(1 + n))*S[1, 1, -2, n] + 
             (-224/(3*(-1 + n)^2) - 5336/(9*(-1 + n)) - 688/(3*n^2) + 5488/
                (9*n) + 232/(3*(1 + n)^2) - 3428/(9*(1 + n)) - 608/
                (9*(2 + n)))*S[1, 1, 1, n] + (232/(-1 + n) - 232/n + 52/
                (1 + n))*S[1, 1, 2, n] + (200/(3*(-1 + n)) - 200/(3*n) + 100/
                (3*(1 + n)))*S[1, 2, 1, n] + (-128/(3*(-1 + n)) + 128/(3*n) + 
               128/(3*(1 + n)))*S[2, 1, 1, n] + (1600/(3*(-1 + n)) - 1600/
                (3*n) + 800/(3*(1 + n)))*S[1, 1, 1, 1, n] + 
             (-16/(-1 + n)^2 - 82/(3*(-1 + n)) - 8/n^3 + 52/(3*n^2) - 32/
                (3*n) + 4/(1 + n)^3 + 44/(3*(1 + n)^2) + 64/(3*(1 + n)) - 16/
                (3*(2 + n)) + (16/(-1 + n)^2 + 148/(3*(-1 + n)) + 8/n^2 - 
                 152/(3*n) + 4/(1 + n)^2 + 94/(3*(1 + n)) + 16/(3*(2 + n)))*
                S[1, n] + (16/(-1 + n) - 16/n + 8/(1 + n))*S[2, n] + 
               (-32/(-1 + n) + 32/n - 16/(1 + n))*S[1, 1, n])*zeta[2] + 
             (180/(-1 + n) - 48/n^2 - 228/n + 264/(1 + n)^2 + 414/(1 + n) + 
               192/(2 + n) + (-48/(-1 + n) + 48/n - 216/(1 + n))*S[1, n])*
              zeta[3])))/eps + cf^2*tf*(192/(-1 + n)^5 - 
         1472/(3*(-1 + n)^4) + 18184/(27*(-1 + n)^3) - 
         235508/(243*(-1 + n)^2) + 172748/(729*(-1 + n)) + 960/n^6 - 
         9440/(9*n^5) + 62720/(27*n^4) - 128468/(81*n^3) + 453104/(243*n^2) - 
         320758/(243*n) - 1520/(1 + n)^6 + 5320/(9*(1 + n)^5) + 
         2152/(27*(1 + n)^4) - 21632/(81*(1 + n)^3) - 
         125456/(243*(1 + n)^2) + 413047/(486*(1 + n)) + 
         4096/(27*(2 + n)^4) - 1024/(81*(2 + n)^3) + 128/(9*(2 + n)^2) + 
         5440/(729*(2 + n)) + (128/(9*(-1 + n)^2) - 992/(27*(-1 + n)) + 
           128/(3*n^2) + 64/(3*(1 + n)^2) + 32/(1 + n) + 128/(27*(2 + n)))*
          S[-3, n] + (128/(3*(-1 + n)^3) - 2944/(27*(-1 + n)^2) + 
           7472/(81*(-1 + n)) + 640/(3*n^3) - 128/n^2 - 32/n + 
           128/(1 + n)^3 + 64/(1 + n)^2 - 176/(3*(1 + n)) + 
           512/(27*(2 + n)^2) - 128/(81*(2 + n)))*S[-2, n] + 
         (192/(-1 + n)^4 - 1472/(3*(-1 + n)^3) + 19264/(27*(-1 + n)^2) - 
           280880/(243*(-1 + n)) + 800/n^5 - 6752/(9*n^4) + 43288/(27*n^3) - 
           90956/(81*n^2) + 599144/(243*n) - 880/(1 + n)^5 - 
           376/(3*(1 + n)^4) - 1312/(9*(1 + n)^3) - 1784/(27*(1 + n)^2) - 
           328453/(243*(1 + n)) + 1024/(9*(2 + n)^3) - 256/(27*(2 + n)^2) + 
           32/(3*(2 + n)))*S[1, n] + (64/(-1 + n)^3 - 1472/(9*(-1 + n)^2) - 
           4496/(27*(-1 + n)) + 192/n^4 - 512/(9*n^3) + 4000/(27*n^2) - 
           796/(27*n) - 144/(1 + n)^4 + 1096/(9*(1 + n)^3) + 
           584/(27*(1 + n)^2) + 7646/(27*(1 + n)) + 256/(9*(2 + n)^2) - 
           64/(27*(2 + n)))*S[2, n] + (320/(9*(-1 + n)^2) - 
           13808/(27*(-1 + n)) + 32/n^3 + 736/(9*n^2) + 4504/(9*n) - 
           16/(1 + n)^3 + 1976/(9*(1 + n)^2) + 688/(9*(1 + n)) + 
           320/(27*(2 + n)))*S[3, n] + (384/(-1 + n) - 384/n + 192/(1 + n))*
          S[4, n] + (128/(3*(-1 + n)^2) - 992/(9*(-1 + n)) + 128/n^2 + 
           64/(1 + n)^2 + 96/(1 + n) + 128/(9*(2 + n)))*S[-2, 1, n] + 
         (128/(3*(-1 + n)^2) - 992/(9*(-1 + n)) + 128/n^2 + 64/(1 + n)^2 + 
           96/(1 + n) + 128/(9*(2 + n)))*S[1, -2, n] + 
         (192/(-1 + n)^3 - 1472/(3*(-1 + n)^2) + 25888/(81*(-1 + n)) + 
           576/n^4 - 2816/(9*n^3) + 20512/(27*n^2) - 80332/(81*n) - 
           432/(1 + n)^4 - 200/(1 + n)^3 - 2312/(9*(1 + n)^2) + 
           55430/(81*(1 + n)) + 256/(3*(2 + n)^2) - 64/(9*(2 + n)))*
          S[1, 1, n] + (64/(-1 + n)^2 - 12976/(27*(-1 + n)) + 96/n^3 + 
           544/(9*n^2) + 21784/(27*n) - 48/(1 + n)^3 + 424/(9*(1 + n)^2) - 
           10064/(27*(1 + n)) + 64/(3*(2 + n)))*S[1, 2, n] + 
         (4352/(9*(-1 + n)) - 4352/(9*n) + 928/(9*(1 + n)))*S[1, 3, n] + 
         (64/(-1 + n)^2 - 7664/(27*(-1 + n)) + 96/n^3 + 544/(9*n^2) + 
           6104/(27*n) - 48/(1 + n)^3 + 40/(1 + n)^2 + 656/(27*(1 + n)) + 
           64/(3*(2 + n)))*S[2, 1, n] + (1408/(9*(-1 + n)) - 1408/(9*n) + 
           992/(9*(1 + n)))*S[2, 2, n] + (640/(9*(-1 + n)) - 640/(9*n) + 
           992/(9*(1 + n)))*S[3, 1, n] + (192/(-1 + n)^2 - 
           19568/(27*(-1 + n)) + 288/n^3 + 1120/(9*n^2) + 31976/(27*n) - 
           144/(1 + n)^3 - 248/(3*(1 + n)^2) - 16384/(27*(1 + n)) + 
           64/(2 + n))*S[1, 1, 1, n] + (1280/(3*(-1 + n)) - 1280/(3*n) + 
           320/(3*(1 + n)))*S[1, 1, 2, n] + (1408/(9*(-1 + n)) - 1408/(9*n) + 
           992/(9*(1 + n)))*S[1, 2, 1, n] + (256/(9*(-1 + n)) - 256/(9*n) + 
           1088/(9*(1 + n)))*S[2, 1, 1, n] + (3520/(9*(-1 + n)) - 
           3520/(9*n) + 1760/(9*(1 + n)))*S[1, 1, 1, 1, n] + 
         (-32/(-1 + n)^3 + 736/(9*(-1 + n)^2) + 496/(27*(-1 + n)) - 96/n^4 + 
           112/(3*n^3) - 1504/(9*n^2) + 974/(9*n) + 72/(1 + n)^4 + 
           28/(3*(1 + n)^3) + 184/(9*(1 + n)^2) - 913/(9*(1 + n)) - 
           128/(9*(2 + n)^2) + 32/(27*(2 + n)) + 
           (-32/(-1 + n)^2 + 1240/(9*(-1 + n)) - 48/n^3 - 80/(3*n^2) - 
             1876/(9*n) + 24/(1 + n)^3 + 12/(1 + n)^2 + 920/(9*(1 + n)) - 
             32/(3*(2 + n)))*S[1, n] + (-64/(-1 + n) + 64/n - 32/(1 + n))*
            S[2, n] + (-224/(3*(-1 + n)) + 224/(3*n) - 112/(3*(1 + n)))*
            S[1, 1, n])*zeta[2] + (-320/(9*(-1 + n)^2) + 
           25040/(27*(-1 + n)) - 928/(3*n^3) - 1856/(9*n^2) - 1112/(3*n) + 
           464/(3*(1 + n)^3) - 1528/(9*(1 + n)^2) - 1864/(3*(1 + n)) - 
           1472/(27*(2 + n)) + (-4480/(9*(-1 + n)) + 4480/(9*n) - 
             3392/(9*(1 + n)))*S[1, n])*zeta[3] + 
         (64/(-1 + n) - 64/n - 256/(1 + n))*zeta[4]) + 
       cf^3*(-16/(3*(-2 + n)) - 3/(-1 + n)^3 + 19/(2*(-1 + n)^2) + 
         5311/(12*(-1 + n)) - 240/n^6 + 40/n^5 - 1832/(3*n^4) + 151/(3*n^3) - 
         2134/(3*n^2) - 2291/(6*n) + 380/(1 + n)^6 + 797/(3*(1 + n)^4) + 
         1091/(3*(1 + n)^3) + 271/(1 + n)^2 + 33/(8*(1 + n)) + 
         (-1216/(3*(-1 + n)) + 1216/(3*n) - 608/(3*(1 + n)))*S[-5, n] + 
         (272/(3*(-1 + n)) + 736/(3*n^2) - 1328/(3*n) + 208/(3*(1 + n)^2) + 
           1216/(3*(1 + n)))*S[-4, n] + (-872/(3*(-1 + n)) + 800/(3*n^3) - 
           16/(3*n^2) + 976/(3*n) + 512/(3*(1 + n)^3) + 608/(3*(1 + n)^2) - 
           280/(3*(1 + n)))*S[-3, n] + (-64/(9*(-2 + n)) - 16/(-1 + n)^2 - 
           440/(3*(-1 + n)) + 448/(3*n^4) + 352/(3*n^3) - 224/(3*n^2) + 
           2128/(3*n) + 128/(3*(1 + n)^4) - 448/(3*(1 + n)^3) - 
           976/(3*(1 + n)^2) - 5192/(9*(1 + n)))*S[-2, n] + 
         (19/(-1 + n)^2 + 1103/(6*(-1 + n)) + 88/n^5 - 340/(3*n^4) - 
           274/(3*n^3) - 736/(3*n^2) - 167/n + 636/(1 + n)^5 - 
           8/(3*(1 + n)^4) + 521/(3*(1 + n)^3) + 103/(1 + n)^2 - 
           131/(4*(1 + n)))*S[1, n] + (-21/(-1 + n) + 48/n^4 - 24/n^3 - 
           304/(3*n^2) - 69/n + 460/(3*(1 + n)^4) + 104/(3*(1 + n)^3) + 
           125/(3*(1 + n)^2) + 295/(2*(1 + n)))*S[2, n] + 
         (-632/(3*(-1 + n)) + 120/n^3 + 76/(3*n^2) + 382/n - 12/(1 + n)^3 - 
           208/(3*(1 + n)^2) - 161/(1 + n))*S[3, n] + 
         (144/(-1 + n) + 128/(3*n^2) - 80/n - 80/(3*(1 + n)^2) + 72/(1 + n))*
          S[4, n] + (-288/(-1 + n) + 288/n - 144/(1 + n))*S[5, n] + 
         (-320/(-1 + n) + 320/n - 160/(1 + n))*S[-4, 1, n] + 
         (2176/(3*(-1 + n)) - 2176/(3*n) + 1088/(3*(1 + n)))*S[-3, -2, n] + 
         (16/(-1 + n) + 224/n^2 - 304/n + 80/(1 + n)^2 + 320/(1 + n))*
          S[-3, 1, n] + (-64/(-1 + n) + 64/n - 32/(1 + n))*S[-3, 2, n] + 
         (512/(-1 + n) - 512/n + 288/(1 + n))*S[-2, -3, n] + 
         (-1312/(3*(-1 + n)) + 896/(3*n^2) + 704/(3*n) + 256/(3*(1 + n)^2) + 
           416/(3*(1 + n)))*S[-2, -2, n] + (-16/(-1 + n)^2 - 104/(-1 + n) + 
           192/n^3 + 96/n^2 - 224/n + 224/(1 + n)^3 + 288/(1 + n)^2 + 
           296/(1 + n))*S[-2, 1, n] + (-32/(-1 + n) + 64/n^2 - 32/n + 
           32/(1 + n)^2 + 64/(1 + n))*S[-2, 2, n] + 
         (128/(-1 + n) - 128/n + 64/(1 + n))*S[-2, 3, n] + 
         (1792/(3*(-1 + n)) - 1792/(3*n) + 896/(3*(1 + n)))*S[1, -4, n] + 
         (-584/(-1 + n) + 1312/(3*n^2) + 880/(3*n) + 208/(1 + n)^2 + 
           616/(3*(1 + n)))*S[1, -3, n] + (16/(-1 + n)^2 - 264/(-1 + n) + 
           1024/(3*n^3) + 448/(3*n^2) + 1088/(3*n) + 160/(1 + n)^3 - 
           160/(3*(1 + n)^2) - 296/(3*(1 + n)))*S[1, -2, n] + 
         (151/(3*(-1 + n)) + 336/n^4 - 776/(3*n^3) + 536/(3*n^2) - 
           841/(3*n) + 716/(1 + n)^4 + 280/(3*(1 + n)^3) + 
           455/(3*(1 + n)^2) + 1739/(6*(1 + n)))*S[1, 1, n] + 
         (-248/(3*(-1 + n)) + 472/(3*n^3) - 140/(3*n^2) + 670/(3*n) + 
           196/(3*(1 + n)^3) - 32/(3*(1 + n)^2) - 557/(3*(1 + n)))*
          S[1, 2, n] + (32/(3*(-1 + n)) - 32/(3*n^2) + 464/(3*n) - 
           16/(3*(1 + n)^2) - 400/(3*(1 + n)))*S[1, 3, n] + 
         (-224/(-1 + n) + 224/n - 112/(1 + n))*S[1, 4, n] + 
         (1792/(3*(-1 + n)) - 1792/(3*n) + 944/(3*(1 + n)))*S[2, -3, n] + 
         (-272/(-1 + n) + 512/(3*n^2) + 512/(3*n) + 64/(1 + n)^2 + 
           176/(3*(1 + n)))*S[2, -2, n] + (56/(3*(-1 + n)) + 344/(3*n^3) - 
           332/(3*n^2) - 226/(3*n) + 580/(3*(1 + n)^3) + 64/(3*(1 + n)^2) + 
           155/(3*(1 + n)))*S[2, 1, n] + (-208/(-1 + n) + 352/(3*n^2) + 
           496/(3*n) + 16/(1 + n)^2 - 32/(3*(1 + n)))*S[2, 2, n] + 
         (-64/(3*(-1 + n)) + 64/(3*n) + 16/(3*(1 + n)))*S[2, 3, n] + 
         (1408/(3*(-1 + n)) - 1408/(3*n) + 800/(3*(1 + n)))*S[3, -2, n] + 
         (-200/(-1 + n) + 448/(3*n^2) - 48/n + 416/(3*(1 + n)^2) + 
           192/(1 + n))*S[3, 1, n] + (256/(-1 + n) - 256/n + 96/(1 + n))*
          S[3, 2, n] + (-64/(-1 + n) + 64/n - 32/(1 + n))*S[4, 1, n] + 
         (-192/(-1 + n) + 192/n - 96/(1 + n))*S[-3, 1, 1, n] + 
         (128/(-1 + n) - 128/n + 128/(1 + n))*S[-2, -2, 1, n] + 
         (384/(-1 + n) - 384/n + 192/(1 + n))*S[-2, 1, -2, n] + 
         (-96/(-1 + n) + 192/n^2 - 96/n + 96/(1 + n)^2 + 192/(1 + n))*
          S[-2, 1, 1, n] + (512/(-1 + n) - 512/n + 256/(1 + n))*
          S[1, -3, 1, n] + (640/(3*(-1 + n)) - 640/(3*n) + 320/(3*(1 + n)))*
          S[1, -2, -2, n] + (-384/(-1 + n) + 256/n^2 + 256/n + 
           192/(1 + n)^2 + 64/(1 + n))*S[1, -2, 1, n] + 
         (128/(-1 + n) - 128/n + 64/(1 + n))*S[1, -2, 2, n] + 
         (512/(-1 + n) - 512/n + 256/(1 + n))*S[1, 1, -3, n] + 
         (-336/(-1 + n) + 192/n^2 + 288/n + 224/(1 + n)^2 - 16/(1 + n))*
          S[1, 1, -2, n] + (-328/(3*(-1 + n)) + 536/n^3 - 932/(3*n^2) + 
           294/n + 1820/(3*(1 + n)^3) + 112/(3*(1 + n)^2) - 527/(3*(1 + n)))*
          S[1, 1, 1, n] + (-1576/(3*(-1 + n)) + 608/(3*n^2) + 304/n + 
           320/(3*(1 + n)^2) + 24/(1 + n))*S[1, 1, 2, n] + 
         (-320/(3*(-1 + n)) + 320/(3*n) - 112/(3*(1 + n)))*S[1, 1, 3, n] + 
         (128/(-1 + n) - 128/n + 64/(1 + n))*S[1, 2, -2, n] + 
         (-1624/(3*(-1 + n)) + 736/(3*n^2) + 944/(3*n) + 464/(3*(1 + n)^2) + 
           8/(3*(1 + n)))*S[1, 2, 1, n] + (64/(-1 + n) - 64/n + 48/(1 + n))*
          S[1, 2, 2, n] + (384/(-1 + n) - 384/n + 160/(1 + n))*
          S[1, 3, 1, n] + (256/(-1 + n) - 256/n + 128/(1 + n))*
          S[2, -2, 1, n] + (32*S[2, 1, -2, n])/(1 + n) + 
         (-480/(-1 + n) + 448/(3*n^2) + 944/(3*n) + 688/(3*(1 + n)^2) - 
           136/(3*(1 + n)))*S[2, 1, 1, n] + (224/(3*(-1 + n)) - 224/(3*n) + 
           160/(3*(1 + n)))*S[2, 1, 2, n] + (192/(-1 + n) - 192/n + 
           96/(1 + n))*S[2, 2, 1, n] + (288/(-1 + n) - 288/n + 128/(1 + n))*
          S[3, 1, 1, n] + (384/(-1 + n) - 384/n + 192/(1 + n))*
          S[1, -2, 1, 1, n] + (384/(-1 + n) - 384/n + 192/(1 + n))*
          S[1, 1, -2, 1, n] + (384/(-1 + n) - 384/n + 192/(1 + n))*
          S[1, 1, 1, -2, n] + (-1920/(-1 + n) + 2080/(3*n^2) + 3680/(3*n) + 
           1840/(3*(1 + n)^2) - 280/(3*(1 + n)))*S[1, 1, 1, 1, n] + 
         (1504/(3*(-1 + n)) - 1504/(3*n) + 752/(3*(1 + n)))*
          S[1, 1, 1, 2, n] + (1408/(3*(-1 + n)) - 1408/(3*n) + 
           752/(3*(1 + n)))*S[1, 1, 2, 1, n] + (608/(-1 + n) - 608/n + 
           288/(1 + n))*S[1, 2, 1, 1, n] + (1568/(3*(-1 + n)) - 1568/(3*n) + 
           784/(3*(1 + n)))*S[2, 1, 1, 1, n] + (1920/(-1 + n) - 1920/n + 
           960/(1 + n))*S[1, 1, 1, 1, 1, n] + (-119/(2*(-1 + n)) + 24/n^4 + 
           12/n^3 + 52/n^2 + 85/(2*n) - 18/(1 + n)^4 - 11/(2*(1 + n)^2) + 
           17/(4*(1 + n)) + (32/(-1 + n) - 32/n + 16/(1 + n))*S[-3, n] + 
           (16/(-1 + n) - 32/n^2 + 16/n - 16/(1 + n)^2 - 32/(1 + n))*
            S[-2, n] + (-4/(-1 + n) - 36/n^3 + 34/n^2 - 9/n - 46/(1 + n)^3 - 
             8/(1 + n)^2 + 23/(2*(1 + n)))*S[1, n] + 
           (16/(-1 + n) - 16/n^2 - 12/(1 + n))*S[2, n] + 
           (48/(-1 + n) - 48/n + 24/(1 + n))*S[3, n] + 
           (-64/(-1 + n) + 64/n - 32/(1 + n))*S[1, -2, n] + 
           (192/(-1 + n) - 80/n^2 - 112/n - 56/(1 + n)^2 - 4/(1 + n))*
            S[1, 1, n] + (-16/(-1 + n) + 16/n - 8/(1 + n))*S[1, 2, n] + 
           (-16/(-1 + n) + 16/n - 8/(1 + n))*S[2, 1, n] + 
           (-192/(-1 + n) + 192/n - 96/(1 + n))*S[1, 1, 1, n])*zeta[2] + 
         (-16/(-1 + n)^2 - 1072/(3*(-1 + n)) + 424/(3*n^3) + 308/n^2 + 
           1298/(3*n) - 884/(3*(1 + n)^3) + 272/(1 + n)^2 - 
           1123/(3*(1 + n)) + (640/(-1 + n) - 640/n + 448/(1 + n))*S[-2, n] + 
           (-496/(3*(-1 + n)) + 800/(3*n^2) - 352/(3*n) + 16/(3*(1 + n)^2) + 
             1592/(3*(1 + n)))*S[1, n] + (928/(3*(-1 + n)) - 928/(3*n) + 
             560/(3*(1 + n)))*S[2, n] + (448/(3*(-1 + n)) - 448/(3*n) - 
             64/(3*(1 + n)))*S[1, 1, n])*zeta[3] + 
         (-240/(-1 + n) + 96/n^2 + 192/n - 96/(1 + n)^2 - 24/(1 + n) + 
           (96/(-1 + n) - 96/n + 48/(1 + n))*S[1, n])*zeta[4] - 
         (160*zeta[5])/(1 + n)) + ca^2*cf*(1/(96*(-4 + n)) - 
         5/(108*(-3 + n)) + 17/(2*(-2 + n)^3) - 6503/(24*(-2 + n)^2) + 
         9421/(16*(-2 + n)) + 288/(-1 + n)^6 + 1253/(2*(-1 + n)^5) + 
         13535/(12*(-1 + n)^4) + 29939/(54*(-1 + n)^3) + 
         807107/(2592*(-1 + n)^2) - 651961/(1296*(-1 + n)) - 960/n^6 + 
         45755/(18*n^5) - 329309/(108*n^4) + 888181/(324*n^3) - 
         6763699/(1944*n^2) + 3198721/(7776*n) + 1520/(1 + n)^6 + 
         12980/(9*(1 + n)^5) + 57014/(27*(1 + n)^4) + 
         363631/(162*(1 + n)^3) + 23265589/(7776*(1 + n)^2) - 
         1466281/(3888*(1 + n)) - 1280/(3*(2 + n)^5) + 384/(2 + n)^4 - 
         320/(9*(2 + n)^3) - 2428/(81*(2 + n)^2) + 6208/(81*(2 + n)) + 
         (-8/3 - 208/(-1 + n) + 208/n - 104/(1 + n))*S[-5, n] + 
         (-400/(3*(-2 + n)) - 178/(-1 + n)^2 + 946/(9*(-1 + n)) + 
           1058/(3*n^2) - 1732/(9*n) - 368/(3*(1 + n)^2) + 1070/(9*(1 + n)) - 
           32/(2 + n))*S[-4, n] + (-103/(-2 + n)^2 - 835/(4*(-2 + n)) - 
           25/(-1 + n)^3 + 13757/(18*(-1 + n)^2) + 18841/(54*(-1 + n)) + 
           796/(3*n^3) - 10903/(18*n^2) + 15103/(54*n) - 1096/(3*(1 + n)^3) - 
           964/(3*(1 + n)^2) - 62101/(108*(1 + n)) - 320/(9*(2 + n)^2) + 
           1688/(27*(2 + n)))*S[-3, n] + (13/(144*(-4 + n)) - 
           11/(108*(-3 + n)) + 34/(3*(-2 + n)^3) - 6265/(18*(-2 + n)^2) + 
           52537/(108*(-2 + n)) - 98/(-1 + n)^4 + 1135/(3*(-1 + n)^3) - 
           38471/(108*(-1 + n)^2) + 97609/(324*(-1 + n)) - 544/(3*n^4) - 
           3118/(9*n^3) - 48379/(108*n^2) - 227471/(432*n) - 608/(1 + n)^4 - 
           1040/(3*(1 + n)^3) - 19834/(27*(1 + n)^2) - 14647/(108*(1 + n)) - 
           256/(3*(2 + n)^3) + 3184/(27*(2 + n)^2) - 12916/(81*(2 + n)))*
          S[-2, n] + (-17/(576*(-4 + n)) + 31/(648*(-3 + n)) + 
           343/(4*(-2 + n)^2) - 5609/(16*(-2 + n)) - 664/(-1 + n)^5 - 
           1799/(12*(-1 + n)^4) - 3325/(6*(-1 + n)^3) + 
           267083/(144*(-1 + n)^2) - 1078429/(864*(-1 + n)) - 6322/(3*n^5) + 
           35260/(9*n^4) - 68165/(27*n^3) + 3387635/(1296*n^2) + 
           1141663/(15552*n) - 4132/(3*(1 + n)^5) - 2044/(9*(1 + n)^4) - 
           40022/(27*(1 + n)^3) - 14039/(54*(1 + n)^2) + 
           11552285/(7776*(1 + n)) - 4096/(9*(2 + n)^4) + 
           12800/(27*(2 + n)^3) - 21220/(81*(2 + n)^2) + 99623/(243*(2 + n)))*
          S[1, n] + (13/(288*(-4 + n)) - 81/(4*(-2 + n)) - 392/(-1 + n)^4 + 
           1719/(4*(-1 + n)^3) + 35059/(216*(-1 + n)^2) - 
           119903/(648*(-1 + n)) + 1652/(3*n^4) + 2263/(9*n^3) - 
           173977/(216*n^2) + 1115495/(2592*n) - 844/(3*(1 + n)^4) + 
           1592/(3*(1 + n)^3) + 6886/(9*(1 + n)^2) - 28321/(162*(1 + n)) + 
           64/(3*(2 + n)^3) - 520/(9*(2 + n)^2) + 5456/(27*(2 + n)))*
          S[2, n] + (-884/(9*(-2 + n)) + 311/(3*(-1 + n)^3) - 
           385/(4*(-1 + n)^2) + 24211/(108*(-1 + n)) + 531/n^3 - 
           3691/(9*n^2) - 58489/(108*n) + 896/(3*(1 + n)^3) + 
           3788/(9*(1 + n)^2) + 14663/(27*(1 + n)) + 704/(9*(2 + n)^2) - 
           496/(3*(2 + n)))*S[3, n] + (-80/(3*(-2 + n)) + 
           1430/(3*(-1 + n)^2) - 890/(9*(-1 + n)) + 974/(3*n^2) + 260/(9*n) + 
           872/(3*(1 + n)^2) + 2942/(9*(1 + n)) + 352/(3*(2 + n)))*S[4, n] + 
         (8/3 + 944/(3*(-1 + n)) - 944/(3*n) + 472/(3*(1 + n)))*S[5, n] + 
         (364/(3*(-1 + n)) - 364/(3*n) + 182/(3*(1 + n)))*S[-4, 1, n] + 
         (-48/(-1 + n) + 36/n - 28/(1 + n))*S[-3, -2, n] + 
         (1/(20*(-4 + n)) + 165/(2*(-2 + n)) - 566/(3*(-1 + n)^2) - 
           25039/(72*(-1 + n)) - 406/(3*n^2) + 12887/(36*n) - 
           10/(3*(1 + n)^2) - 85393/(360*(1 + n)) - 32/(3*(2 + n)))*
          S[-3, 1, n] + (-616/(3*(-1 + n)) + 628/(3*n) - 308/(3*(1 + n)))*
          S[-3, 2, n] + (77/3 - 162/(-1 + n) + 200/n - 171/(1 + n))*
          S[-2, -3, n] + (-1/(15*(-4 + n)) - 44/(3*(-2 + n)) - 
           204/(-1 + n)^2 - 2789/(18*(-1 + n)) - 212/n^2 + 2891/(9*n) - 
           160/(1 + n)^2 - 28159/(90*(1 + n)) - 640/(9*(2 + n)))*
          S[-2, -2, n] + (5/(72*(-4 + n)) - 1/(18*(-3 + n)) + 
           343/(3*(-2 + n)^2) - 253/(-2 + n) - 28/(-1 + n)^3 + 
           98/(3*(-1 + n)^2) + 8981/(36*(-1 + n)) - 1876/(3*n^3) + 682/n^2 - 
           74311/(216*n) - 616/(3*(1 + n)^3) - 2992/(9*(1 + n)^2) + 
           15199/(108*(1 + n)) - 640/(9*(2 + n)^2) + 3176/(27*(2 + n)))*
          S[-2, 1, n] + (-1/(30*(-4 + n)) - 125/(3*(-2 + n)) - 
           328/(3*(-1 + n)^2) + 4357/(36*(-1 + n)) - 40/(3*n^2) - 
           917/(18*n) - 132/(1 + n)^2 - 13109/(180*(1 + n)) - 32/(2 + n))*
          S[-2, 2, n] + (-368/(3*(-1 + n)) + 368/(3*n) - 184/(3*(1 + n)))*
          S[-2, 3, n] + (-334/(3*(-1 + n)) + 316/(3*n) - 170/(3*(1 + n)))*
          S[1, -4, n] + (143/(2*(-2 + n)) - 606/(-1 + n)^2 - 
           7045/(12*(-1 + n)) - 836/(3*n^2) + 2704/(3*n) - 
           862/(3*(1 + n)^2) - 8213/(12*(1 + n)) - 352/(3*(2 + n)))*
          S[1, -3, n] + (-5/(72*(-4 + n)) + 1/(18*(-3 + n)) + 
           343/(3*(-2 + n)^2) - 773/(2*(-2 + n)) - 174/(-1 + n)^3 + 
           107/(-1 + n)^2 - 4019/(12*(-1 + n)) - 996/n^3 + 3893/(3*n^2) + 
           99871/(216*n) - 248/(1 + n)^3 - 4648/(9*(1 + n)^2) - 
           12865/(108*(1 + n)) - 1280/(9*(2 + n)^2) + 7816/(27*(2 + n)))*
          S[1, -2, n] + (100/(-2 + n) + 55/(-1 + n)^4 - 
           8327/(12*(-1 + n)^3) - 258671/(216*(-1 + n)^2) + 
           477623/(648*(-1 + n)) - 10654/(3*n^4) + 80531/(18*n^3) - 
           98143/(36*n^2) + 477941/(648*n) + 172/(1 + n)^4 - 
           2704/(9*(1 + n)^3) - 23594/(27*(1 + n)^2) - 290947/(162*(1 + n)) - 
           3968/(9*(2 + n)^3) + 15328/(27*(2 + n)^2) - 46142/(81*(2 + n)))*
          S[1, 1, n] + (-5/(144*(-4 + n)) - 11/(2*(-2 + n)) - 
           1363/(3*(-1 + n)^3) + 103/(6*(-1 + n)^2) + 14801/(108*(-1 + n)) + 
           389/(3*n^3) - 779/(6*n^2) + 14135/(432*n) - 1304/(3*(1 + n)^3) + 
           949/(9*(1 + n)^2) - 5563/(108*(1 + n)) - 80/(9*(2 + n)^2) - 
           2392/(27*(2 + n)))*S[1, 2, n] + (32/(-2 + n) + 17/(3*(-1 + n)^2) + 
           2159/(9*(-1 + n)) + 1157/(3*n^2) - 3356/(9*n) - 
           110/(3*(1 + n)^2) + 2029/(9*(1 + n)) + 160/(3*(2 + n)))*
          S[1, 3, n] + (-562/(3*(-1 + n)) + 4/(3*n) - 134/(3*(1 + n)))*
          S[1, 4, n] + (31/2 - 1285/(3*(-1 + n)) + 1306/(3*n) - 
           1573/(6*(1 + n)))*S[2, -3, n] + (-1/(15*(-4 + n)) - 49/(-2 + n) - 
           372/(-1 + n)^2 + 380/(9*(-1 + n)) + 136/n^2 + 389/(3*n) - 
           332/(1 + n)^2 - 1043/(5*(1 + n)) - 416/(9*(2 + n)))*S[2, -2, n] + 
         (5/(144*(-4 + n)) + 11/(2*(-2 + n)) - 1768/(3*(-1 + n)^3) + 
           1684/(9*(-1 + n)^2) - 5083/(108*(-1 + n)) - 126/n^3 + 
           20431/(18*n^2) - 358735/(432*n) - 784/(1 + n)^3 - 133/(1 + n)^2 + 
           82523/(108*(1 + n)) - 48/(2 + n)^2 + 4472/(27*(2 + n)))*
          S[2, 1, n] + (-1/(30*(-4 + n)) - 22/(3*(-2 + n)) - 
           745/(3*(-1 + n)^2) + 1907/(12*(-1 + n)) + 1732/(3*n^2) + 
           169/(18*n) - 532/(3*(1 + n)^2) + 13711/(180*(1 + n)) + 
           568/(9*(2 + n)))*S[2, 2, n] + (127/(3*(-1 + n)) - 451/(3*n) + 
           188/(3*(1 + n)))*S[2, 3, n] + (109/3 - 682/(3*(-1 + n)) + 
           808/(3*n) - 617/(3*(1 + n)))*S[3, -2, n] + 
         (1/(20*(-4 + n)) + 97/(3*(-2 + n)) - 1846/(3*(-1 + n)^2) + 
           30167/(72*(-1 + n)) + 1018/(3*n^2) - 6133/(36*n) - 
           1558/(3*(1 + n)^2) - 65083/(360*(1 + n)) - 16/(3*(2 + n)))*
          S[3, 1, n] + (-31/2 - 470/(3*(-1 + n)) + 743/(3*n) - 
           443/(6*(1 + n)))*S[3, 2, n] + (-16/3 - 532/(-1 + n) + 658/n - 
           298/(1 + n))*S[4, 1, n] + (1040/(3*(-1 + n)) - 1040/(3*n) + 
           520/(3*(1 + n)))*S[-3, 1, 1, n] + (218/3 + 532/(3*(-1 + n)) - 
           304/(3*n) - 274/(3*(1 + n)))*S[-2, -2, 1, n] + 
         (544/(3*(-1 + n)) - 544/(3*n) + 272/(3*(1 + n)))*S[-2, 1, -2, n] + 
         (400/(3*(-2 + n)) - 224/(3*(-1 + n)^2) - 656/(3*(-1 + n)) - 
           2144/(3*n^2) + 3640/(9*n) + 16/(1 + n)^2 - 4304/(9*(1 + n)) - 
           544/(9*(2 + n)))*S[-2, 1, 1, n] + (-176/(3*(-1 + n)) + 188/(3*n) - 
           88/(3*(1 + n)))*S[-2, 1, 2, n] + (16/(-1 + n) - 20/n + 8/(1 + n))*
          S[-2, 2, 1, n] + (776/(3*(-1 + n)) - 770/(3*n) + 388/(3*(1 + n)))*
          S[1, -3, 1, n] + (160/(-1 + n) - 120/n + 88/(1 + n))*
          S[1, -2, -2, n] + (-1/(30*(-4 + n)) + 155/(3*(-2 + n)) - 
           356/(3*(-1 + n)^2) - 1531/(36*(-1 + n)) - 3172/(3*n^2) + 
           7939/(18*n) - 100/(3*(1 + n)^2) - 119429/(180*(1 + n)) - 
           1696/(9*(2 + n)))*S[1, -2, 1, n] + (-64/(-1 + n) + 52/n - 
           32/(1 + n))*S[1, -2, 2, n] + (1544/(3*(-1 + n)) - 1418/(3*n) + 
           796/(3*(1 + n)))*S[1, 1, -3, n] + 
         (1/(30*(-4 + n)) + 422/(3*(-2 + n)) + 424/(3*(-1 + n)^2) - 
           4585/(12*(-1 + n)) - 4796/(3*n^2) + 13837/(18*n) + 248/(1 + n)^2 - 
           149321/(180*(1 + n)) - 1952/(9*(2 + n)))*S[1, 1, -2, n] + 
         (832/(-1 + n)^3 - 12697/(12*(-1 + n)^2) + 21701/(36*(-1 + n)) - 
           13504/(3*n^3) + 69415/(18*n^2) - 90551/(108*n) + 800/(1 + n)^3 - 
           1660/(3*(1 + n)^2) + 17980/(27*(1 + n)) - 3904/(9*(2 + n)^2) + 
           19496/(27*(2 + n)))*S[1, 1, 1, n] + 
         (1/(60*(-4 + n)) + 11/(3*(-2 + n)) - 460/(3*(-1 + n)^2) + 
           14387/(24*(-1 + n)) + 983/(3*n^2) - 15925/(12*n) - 
           760/(3*(1 + n)^2) + 24371/(40*(1 + n)) - 40/(3*(2 + n)))*
          S[1, 1, 2, n] + (-1283/(3*(-1 + n)) + 1829/(3*n) - 754/(3*(1 + n)))*
          S[1, 1, 3, n] + (-116/(-1 + n) + 132/n - 52/(1 + n))*
          S[1, 2, -2, n] + (-1/(60*(-4 + n)) - 11/(3*(-2 + n)) - 
           838/(3*(-1 + n)^2) + 815/(72*(-1 + n)) - 369/n^2 + 9995/(36*n) - 
           772/(3*(1 + n)^2) - 151339/(360*(1 + n)) - 248/(3*(2 + n)))*
          S[1, 2, 1, n] + (-253/(-1 + n) + 207/n - 106/(1 + n))*
          S[1, 2, 2, n] + (-234/(-1 + n) + 306/n - 160/(1 + n))*
          S[1, 3, 1, n] + (-88/(-1 + n) + 80/n - 44/(1 + n))*S[2, -2, 1, n] + 
         (31 - 274/(3*(-1 + n)) + 388/(3*n) - 401/(3*(1 + n)))*
          S[2, 1, -2, n] + (-616/(3*(-1 + n)^2) - 6113/(18*(-1 + n)) - 
           2633/(3*n^2) + 11653/(9*n) - 292/(3*(1 + n)^2) - 
           18433/(18*(1 + n)) - 104/(2 + n))*S[2, 1, 1, n] + 
         (-31/2 - 297/(-1 + n) + 268/n - 153/(2*(1 + n)))*S[2, 1, 2, n] + 
         (31/2 - 1162/(3*(-1 + n)) + 1399/(3*n) - 1537/(6*(1 + n)))*
          S[2, 2, 1, n] + (389/(3*(-1 + n)) - 635/(3*n) + 190/(3*(1 + n)))*
          S[3, 1, 1, n] + (1216/(3*(-1 + n)) - 1216/(3*n) + 608/(3*(1 + n)))*
          S[-2, 1, 1, 1, n] + (1184/(3*(-1 + n)) - 1184/(3*n) + 
           592/(3*(1 + n)))*S[1, -2, 1, 1, n] + 
         (1936/(3*(-1 + n)) - 1876/(3*n) + 968/(3*(1 + n)))*
          S[1, 1, -2, 1, n] + (3344/(3*(-1 + n)) - 3440/(3*n) + 
           1648/(3*(1 + n)))*S[1, 1, 1, -2, n] + 
         (1280/(-1 + n)^2 - 8240/(9*(-1 + n)) - 12160/(3*n^2) + 8320/(9*n) + 
           2720/(3*(1 + n)^2) - 9920/(9*(1 + n)) - 4160/(9*(2 + n)))*
          S[1, 1, 1, 1, n] + (-1384/(3*(-1 + n)) + 2488/(3*n) - 
           992/(3*(1 + n)))*S[1, 1, 1, 2, n] + (170/(3*(-1 + n)) + 46/(3*n) + 
           40/(3*(1 + n)))*S[1, 1, 2, 1, n] + (1406/(3*(-1 + n)) - 
           1958/(3*n) + 856/(3*(1 + n)))*S[1, 2, 1, 1, n] + 
         (2176/(3*(-1 + n)) - 3328/(3*n) + 1376/(3*(1 + n)))*
          S[2, 1, 1, 1, n] + (1920/(-1 + n) - 1920/n + 960/(1 + n))*
          S[1, 1, 1, 1, 1, n] + (-48/(-1 + n)^4 - 395/(4*(-1 + n)^3) - 
           2515/(24*(-1 + n)^2) - 359/(18*(-1 + n)) + 96/n^4 - 
           3251/(12*n^3) + 23831/(72*n^2) - 553/(12*n) - 72/(1 + n)^4 - 
           538/(3*(1 + n)^3) - 1939/(9*(1 + n)^2) + 383/(12*(1 + n)) + 
           32/(2 + n)^3 - 112/(3*(2 + n)^2) - 4/(3*(2 + n)) + 
           (40/(-1 + n) - 40/n + 20/(1 + n))*S[-3, n] + 
           (48/(-1 + n)^2 + 12/(-1 + n) + 48/n^2 - 40/n + 24/(1 + n)^2 + 
             56/(1 + n) + 16/(2 + n))*S[-2, n] + 
           (96/(-1 + n)^3 + 227/(8*(-1 + n)^2) - 413/(8*(-1 + n)) + 224/n^3 - 
             4765/(12*n^2) + 11981/(72*n) + 96/(1 + n)^3 + 62/(1 + n)^2 - 
             1322/(9*(1 + n)) + 128/(3*(2 + n)^2) - 652/(9*(2 + n)))*
            S[1, n] + (32/(-1 + n)^2 - 184/(3*(-1 + n)) - 128/n^2 + 
             196/(3*n) + 24/(1 + n)^2 - 170/(3*(1 + n)) - 16/(2 + n))*
            S[2, n] + (-8/(-1 + n) + 8/n - 4/(1 + n))*S[3, n] + 
           (-32/(-1 + n) + 32/n - 16/(1 + n))*S[-2, 1, n] + 
           (-48/(-1 + n) + 48/n - 24/(1 + n))*S[1, -2, n] + 
           (328/(3*(-1 + n)) + 320/n^2 - 464/(3*n) - 16/(1 + n)^2 + 
             520/(3*(1 + n)) + 160/(3*(2 + n)))*S[1, 1, n] + 
           (64/(-1 + n) - 64/n + 32/(1 + n))*S[1, 2, n] + 
           (64/(-1 + n) - 64/n + 32/(1 + n))*S[2, 1, n] + 
           (-192/(-1 + n) + 192/n - 96/(1 + n))*S[1, 1, 1, n])*zeta[2] + 
         (-5/(36*(-4 + n)) - 1/(18*(-3 + n)) + 17/(-2 + n)^2 - 
           1417/(3*(-2 + n)) + 524/(3*(-1 + n)^3) + 7919/(18*(-1 + n)^2) + 
           40531/(108*(-1 + n)) + 2620/(3*n^3) - 33568/(9*n^2) + 
           176513/(36*n) + 112/(3*(1 + n)^3) - 12998/(9*(1 + n)^2) - 
           20541/(4*(1 + n)) - 320/(9*(2 + n)^2) - 10216/(27*(2 + n)) + 
           (388/3 - 8/(-1 + n) + 184/n - 364/(1 + n))*S[-2, n] + 
           (1/(15*(-4 + n)) + 415/(3*(-2 + n)) - 1756/(3*(-1 + n)^2) - 
             2464/(9*(-1 + n)) + 1652/(3*n^2) - 11551/(9*n) - 
             308/(3*(1 + n)^2) + 35767/(45*(1 + n)) - 1120/(9*(2 + n)))*
            S[1, n] + (-62 - 1010/(3*(-1 + n)) + 746/(3*n) + 254/(3*(1 + n)))*
            S[2, n] + (2434/(3*(-1 + n)) - 1558/(3*n) + 956/(3*(1 + n)))*
            S[1, 1, n])*zeta[3] + (-45/(-1 + n)^2 - 357/(2*(-1 + n)) + 
           228/n^2 - 858/n + 96/(1 + n)^2 + 957/(2*(1 + n)) - 72/(2 + n) + 
           (48/(-1 + n) + 240/n - 48/(1 + n))*S[1, n])*zeta[4] + 
         (950/3 + 760/n - 1250/(1 + n))*zeta[5]) + 
       xib*((cf^2*(-16/(3*(-1 + n)) + 16/(3*n) - 8/(3*(1 + n)))*tf + 
           cf^3*(8/(-1 + n) - 4/n^2 - 4/n - 2/(1 + n)^2 - (1 + n)^(-1) + 
             (-8/(-1 + n) + 8/n - 4/(1 + n))*S[1, n]) + 
           ca*cf^2*(8/(-1 + n)^2 + 5/(-1 + n) + 8/n^2 - 29/(3*n) + 
             4/(1 + n)^2 + 65/(6*(1 + n)) + 8/(3*(2 + n)) + 
             (-8/(-1 + n) + 8/n - 4/(1 + n))*S[1, n]))/eps^3 + 
         (cf^2*(-32/(3*(-1 + n)^2) + 64/(9*(-1 + n)) + 16/(3*n^2) + 8/(9*n) - 
             8/(1 + n)^2 - 64/(9*(1 + n)))*tf + ca^2*cf*(3/(2*(-1 + n)^3) + 
             3/(4*(-1 + n)^2) - 131/(18*(-1 + n)) - 5/(2*n^3) + 91/(12*n^2) + 
             6/n + 3/(2*(1 + n)) - 2/(9*(2 + n)) + (-11/(4*(-1 + n)^2) + 33/
                (4*(-1 + n)) - 11/(2*n^2) - 33/(4*n))*S[1, n]) + 
           cf^3*(12/(-1 + n) - 8/n^3 + 4/n^2 - 12/n - 10/(1 + n)^3 - 
             5/(1 + n)^2 + 5/(1 + n) + (20/(-1 + n) - 12/n^2 - 12/n - 6/
                (1 + n)^2 - 3/(1 + n))*S[1, n] + (-24/(-1 + n) + 24/n - 12/
                (1 + n))*S[2, n] + (-8/(-1 + n) + 8/n - 4/(1 + n))*
              S[1, 1, n]) + ca*(cf*(-4/(3*(-1 + n)^2) + 4/(-1 + n) - 8/
                (3*n^2) - 4/n)*tf + cf^2*(16/(-1 + n)^3 - 2/(-1 + n)^2 + 139/
                (9*(-1 + n)) + 16/n^3 - 53/(3*n^2) - 707/(18*n) + 20/
                (1 + n)^3 + 23/(1 + n)^2 + 625/(18*(1 + n)) + 16/
                (3*(2 + n)^2) - 20/(3*(2 + n)) + (-8/(-1 + n) + 8/n - 
                 4/(1 + n))*S[-2, n] + (-16/(-1 + n)^2 + 25/(3*(-1 + n)) + 
                 24/n^2 - n^(-1) - 12/(1 + n)^2 - 7/(2*(1 + n)) + 
                 8/(3*(2 + n)))*S[1, n] + (-8/(-1 + n) + 8/n - 4/(1 + n))*
                S[1, 1, n])))/eps^2 + cf^2*tf*(-128/(3*(-1 + n)^4) + 
           256/(9*(-1 + n)^3) - 2912/(27*(-1 + n)^2) + 4864/(81*(-1 + n)) - 
           176/(3*n^4) + 1192/(9*n^3) + 712/(27*n^2) + 104/(81*n) - 
           72/(1 + n)^4 - 64/(1 + n)^3 - 272/(9*(1 + n)^2) - 
           4432/(81*(1 + n)) + (64/(3*(-1 + n)^2) - 704/(9*(-1 + n)) - 
             160/(3*n^3) + 368/(9*n^2) + 496/(9*n) - 16/(1 + n)^2 + 
             16/(9*(1 + n)))*S[1, n] + (64/(3*(-1 + n)) - 64/(3*n^2) - 
             32/(3*n) - 32/(3*(1 + n)))*S[2, n] + 
           (64/(3*(-1 + n)^2) + 160/(9*(-1 + n)) - 128/(3*n^2) - 160/(9*n) + 
             16/(1 + n)^2 - 16/(9*(1 + n)))*S[1, 1, n] + 
           (64/(3*(-1 + n)) - 64/(3*n) + 32/(3*(1 + n)))*S[1, 2, n] + 
           (64/(3*(-1 + n)) - 64/(3*n) + 32/(3*(1 + n)))*S[2, 1, n] + 
           (32/(-1 + n) - 32/n + 16/(1 + n))*S[1, 1, 1, n] + 
           (16/(-1 + n)^2 - 32/(3*(-1 + n)) - 8/n^2 - 4/(3*n) + 
             12/(1 + n)^2 + 32/(3*(1 + n)))*zeta[2] + 
           (-16/(-1 + n) + 16/n - 8/(1 + n))*zeta[3]) + 
         (ca^2*cf*(67/(6*(-2 + n)) + (-1 + n)^(-4) + 15/(2*(-1 + n)^3) - 
             1529/(72*(-1 + n)^2) - 1639/(144*(-1 + n)) - 15/n^4 + 
             110/(3*n^3) + 73/(18*n^2) + 127/(12*n) + 3/(2*(1 + n)^2) - 
             535/(48*(1 + n)) - 4/(9*(2 + n)^2) + 7/(9*(2 + n)) + 
             (16/(3*(-2 + n)) - 8/(-1 + n) + 8/n - 16/(3*(1 + n)))*S[-3, n] + 
             (134/(9*(-2 + n)) - 8/(-1 + n)^2 - 10/(-1 + n) - 9/n^2 + 38/
                (3*n) - 16/(3*(1 + n)^2) - 134/(9*(1 + n)) - 8/(3*(2 + n)))*
              S[-2, n] + (-4/(-2 + n) - 11/(4*(-1 + n)^3) + 71/
                (6*(-1 + n)^2) - 1/(3*(-1 + n)) - 75/(2*n^3) - 7/(3*n^2) + 1/
                (2*n) + 9/(2*(1 + n)) - 2/(3*(2 + n)))*S[1, n] + 
             (17/(4*(-1 + n)^2) - 49/(4*(-1 + n)) + 8/n^2 + 49/(4*n))*
              S[2, n] + (-16/(3*(-2 + n)) + 8/(-1 + n) - 8/n + 16/
                (3*(1 + n)))*S[-2, 1, n] + (-16/(3*(-2 + n)) + 8/(-1 + n) - 8/
                n + 16/(3*(1 + n)))*S[1, -2, n] + (-55/(4*(-1 + n)^2) + 165/
                (4*(-1 + n)) - 55/(2*n^2) - 165/(4*n))*S[1, 1, n]) + 
           cf^2*tf*(-64/(3*(-1 + n)^3) + 128/(9*(-1 + n)^2) - 
             1456/(27*(-1 + n)) - 16/(3*n^3) + 248/(9*n^2) + 1240/(27*n) - 
             24/(1 + n)^3 - 64/(3*(1 + n)^2) - 272/(27*(1 + n)) + 
             (32/(3*(-1 + n)) - 32/(3*n^2) - 16/(3*n) - 16/(3*(1 + n)))*
              S[1, n] + (32/(3*(-1 + n)) - 32/(3*n) + 16/(3*(1 + n)))*
              S[1, 1, n] + (8/(-1 + n) - 8/n + 4/(1 + n))*zeta[2]) + 
           cf^3*(64/(-1 + n) - 4/n^4 - 4/n^3 - 3/n^2 - 53/n - 38/(1 + n)^4 - 
             19/(1 + n)^3 - 5/(1 + n)^2 + 12/(1 + n) + 
             (-64/(-1 + n) - 24/n^3 + 52/n^2 + 36/n - 6/(1 + n)^3 - 3/
                (1 + n)^2 + 9/(1 + n))*S[1, n] + (44/(-1 + n) - 12/n^2 - 36/
                n - 22/(1 + n)^2 - 7/(1 + n))*S[2, n] + 
             (-72/(-1 + n) + 72/n - 36/(1 + n))*S[3, n] + 
             (36/(-1 + n) - 36/n^2 - 20/n - 2/(1 + n)^2 - 17/(1 + n))*
              S[1, 1, n] + (-40/(-1 + n) + 40/n - 12/(1 + n))*S[1, 2, n] + 
             (-8/(-1 + n) + 8/n - 12/(1 + n))*S[2, 1, n] + 
             (40/(-1 + n) - 40/n + 20/(1 + n))*S[1, 1, 1, n] + 
             (-12/(-1 + n) + 6/n^2 + 6/n + 3/(1 + n)^2 + 3/(2*(1 + n)) + 
               (12/(-1 + n) - 12/n + 6/(1 + n))*S[1, n])*zeta[2] + 
             (48*zeta[3])/(1 + n)) + ca*(cf*tf*(-8/(3*(-2 + n)) - 4/
                (3*(-1 + n)^3) + 4/(9*(-1 + n)^2) + 52/(3*(-1 + n)) - 40/
                (3*n^3) - 124/(9*n^2) - 44/(3*n) + (-32/(9*(-2 + n)) + 
                 16/(3*(-1 + n)) - 16/(3*n) + 32/(9*(1 + n)))*S[-2, n] + 
               (-8/(3*(-1 + n)^2) + 8/(-1 + n) - 16/(3*n^2) - 8/n)*S[1, n]) + 
             cf^2*(-5/(-2 + n) + 32/(-1 + n)^4 - 6/(-1 + n)^3 + 1052/
                (9*(-1 + n)^2) + 2431/(54*(-1 + n)) + 8/n^4 + 131/(3*n^3) - 
               1523/(18*n^2) - 203/(27*n) + 76/(1 + n)^4 + 50/(1 + n)^3 + 293/
                (3*(1 + n)^2) + 742/(27*(1 + n)) + 32/(3*(2 + n)^3) - 40/
                (3*(2 + n)^2) + 14/(2 + n) + (-16/(-1 + n) + 16/n - 
                 8/(1 + n))*S[-3, n] + (-20/(3*(-2 + n)) + 30/(-1 + n) - 
                 8/n^2 - 14/n - 16/(1 + n)^2 - 28/(3*(1 + n)))*S[-2, n] + 
               (-36/(-1 + n)^3 + 32/(3*(-1 + n)^2) - 235/(3*(-1 + n)) - 
                 4/n^3 + 97/(3*n^2) + 97/(6*n) - 40/(1 + n)^3 - 
                 13/(1 + n)^2 + 181/(6*(1 + n)) + 16/(3*(2 + n)^2) - 
                 4/(2 + n))*S[1, n] + (-12/(-1 + n)^2 - 131/(3*(-1 + n)) + 
                 52/n^2 + 35/n + 9/(2*(1 + n)) + 8/(3*(2 + n)))*S[2, n] + 
               (8/(-1 + n) - 8/n + 4/(1 + n))*S[3, n] + (-8/(-1 + n) + 8/n - 
                 4/(1 + n))*S[-2, 1, n] + (-24/(-1 + n) + 24/n - 12/(1 + n))*
                S[1, -2, n] + (-32/(-1 + n)^2 + 55/(3*(-1 + n)) - 24/n^2 + 
                 43/(3*n) - 20/(1 + n)^2 - 283/(6*(1 + n)) - 8/(3*(2 + n)))*
                S[1, 1, n] + (-12/(-1 + n) + 8/n - 4/(1 + n)^2 - 6/(1 + n))*
                S[1, 2, n] + (-36/(-1 + n) + 40/n + 4/(1 + n)^2 - 18/(1 + n))*
                S[2, 1, n] + (40/(-1 + n) - 40/n + 20/(1 + n))*S[1, 1, 1, 
                 n] + (-12/(-1 + n)^2 - 15/(2*(-1 + n)) - 12/n^2 + 29/(2*n) - 
                 6/(1 + n)^2 - 65/(4*(1 + n)) - 4/(2 + n) + (12/(-1 + n) - 
                   12/n + 6/(1 + n))*S[1, n])*zeta[2] + (-12/(-1 + n) - 
                 12/n - 24/(1 + n)^2 - 6/(1 + n))*zeta[3])))/eps + 
         cf^3*(72/(-1 + n) + 40/n^5 - 92/n^4 + 160/n^3 - 94/n^2 + 105/n - 
           130/(1 + n)^5 - 65/(1 + n)^4 - 55/(1 + n)^3 - 48/(1 + n)^2 - 
           130/(1 + n) + (176/(-1 + n) - 28/n^4 + 12/n^3 - 45/n^2 - 133/n + 
             6/(1 + n)^4 + 3/(1 + n)^3 + 27/(1 + n)^2 + 10/(1 + n))*S[1, n] + 
           (-72/(-1 + n) - 24/n^3 + 116/n^2 + 44/n - 38/(1 + n)^3 - 
             19/(1 + n)^2 - 19/(1 + n))*S[2, n] + (100/(-1 + n) + 4/n^2 - 
             100/n - 70/(1 + n)^2 - 11/(1 + n))*S[3, n] + 
           (-216/(-1 + n) + 216/n - 108/(1 + n))*S[4, n] + 
           (-328/(-1 + n) - 72/n^3 + 172/n^2 + 220/n + 14/(1 + n)^3 - 
             25/(1 + n)^2 + 15/(1 + n))*S[1, 1, n] + 
           (84/(-1 + n) - 52/n^2 - 100/n - 10/(1 + n)^2 + 19/(1 + n))*
            S[1, 2, n] + (-152/(-1 + n) + 152/n - 44/(1 + n))*S[1, 3, n] + 
           (4/(-1 + n) - 20/n^2 + 44/n - 10/(1 + n)^2 - 45/(1 + n))*
            S[2, 1, n] + (-24/(-1 + n) + 24/n - 20/(1 + n))*S[2, 2, n] + 
           (-56/(-1 + n) + 56/n - 44/(1 + n))*S[3, 1, n] + 
           (44/(-1 + n) - 108/n^2 - 12/n + 42/(1 + n)^2 - 75/(1 + n))*
            S[1, 1, 1, n] + (8/(-1 + n) - 8/n + 12/(1 + n))*S[1, 1, 2, n] + 
           (40/(-1 + n) - 40/n + 12/(1 + n))*S[1, 2, 1, n] + 
           (40/(-1 + n) - 40/n + 12/(1 + n))*S[2, 1, 1, n] + 
           (280/(-1 + n) - 280/n + 140/(1 + n))*S[1, 1, 1, 1, n] + 
           (-18/(-1 + n) + 12/n^3 - 6/n^2 + 18/n + 15/(1 + n)^3 + 
             15/(2*(1 + n)^2) - 15/(2*(1 + n)) + (-30/(-1 + n) + 18/n^2 + 18/
                n + 9/(1 + n)^2 + 9/(2*(1 + n)))*S[1, n] + 
             (36/(-1 + n) - 36/n + 18/(1 + n))*S[2, n] + 
             (12/(-1 + n) - 12/n + 6/(1 + n))*S[1, 1, n])*zeta[2] + 
           (24/(-1 + n) - 12/n^2 - 252/n + 90/(1 + n)^2 + 261/(1 + n) + 
             (-24/(-1 + n) + 24/n - 12/(1 + n))*S[1, n])*zeta[3] + 
           (72*zeta[4])/(1 + n)) + ca*(cf*tf*(-32/(3*(-2 + n)^2) + 
             104/(9*(-2 + n)) + 4/(3*(-1 + n)^4) + 28/(9*(-1 + n)^3) + 
             80/(27*(-1 + n)^2) + 344/(9*(-1 + n)) - 152/(3*n^4) - 
             404/(9*n^3) - 1436/(27*n^2) - 448/(9*n) + 
             (-128/(9*(-2 + n)) + 64/(3*(-1 + n)) - 64/(3*n) + 128/
                (9*(1 + n)))*S[-3, n] + (-128/(9*(-2 + n)^2) + 16/
                (9*(-2 + n)) + 224/(9*(-1 + n)) - 64/(3*n^2) - 272/(9*n) + 64/
                (9*(1 + n)^2) + 32/(9*(1 + n)))*S[-2, n] + 
             (-16/(3*(-2 + n)) - 8/(3*(-1 + n)^3) + 8/(9*(-1 + n)^2) + 104/
                (3*(-1 + n)) - 80/(3*n^3) - 248/(9*n^2) - 88/(3*n))*S[1, n] + 
             (-16/(3*(-1 + n)^2) + 16/(-1 + n) - 32/(3*n^2) - 16/n)*S[2, n] + 
             (-32/(9*(-2 + n)) + 16/(3*(-1 + n)) - 16/(3*n) + 32/(9*(1 + n)))*
              S[3, n] + (-64/(9*(-2 + n)) + 32/(3*(-1 + n)) - 32/(3*n) + 64/
                (9*(1 + n)))*S[-2, 1, n] + (-64/(9*(-2 + n)) + 32/
                (3*(-1 + n)) - 32/(3*n) + 64/(9*(1 + n)))*S[1, -2, n] + 
             (-16/(3*(-1 + n)^2) + 16/(-1 + n) - 32/(3*n^2) - 16/n)*
              S[1, 1, n] + (2/(-1 + n)^2 - 6/(-1 + n) + 4/n^2 + 6/n)*
              zeta[2] + (-64/(3*(-2 + n)) + 32/(-1 + n) - 32/n + 64/
                (3*(1 + n)))*zeta[3]) + cf^2*(-10/(-2 + n)^2 + 
             37/(2*(-2 + n)) + 64/(-1 + n)^5 - 14/(-1 + n)^4 + 
             2230/(9*(-1 + n)^3) - 3347/(27*(-1 + n)^2) + 
             122287/(324*(-1 + n)) - 80/n^5 + 1195/(3*n^4) - 9799/(18*n^3) + 
             6755/(54*n^2) - 287689/(324*n) + 260/(1 + n)^5 + 112/(1 + n)^4 + 
             280/(1 + n)^3 + 1516/(9*(1 + n)^2) + 45143/(81*(1 + n)) + 
             64/(3*(2 + n)^4) - 80/(3*(2 + n)^3) + 28/(2 + n)^2 - 
             53/(3*(2 + n)) + (-40/(-1 + n) + 40/n - 20/(1 + n))*S[-4, n] + 
             (-20/(-2 + n) + 16/(-1 + n)^2 + 74/(-1 + n) - 28/n^2 - 38/n - 40/
                (1 + n)^2 - 16/(1 + n))*S[-3, n] + (-40/(3*(-2 + n)^2) + 56/
                (3*(-2 + n)) + 32/(-1 + n)^2 - 68/(-1 + n) - 64/n^3 - 4/n^2 + 
               38/n - 48/(1 + n)^3 - 80/(3*(1 + n)^2) - 26/(3*(1 + n)))*
              S[-2, n] + (-7/(-2 + n) - 76/(-1 + n)^4 + 88/(3*(-1 + n)^3) - 
               74/(3*(-1 + n)^2) + 2981/(18*(-1 + n)) - 204/n^4 + 1607/
                (3*n^3) - 2813/(18*n^2) + 1528/(9*n) - 144/(1 + n)^4 - 48/
                (1 + n)^3 + 47/(1 + n)^2 - 1670/(9*(1 + n)) + 32/
                (3*(2 + n)^3) - 8/(2 + n)^2 + 46/(3*(2 + n)))*S[1, n] + 
             (2/(-2 + n) - 32/(-1 + n)^3 - 172/(3*(-1 + n)^2) + 481/
                (3*(-1 + n)) + 124/n^3 - 391/(3*n^2) - 931/(6*n) + 23/
                (1 + n)^2 + 113/(6*(1 + n)) + 16/(3*(2 + n)^2) - 4/(2 + n))*
              S[2, n] + (-20/(3*(-2 + n)) - 16/(-1 + n)^2 - 437/
                (3*(-1 + n)) + 108/n^2 + 123/n + 12/(1 + n)^2 - 5/
                (6*(1 + n)) + 8/(3*(2 + n)))*S[3, n] + 
             (32/(-1 + n) - 32/n + 16/(1 + n))*S[4, n] + 
             (4/(-2 + n) - 38/(-1 + n) + 38/n - 20/(1 + n))*S[-3, 1, n] + 
             (-16/(3*(-2 + n)) - 24/(-1 + n) + 32/n - 56/(3*(1 + n)))*
              S[-2, -2, n] + (-8/(3*(-2 + n)) + 38/(-1 + n) - 20/n^2 - 18/
                n - 16/(1 + n)^2 - 52/(3*(1 + n)))*S[-2, 1, n] + 
             (-8/(3*(-2 + n)) - 4/(-1 + n) + 4/n - 4/(3*(1 + n)))*
              S[-2, 2, n] + (-96/(-1 + n) + 102/n - 54/(1 + n))*S[1, -3, n] + 
             (-32/(3*(-2 + n)) - 32/(-1 + n)^2 + 54/(-1 + n) - 4/n^2 - 18/
                n - 32/(1 + n)^2 - 76/(3*(1 + n)))*S[1, -2, n] + 
             (-68/(-1 + n)^3 + 104/(3*(-1 + n)^2) - 3335/(9*(-1 + n)) - 292/
                n^3 + 799/(3*n^2) + 3349/(18*n) - 80/(1 + n)^3 - 103/
                (1 + n)^2 + 721/(18*(1 + n)) - 16/(3*(2 + n)^2) + 20/(2 + n))*
              S[1, 1, n] + (-2/(-2 + n) - 64/(-1 + n)^2 - 111/(-1 + n) + 80/
                n^2 + 479/(3*n) - 16/(1 + n)^3 - 34/(1 + n)^2 - 431/
                (6*(1 + n)) - 8/(3*(2 + n)))*S[1, 2, n] + 
             (-8/(-1 + n) - 12/n - 16/(1 + n)^2)*S[1, 3, n] + 
             (-16/(3*(-2 + n)) - 32/(-1 + n) + 36/n - 56/(3*(1 + n)))*
              S[2, -2, n] + (2/(-2 + n) - 96/(-1 + n)^2 + 25/(-1 + n) + 64/
                n^2 - 73/(3*n) + 16/(1 + n)^3 - 70/(1 + n)^2 - 119/
                (6*(1 + n)) - 8/(3*(2 + n)))*S[2, 1, n] + 
             (-8/(3*(-2 + n)) - 72/(-1 + n) + 80/n + 4/(1 + n)^2 - 118/
                (3*(1 + n)))*S[2, 2, n] + (4/(-2 + n) - 86/(-1 + n) + 92/n + 
               8/(1 + n)^2 - 42/(1 + n))*S[3, 1, n] + 
             (8/(-1 + n) - 8/n + 4/(1 + n))*S[-2, 1, 1, n] + 
             (-8/(3*(-2 + n)) - 4/(-1 + n) + 4/n - 4/(3*(1 + n)))*
              S[1, -2, 1, n] + (8/(3*(-2 + n)) + 4/(-1 + n) - 8/n + 16/
                (3*(1 + n)))*S[1, 1, -2, n] + (32/(-1 + n)^2 + 145/
                (3*(-1 + n)) - 360/n^2 + 39/n + 36/(1 + n)^2 - 359/
                (2*(1 + n)) - 88/(3*(2 + n)))*S[1, 1, 1, n] + 
             (4/(3*(-2 + n)) - 6/(-1 + n) + 16/n - 20/(1 + n)^2 - 28/
                (3*(1 + n)))*S[1, 1, 2, n] + (-4/(3*(-2 + n)) - 42/(-1 + n) + 
               48/n + 4/(1 + n)^2 - 68/(3*(1 + n)))*S[1, 2, 1, n] + 
             (-36/(-1 + n) + 24/n + 20/(1 + n)^2 - 10/(1 + n))*
              S[2, 1, 1, n] + (280/(-1 + n) - 280/n + 140/(1 + n))*
              S[1, 1, 1, 1, n] + (-24/(-1 + n)^3 + 3/(-1 + n)^2 - 139/
                (6*(-1 + n)) - 24/n^3 + 53/(2*n^2) + 707/(12*n) - 30/
                (1 + n)^3 - 69/(2*(1 + n)^2) - 625/(12*(1 + n)) - 8/
                (2 + n)^2 + 10/(2 + n) + (12/(-1 + n) - 12/n + 6/(1 + n))*
                S[-2, n] + (24/(-1 + n)^2 - 25/(2*(-1 + n)) - 36/n^2 + 
                 3/(2*n) + 18/(1 + n)^2 + 21/(4*(1 + n)) - 4/(2 + n))*
                S[1, n] + (12/(-1 + n) - 12/n + 6/(1 + n))*S[1, 1, n])*
              zeta[2] + (-28/(-2 + n) + 84/(-1 + n)^2 + 73/(-1 + n) - 56/
                n^2 + 195/n - 96/(1 + n)^3 - 36/(1 + n)^2 - 307/(2*(1 + n)) + 
               8/(2 + n) + (16/(3*(-2 + n)) - 92/(-1 + n) + 128/n - 
                 32/(1 + n)^2 - 202/(3*(1 + n)))*S[1, n])*zeta[3] + 
             (-18/(-1 + n) - 18/n - 36/(1 + n)^2 - 9/(1 + n))*zeta[4])) + 
         ca^2*cf*(5/(36*(-3 + n)) - 3/(2*(-2 + n)^3) + 1123/(24*(-2 + n)^2) - 
           1687/(24*(-2 + n)) - 9/(2*(-1 + n)^5) + 67/(4*(-1 + n)^4) - 
           1919/(36*(-1 + n)^3) + 19807/(432*(-1 + n)^2) - 
           14053/(648*(-1 + n)) - 125/(2*n^5) + 1639/(12*n^4) + 7/(9*n^3) + 
           26387/(216*n^2) + 295/(6*n) - 3/(2*(1 + n)^3) - 
           653/(48*(1 + n)^2) + 775/(18*(1 + n)) - 8/(9*(2 + n)^3) + 
           14/(9*(2 + n)^2) - 305/(162*(2 + n)) + 
           (80/(3*(-2 + n)) - 36/(-1 + n) + 36/n - 74/(3*(1 + n)))*S[-4, n] + 
           (21/(-2 + n)^2 + 195/(4*(-2 + n)) - 65/(2*(-1 + n)^2) - 
             1091/(12*(-1 + n)) + 31/n^2 + 1127/(12*n) - 80/(3*(1 + n)^2) - 
             197/(4*(1 + n)) - 8/(2 + n))*S[-3, n] + 
           (11/(36*(-3 + n)) - 2/(-2 + n)^3 + 1081/(18*(-2 + n)^2) - 
             1165/(27*(-2 + n)) - 3/(-1 + n)^3 + (-1 + n)^(-2) + 
             397/(12*(-1 + n)) - 39/n^3 + 63/(2*n^2) + 116/(9*n) - 
             64/(3*(1 + n)^3) - 140/(9*(1 + n)^2) - 865/(54*(1 + n)) - 
             16/(3*(2 + n)^2) + 44/(9*(2 + n)))*S[-2, n] + 
           (-31/(216*(-3 + n)) - 69/(4*(-2 + n)^2) + 2723/(48*(-2 + n)) - 
             35/(4*(-1 + n)^4) + 643/(12*(-1 + n)^3) - 6611/(72*(-1 + n)^2) + 
             3595/(48*(-1 + n)) - 174/n^4 + 77/(2*n^3) - 2267/(24*n^2) - 
             42607/(432*n) + 9/(2*(1 + n)^2) - 531/(16*(1 + n)) - 
             4/(3*(2 + n)^2) + 7/(3*(2 + n)))*S[1, n] + 
           (13/(4*(-2 + n)) + 57/(4*(-1 + n)^3) - 43/(3*(-1 + n)^2) - 
             167/(6*(-1 + n)) + 36/n^3 + 109/(3*n^2) + 51/(2*n) + 
             9/(2*(1 + n)) - 2/(3*(2 + n)))*S[2, n] + 
           (116/(9*(-2 + n)) + 49/(4*(-1 + n)^2) - 241/(4*(-1 + n)) + 
             47/(2*n^2) + 791/(12*n) - 16/(3*(1 + n)^2) - 134/(9*(1 + n)) - 
             8/(3*(2 + n)))*S[3, n] + (16/(3*(-2 + n)) - 12/(-1 + n) + 12/n - 
             22/(3*(1 + n)))*S[4, n] + (-37/(2*(-2 + n)) + 111/(4*(-1 + n)) - 
             111/(4*n) + 37/(2*(1 + n)))*S[-3, 1, n] + (-5 + 7/(1 + n))*
            S[-2, -3, n] + (16/(3*(-2 + n)) - 6/(-1 + n) - n^(-1) + 
             17/(3*(1 + n)))*S[-2, -2, n] + (1/(6*(-3 + n)) - 23/(-2 + n)^2 + 
             155/(6*(-2 + n)) + 1/(2*(-1 + n)^2) + 203/(12*(-1 + n)) - 
             71/n^2 + 68/(3*n) - 16/(3*(1 + n)^2) - 691/(12*(1 + n)) - 
             8/(2 + n))*S[-2, 1, n] + (29/(3*(-2 + n)) - 29/(2*(-1 + n)) + 
             29/(2*n) - 29/(3*(1 + n)))*S[-2, 2, n] + 
           (-29/(2*(-2 + n)) + 69/(4*(-1 + n)) - 45/(2*n) + 79/(4*(1 + n)))*
            S[1, -3, n] + (-1/(6*(-3 + n)) - 23/(-2 + n)^2 + 
             169/(3*(-2 + n)) - 59/(2*(-1 + n)^2) + 167/(12*(-1 + n)) - 
             83/n^2 - 15/(2*n) - 16/(3*(1 + n)^2) - 691/(12*(1 + n)) - 
             8/(2 + n))*S[1, -2, n] + (-20/(-2 + n) - 95/(4*(-1 + n)^3) + 
             170/(3*(-1 + n)^2) + 39/(-1 + n) - 339/(2*n^3) - 349/(6*n^2) - 
             61/(2*n) + 27/(2*(1 + n)) - 2/(2 + n))*S[1, 1, n] + 
           (2/(-2 + n) + 11/(4*(-1 + n)^2) - 33/(4*(-1 + n)) - 11/(2*n^2) + 
             10/n - 5/(4*(1 + n)))*S[1, 2, n] + 
           (-4/(-2 + n) + 11/(2*(-1 + n)) - 5/(2*n) + (1 + n)^(-1))*
            S[1, 3, n] + (-5/2 + 7/(2*(1 + n)))*S[2, -3, n] + 
           (37/(3*(-2 + n)) - 43/(2*(-1 + n)) + 18/n - 53/(6*(1 + n)))*
            S[2, -2, n] + (-2/(-2 + n) - 5/(4*(-1 + n)^2) + 31/(4*(-1 + n)) + 
             3/(2*n^2) - 19/(2*n) + 5/(4*(1 + n)))*S[2, 1, n] + 
           (8/(3*(-2 + n)) - 7/(-1 + n) + 7/(2*n) + 5/(6*(1 + n)))*
            S[2, 2, n] + (-5 + 7/(1 + n))*S[3, -2, n] + 
           (-32/(3*(-2 + n)) + 21/(-1 + n) - 75/(4*n) + 101/(12*(1 + n)))*
            S[3, 1, n] + (5/2 - 7/(2*(1 + n)))*S[3, 2, n] + 
           (-10 + 14/(1 + n))*S[-2, -2, 1, n] + (-80/(3*(-2 + n)) + 
             40/(-1 + n) - 40/n + 80/(3*(1 + n)))*S[-2, 1, 1, n] + 
           (-9/(-2 + n) + 27/(2*(-1 + n)) - 27/(2*n) + 9/(1 + n))*
            S[1, -2, 1, n] + (-88/(3*(-2 + n)) + 47/(-1 + n) - 87/(2*n) + 
             155/(6*(1 + n)))*S[1, 1, -2, n] + (-209/(4*(-1 + n)^2) + 
             627/(4*(-1 + n)) - 209/(2*n^2) - 627/(4*n))*S[1, 1, 1, n] + 
           (-4/(3*(-2 + n)) + 5/(2*(-1 + n)) + 5/(4*n) - 29/(12*(1 + n)))*
            S[1, 1, 2, n] + (4/(3*(-2 + n)) - 7/(2*(-1 + n)) + 7/(4*n) + 
             5/(12*(1 + n)))*S[1, 2, 1, n] + (-5 + 7/(1 + n))*
            S[2, 1, -2, n] + ((-1 + n)^(-1) - 3/n + 2/(1 + n))*
            S[2, 1, 1, n] + (5/2 - 7/(2*(1 + n)))*S[2, 1, 2, n] + 
           (-5/2 + 7/(2*(1 + n)))*S[2, 2, 1, n] + 
           (-9/(4*(-1 + n)^3) - 9/(8*(-1 + n)^2) + 131/(12*(-1 + n)) + 
             15/(4*n^3) - 91/(8*n^2) - 9/n - 9/(4*(1 + n)) + 1/(3*(2 + n)) + 
             (33/(8*(-1 + n)^2) - 99/(8*(-1 + n)) + 33/(4*n^2) + 99/(8*n))*
              S[1, n])*zeta[2] + (1/(6*(-3 + n)) - 3/(-2 + n)^2 + 
             545/(6*(-2 + n)) - 97/(2*(-1 + n)^2) - 267/(4*(-1 + n)) - 
             93/n^2 + 713/(6*n) - 32/(1 + n)^2 - 1477/(12*(1 + n)) - 
             16/(2 + n) + (-20 + 28/(1 + n))*S[-2, n] + 
             (-35/(-2 + n) + 109/(2*(-1 + n)) - 53/n + 67/(2*(1 + n)))*
              S[1, n] + (10 - 14/(1 + n))*S[2, n])*zeta[3] + 
           (-50 + 70/(1 + n))*zeta[5])) + 
       ca*(cf*tf*(10/(27*(-3 + n)) + 220/(3*(-2 + n)^2) - 1253/(9*(-2 + n)) - 
           480/(-1 + n)^5 - 1328/(3*(-1 + n)^4) - 22024/(27*(-1 + n)^3) + 
           31676/(81*(-1 + n)^2) - 44384/(81*(-1 + n)) - 8000/(9*n^5) + 
           26848/(27*n^4) - 47288/(81*n^3) + 257386/(243*n^2) + 
           70199/(81*n) - 10480/(9*(1 + n)^5) - 18520/(27*(1 + n)^4) - 
           116176/(81*(1 + n)^3) - 230296/(243*(1 + n)^2) - 
           25768/(81*(1 + n)) - 1024/(9*(2 + n)^4) + 2048/(27*(2 + n)^3) - 
           832/(9*(2 + n)^2) + 19616/(243*(2 + n)) + 
           (1120/(9*(-1 + n)) - 1120/(9*n) + 560/(9*(1 + n)))*S[-4, n] + 
           (280/(3*(-2 + n)) - 832/(9*(-1 + n)^2) - 6100/(27*(-1 + n)) - 
             128/(9*n^2) + 3908/(27*n) + 320/(3*(1 + n)^2) + 
             152/(27*(1 + n)) - 64/(27*(2 + n)))*S[-3, n] + 
           (22/(27*(-3 + n)) + 880/(9*(-2 + n)^2) - 844/(9*(-2 + n)) - 
             64/(3*(-1 + n)^3) - 2560/(27*(-1 + n)^2) - 928/(81*(-1 + n)) - 
             64/(9*n^3) + 6512/(27*n^2) + 1228/(27*n) + 352/(3*(1 + n)^3) + 
             992/(27*(1 + n)^2) + 694/(9*(1 + n)) - 256/(27*(2 + n)^2) + 
             64/(81*(2 + n)))*S[-2, n] + (-31/(81*(-3 + n)) + 
             130/(3*(-2 + n)) + 1184/(3*(-1 + n)^4) - 2996/(9*(-1 + n)^3) - 
             22000/(81*(-1 + n)^2) + 85949/(243*(-1 + n)) - 10976/(9*n^4) + 
             11092/(27*n^3) - 44548/(81*n^2) - 26246/(243*n) + 
             4544/(9*(1 + n)^4) + 1936/(27*(1 + n)^3) - 7568/(27*(1 + n)^2) - 
             98624/(243*(1 + n)) - 2560/(27*(2 + n)^3) + 
             6016/(81*(2 + n)^2) - 2512/(27*(2 + n)))*S[1, n] + 
           (-368/(3*(-1 + n)^3) - 3052/(27*(-1 + n)^2) + 1676/(81*(-1 + n)) - 
             2792/(9*n^3) + 11260/(27*n^2) + 5680/(81*n) - 
             896/(3*(1 + n)^3) - 2048/(9*(1 + n)^2) - 12776/(81*(1 + n)) - 
             128/(3*(2 + n)^2) + 1376/(27*(2 + n)))*S[2, n] + 
           (80/(3*(-2 + n)) - 2528/(9*(-1 + n)^2) + 5816/(27*(-1 + n)) - 
             1000/(9*n^2) - 772/(27*n) - 2512/(9*(1 + n)^2) - 
             6424/(27*(1 + n)) - 928/(27*(2 + n)))*S[3, n] + 
           (-3008/(9*(-1 + n)) + 3008/(9*n) - 1504/(9*(1 + n)))*S[4, n] + 
           (1024/(9*(-1 + n)) - 1024/(9*n) + 512/(9*(1 + n)))*S[-3, 1, n] + 
           (1408/(9*(-1 + n)) - 1408/(9*n) + 704/(9*(1 + n)))*S[-2, -2, n] + 
           (4/(9*(-3 + n)) + 520/(9*(-2 + n)) - 2836/(27*(-1 + n)) - 
             256/(3*n^2) + 2008/(27*n) + 800/(9*(1 + n)^2) - 
             104/(27*(1 + n)) - 64/(9*(2 + n)))*S[-2, 1, n] + 
           (640/(9*(-1 + n)) - 640/(9*n) + 320/(9*(1 + n)))*S[-2, 2, n] + 
           (320/(-1 + n) - 320/n + 160/(1 + n))*S[1, -3, n] + 
           (-4/(9*(-3 + n)) + 520/(9*(-2 + n)) + 128/(-1 + n)^2 + 
             1132/(27*(-1 + n)) - 256/n^2 - 1936/(27*n) + 
             1376/(9*(1 + n)^2) + 344/(27*(1 + n)) - 64/(9*(2 + n)))*
            S[1, -2, n] + (512/(-1 + n)^3 - 6656/(27*(-1 + n)^2) + 
             26020/(81*(-1 + n)) - 9824/(9*n^3) + 2528/(9*n^2) - 
             20120/(81*n) + 4112/(9*(1 + n)^3) + 1840/(27*(1 + n)^2) + 
             4768/(81*(1 + n)) - 2176/(27*(2 + n)^2) + 5920/(81*(2 + n)))*
            S[1, 1, n] + (128/(3*(-1 + n)^2) + 548/(3*(-1 + n)) - 
             896/(3*n^2) - 8128/(27*n) - 512/(9*(1 + n)^2) + 
             908/(27*(1 + n)) - 992/(27*(2 + n)))*S[1, 2, n] + 
           (-1504/(9*(-1 + n)) + 2848/(9*n) - 1136/(9*(1 + n)))*S[1, 3, n] + 
           (448/(3*(-1 + n)) - 448/(3*n) + 224/(3*(1 + n)))*S[2, -2, n] + 
           (1840/(9*(-1 + n)^2) - 4708/(27*(-1 + n)) - 4432/(9*n^2) + 
             7712/(27*n) + 160/(1 + n)^2 - 5020/(27*(1 + n)) - 
             1120/(27*(2 + n)))*S[2, 1, n] + (-656/(9*(-1 + n)) + 368/(9*n) - 
             256/(9*(1 + n)))*S[2, 2, n] + (1984/(9*(-1 + n)) - 2752/(9*n) + 
             1232/(9*(1 + n)))*S[3, 1, n] + (1088/(9*(-1 + n)) - 1088/(9*n) + 
             544/(9*(1 + n)))*S[-2, 1, 1, n] + (1984/(9*(-1 + n)) - 
             1984/(9*n) + 992/(9*(1 + n)))*S[1, -2, 1, n] + 
           (1984/(9*(-1 + n)) - 1984/(9*n) + 992/(9*(1 + n)))*
            S[1, 1, -2, n] + (3776/(9*(-1 + n)^2) - 424/(9*(-1 + n)) - 
             7552/(9*n^2) - 1328/(27*n) + 848/(3*(1 + n)^2) - 
             632/(27*(1 + n)) - 1888/(27*(2 + n)))*S[1, 1, 1, n] + 
           (-128/(3*(-1 + n)) + 448/(3*n) - 48/(1 + n))*S[1, 1, 2, n] + 
           (2128/(9*(-1 + n)) - 2416/(9*n) + 1136/(9*(1 + n)))*
            S[1, 2, 1, n] + (2816/(9*(-1 + n)) - 3776/(9*n) + 
             1648/(9*(1 + n)))*S[2, 1, 1, n] + (3200/(9*(-1 + n)) - 
             3200/(9*n) + 1600/(9*(1 + n)))*S[1, 1, 1, 1, n] + 
           (80/(-1 + n)^3 + 212/(3*(-1 + n)^2) + 22/(3*(-1 + n)) + 
             352/(3*n^3) - 1256/(9*n^2) - 496/(9*n) + 248/(3*(1 + n)^3) + 
             908/(9*(1 + n)^2) + 716/(9*(1 + n)) + 64/(3*(2 + n)^2) - 
             80/(3*(2 + n)) + (-32/(-1 + n) + 32/n - 16/(1 + n))*S[-2, n] + 
             (-160/(3*(-1 + n)^2) + 28/(-1 + n) + 512/(3*n^2) - 200/(9*n) - 
               40/(1 + n)^2 + 316/(9*(1 + n)) + 176/(9*(2 + n)))*S[1, n] + 
             (80/(3*(-1 + n)) - 80/(3*n) + 40/(3*(1 + n)))*S[2, n] + 
             (-256/(3*(-1 + n)) + 256/(3*n) - 128/(3*(1 + n)))*S[1, 1, n])*
            zeta[2] + (4/(9*(-3 + n)) + 440/(3*(-2 + n)) - 
             1120/(9*(-1 + n)^2) + 6604/(27*(-1 + n)) + 10688/(9*n^2) - 
             13096/(9*n) + 1360/(9*(1 + n)^2) + 1320/(1 + n) + 
             4064/(27*(2 + n)) + (160/(9*(-1 + n)) + 800/(9*n) - 64/
                (9*(1 + n)))*S[1, n])*zeta[3] + (-64/(-1 + n) + 352/n - 
             104/(1 + n))*zeta[4]) + cf^2*(173/(9*(-2 + n)) + 
           25/(2*(-1 + n)^3) + 125/(3*(-1 + n)^2) + 766051/(972*(-1 + n)) + 
           480/n^6 - 7760/(9*n^5) + 25256/(27*n^4) - 165295/(162*n^3) + 
           1247795/(972*n^2) - 68440/(243*n) - 760/(1 + n)^6 - 
           9020/(9*(1 + n)^5) - 44120/(27*(1 + n)^4) - 
           104795/(81*(1 + n)^3) - 391220/(243*(1 + n)^2) - 
           9413/(1944*(1 + n)) + 256/(9*(2 + n)^4) - 896/(27*(2 + n)^3) + 
           2416/(81*(2 + n)^2) - 2012/(243*(2 + n)) + 
           (280/(-1 + n) - 848/(3*n^2) + 488/(3*n) - 536/(3*(1 + n)^2) - 
             1016/(3*(1 + n)))*S[-4, n] + (548/(3*(-1 + n)) - 344/n^3 + 
             268/n^2 - 490/n - 120/(1 + n)^3 + 88/(3*(1 + n)^2) + 
             406/(1 + n))*S[-3, n] + (8/(27*(-2 + n)) + 24/(-1 + n)^2 + 
             70/(3*(-1 + n)) - 448/(3*n^4) + 296/(3*n^3) + 236/(3*n^2) - 
             2116/(3*n) + 1040/(3*(1 + n)^4) + 552/(1 + n)^3 + 
             5488/(9*(1 + n)^2) + 19162/(27*(1 + n)))*S[-2, n] + 
           (-2/(-2 + n) - 499/(6*(-1 + n)^2) + 91880/(243*(-1 + n)) + 
             2704/(3*n^5) - 8876/(9*n^4) + 29578/(27*n^3) - 
             102097/(162*n^2) - 67135/(972*n) + 424/(1 + n)^5 + 
             252/(1 + n)^4 + 3698/(9*(1 + n)^3) + 58895/(54*(1 + n)^2) - 
             300319/(972*(1 + n)) - 256/(9*(2 + n)^4) + 2240/(27*(2 + n)^3) - 
             6688/(81*(2 + n)^2) - 4096/(243*(2 + n)))*S[1, n] + 
           (-10/(-2 + n) + 96/(-1 + n)^2 + 32569/(54*(-1 + n)) - 
             664/(3*n^4) + 472/(9*n^3) + 17686/(27*n^2) - 34229/(54*n) - 
             1024/(3*(1 + n)^4) - 1364/(9*(1 + n)^3) - 11284/(27*(1 + n)^2) - 
             13855/(108*(1 + n)) - 128/(3*(2 + n)^3) + 544/(9*(2 + n)^2) - 
             3344/(27*(2 + n)))*S[2, n] + (16/(-2 + n) + 
             2432/(3*(-1 + n)^2) + 1708/(9*(-1 + n)) - 1120/(3*n^3) + 
             3844/(9*n^2) - 6410/(9*n) - 1448/(3*(1 + n)^3) - 
             1300/(9*(1 + n)^2) + 358/(9*(1 + n)) - 64/(2 + n)^2 + 
             176/(3*(2 + n)))*S[3, n] + (-1472/(3*(-1 + n)^2) + 
             752/(3*(-1 + n)) - 128/(3*n^2) - 856/(3*n) - 512/(1 + n)^2 - 
             412/(1 + n) - 96/(2 + n))*S[4, n] + (-2080/(3*(-1 + n)) + 
             2080/(3*n) - 1040/(3*(1 + n)))*S[5, n] + 
           (-16/(3*(-1 + n)) + 16/(3*n) - 8/(3*(1 + n)))*S[-4, 1, n] + 
           (-704/(-1 + n) + 704/n - 320/(1 + n))*S[-3, -2, n] + 
           (-20/(-2 + n) + 550/(3*(-1 + n)) - 560/(3*n^2) + 406/(3*n) - 
             424/(3*(1 + n)^2) - 752/(3*(1 + n)))*S[-3, 1, n] + 
           (112/(3*(-1 + n)) - 112/(3*n) + 56/(3*(1 + n)))*S[-3, 2, n] + 
           (-24 - 1024/(3*(-1 + n)) + 976/(3*n) - 392/(3*(1 + n)))*
            S[-2, -3, n] + (80/(3*(-2 + n)) + 616/(3*(-1 + n)) - 
             704/(3*n^2) - 64/n + 224/(3*(1 + n)^2) - 472/(3*(1 + n)))*
            S[-2, -2, n] + (-20/(-2 + n) + 24/(-1 + n)^2 + 26/(3*(-1 + n)) - 
             80/(3*n^3) - 124/n^2 + 428/n - 176/(3*(1 + n)^3) - 
             640/(3*(1 + n)^2) - 1162/(3*(1 + n)))*S[-2, 1, n] + 
           (40/(3*(-2 + n)) - 340/(3*(-1 + n)) - 80/(3*n^2) + 116/n + 
             40/(1 + n)^2 - 44/(1 + n))*S[-2, 2, n] + 
           (32/(3*(-1 + n)) - 32/(3*n) + 16/(3*(1 + n)))*S[-2, 3, n] + 
           (-624/(-1 + n) + 624/n - 304/(1 + n))*S[1, -4, n] + 
           (1340/(3*(-1 + n)) - 688/(3*n^2) - 1090/(3*n) - 
             104/(3*(1 + n)^2) - 6/(1 + n))*S[1, -3, n] + 
           (20/(-2 + n) - 24/(-1 + n)^2 + 58/(-1 + n) - 64/(3*n^3) - 
             676/(3*n^2) - 224/n + 160/(1 + n)^3 + 336/(1 + n)^2 + 
             122/(1 + n))*S[1, -2, n] + (-64/(3*(-1 + n)^2) + 
             45457/(162*(-1 + n)) + 928/n^4 - 9728/(9*n^3) + 43540/(27*n^2) - 
             317753/(162*n) - 848/(3*(1 + n)^4) - 240/(1 + n)^3 - 
             992/(9*(1 + n)^2) + 577637/(324*(1 + n)) - 640/(9*(2 + n)^3) + 
             4448/(27*(2 + n)^2) - 12688/(81*(2 + n)))*S[1, 1, n] + 
           (10/(-2 + n) + 1760/(3*(-1 + n)^2) - 17206/(27*(-1 + n)) - 
             200/n^3 + 6796/(9*n^2) - 8666/(27*n) + 352/(3*(1 + n)^3) + 
             610/(9*(1 + n)^2) + 22792/(27*(1 + n)) - 128/(3*(2 + n)^2) + 
             1216/(9*(2 + n)))*S[1, 2, n] + (-32/(3*(-2 + n)) - 
             1760/(3*(-1 + n)^2) - 5716/(9*(-1 + n)) - 320/(3*n^2) + 
             2368/(9*n) + 28/(1 + n)^2 + 1624/(9*(1 + n)) - 32/(2 + n))*
            S[1, 3, n] + (-656/(3*(-1 + n)) + 656/(3*n) + 224/(3*(1 + n)))*
            S[1, 4, n] + (-12 - 1712/(3*(-1 + n)) + 1688/(3*n) - 
             724/(3*(1 + n)))*S[2, -3, n] + (80/(3*(-2 + n)) - 112/n^2 + 
             28/(3*n) + 104/(1 + n)^2 - 24/(1 + n))*S[2, -2, n] + 
           (-10/(-2 + n) + 392/(3*(-1 + n)^2) - 2930/(27*(-1 + n)) - 
             8/(3*n^3) + 364/(9*n^2) + 27734/(27*n) - 136/(3*(1 + n)^3) - 
             250/(1 + n)^2 - 27412/(27*(1 + n)) - 256/(3*(2 + n)^2) + 
             608/(9*(2 + n)))*S[2, 1, n] + (40/(3*(-2 + n)) - 
             512/(3*(-1 + n)^2) + 4336/(9*(-1 + n)) - 560/(3*n^2) - 
             3052/(9*n) - 680/(3*(1 + n)^2) - 1234/(9*(1 + n)) - 64/(2 + n))*
            S[2, 2, n] + (-1928/(3*(-1 + n)) + 1928/(3*n) - 772/(3*(1 + n)))*
            S[2, 3, n] + (-24 - 256/(-1 + n) + 240/n - 72/(1 + n))*
            S[3, -2, n] + (-28/(3*(-2 + n)) - 32/(3*(-1 + n)^2) - 
             4046/(9*(-1 + n)) - 880/(3*n^2) + 7784/(9*n) - 
             316/(3*(1 + n)^2) - 4798/(9*(1 + n)) - 96/(2 + n))*S[3, 1, n] + 
           (12 - 568/(-1 + n) + 576/n - 376/(1 + n))*S[3, 2, n] + 
           (904/(3*(-1 + n)) - 904/(3*n) + 68/(3*(1 + n)))*S[4, 1, n] + 
           (-48 + 64/(-1 + n) - 96/n + 112/(1 + n))*S[-2, -2, 1, n] + 
           (-320/(-1 + n) + 320/n - 160/(1 + n))*S[-2, 1, -2, n] + 
           (-704/(3*(-1 + n)) - 48/n^2 + 848/(3*n) + 88/(3*(1 + n)^2) - 
             452/(3*(1 + n)))*S[-2, 1, 1, n] + (448/(3*(-1 + n)) - 
             448/(3*n) + 224/(3*(1 + n)))*S[-2, 1, 2, n] + 
           (128/(3*(-1 + n)) - 128/(3*n) + 64/(3*(1 + n)))*S[-2, 2, 1, n] + 
           (-1504/(3*(-1 + n)) + 1504/(3*n) - 752/(3*(1 + n)))*
            S[1, -3, 1, n] + (320/(3*(-1 + n)) - 320/(3*n) - 32/(3*(1 + n)))*
            S[1, -2, -2, n] + (40/(3*(-2 + n)) - 644/(3*(-1 + n)) + 
             176/(3*n^2) - 60/n + 72/(1 + n)^2 + 356/(3*(1 + n)))*
            S[1, -2, 1, n] + (160/(3*(-1 + n)) - 160/(3*n) + 80/(3*(1 + n)))*
            S[1, -2, 2, n] + (-608/(3*(-1 + n)) + 608/(3*n) - 
             496/(3*(1 + n)))*S[1, 1, -3, n] + (-40/(3*(-2 + n)) - 
             484/(3*(-1 + n)) + 208/n^2 - 288/n - 40/(3*(1 + n)^2) + 
             776/(3*(1 + n)))*S[1, 1, -2, n] + (272/(-1 + n)^2 - 
             16324/(27*(-1 + n)) + 1648/(3*n^3) - 152/(9*n^2) + 
             37028/(27*n) - 488/(3*(1 + n)^3) - 716/(1 + n)^2 - 
             17794/(27*(1 + n)) - 1216/(9*(2 + n)^2) + 7760/(27*(2 + n)))*
            S[1, 1, 1, n] + (-20/(3*(-2 + n)) - 1088/(3*(-1 + n)^2) - 
             3230/(3*(-1 + n)) - 2224/(3*n^2) + 1652/n + 548/(3*(1 + n)^2) - 
             2668/(3*(1 + n)) - 128/(3*(2 + n)))*S[1, 1, 2, n] + 
           (2344/(3*(-1 + n)) - 2344/(3*n) + 560/(3*(1 + n)))*S[1, 1, 3, n] + 
           (192/(-1 + n) - 192/n + 48/(1 + n))*S[1, 2, -2, n] + 
           (20/(3*(-2 + n)) - 296/(3*(-1 + n)^2) - 4910/(9*(-1 + n)) - 
             1072/(3*n^2) + 6128/(9*n) + 272/(3*(1 + n)^2) - 
             3364/(9*(1 + n)) - 320/(3*(2 + n)))*S[1, 2, 1, n] + 
           (-200/(-1 + n) + 200/n - 80/(1 + n))*S[1, 2, 2, n] + 
           (88/(-1 + n) - 88/n + 36/(1 + n))*S[1, 3, 1, n] + 
           (-224/(-1 + n) + 224/n - 112/(1 + n))*S[2, -2, 1, n] + 
           (-24 + 832/(3*(-1 + n)) - 880/(3*n) + 488/(3*(1 + n)))*
            S[2, 1, -2, n] + (40/(3*(-1 + n)^2) - 2252/(9*(-1 + n)) + 
             160/(3*n^2) - 616/(9*n) - 76/(1 + n)^2 + 1178/(9*(1 + n)) - 
             448/(3*(2 + n)))*S[2, 1, 1, n] + (12 - 464/(3*(-1 + n)) + 
             488/(3*n) - 460/(3*(1 + n)))*S[2, 1, 2, n] + 
           (-12 - 200/(3*(-1 + n)) + 176/(3*n) - 172/(3*(1 + n)))*
            S[2, 2, 1, n] + (-272/(3*(-1 + n)) + 272/(3*n) + 260/(3*(1 + n)))*
            S[3, 1, 1, n] + (608/(3*(-1 + n)) - 608/(3*n) + 304/(3*(1 + n)))*
            S[-2, 1, 1, 1, n] + (32/(3*(-1 + n)) - 32/(3*n) + 16/(3*(1 + n)))*
            S[1, -2, 1, 1, n] + (800/(3*(-1 + n)) - 800/(3*n) + 
             400/(3*(1 + n)))*S[1, 1, -2, 1, n] + 
           (160/(3*(-1 + n)) - 160/(3*n) + 272/(3*(1 + n)))*
            S[1, 1, 1, -2, n] + (-160/(-1 + n)^2 - 18040/(9*(-1 + n)) - 
             880/n^2 + 18560/(9*n) + 360/(1 + n)^2 - 11620/(9*(1 + n)) - 
             2080/(9*(2 + n)))*S[1, 1, 1, 1, n] + (1200/(-1 + n) - 1200/n + 
             248/(1 + n))*S[1, 1, 1, 2, n] + (640/(-1 + n) - 648/n + 
             240/(1 + n))*S[1, 1, 2, 1, n] + (-8/(3*(-1 + n)) + 32/(3*n) + 
             524/(3*(1 + n)))*S[1, 2, 1, 1, n] + (-320/(-1 + n) + 320/n + 
             224/(1 + n))*S[2, 1, 1, 1, n] + (1920/(-1 + n) - 1920/n + 
             960/(1 + n))*S[1, 1, 1, 1, 1, n] + (-40/(-1 + n)^2 - 
             4547/(36*(-1 + n)) - 48/n^4 + 280/(3*n^3) - 844/(9*n^2) + 
             5375/(36*n) + 36/(1 + n)^4 + 250/(3*(1 + n)^3) + 
             775/(9*(1 + n)^2) - 7631/(72*(1 + n)) - 32/(3*(2 + n)^2) + 
             112/(9*(2 + n)) + (8/(-1 + n) + 8/n^2 - 16/n + 4/(1 + n)^2 + 14/
                (1 + n))*S[-2, n] + (-72/(-1 + n)^2 + 458/(9*(-1 + n)) - 56/
                n^3 - 20/(3*n^2) - 1270/(9*n) + 4/(1 + n)^3 + 38/(1 + n)^2 + 
               707/(9*(1 + n)) + 32/(3*(2 + n)^2) - 280/(9*(2 + n)))*
              S[1, n] + (64/(-1 + n)^2 + 28/(-1 + n) + 48/n^2 - 72/n + 48/
                (1 + n)^2 + 84/(1 + n) + 16/(2 + n))*S[2, n] + 
             (80/(-1 + n) - 80/n + 40/(1 + n))*S[3, n] + 
             (-16/(-1 + n) + 16/n - 8/(1 + n))*S[-2, 1, n] + 
             (16/(-1 + n) - 16/n + 8/(1 + n))*S[1, -2, n] + 
             (48/(-1 + n)^2 + 716/(3*(-1 + n)) + 72/n^2 - 736/(3*n) - 12/
                (1 + n)^2 + 458/(3*(1 + n)) + 80/(3*(2 + n)))*S[1, 1, n] + 
             (-192/(-1 + n) + 192/n - 96/(1 + n))*S[1, 1, 1, n])*zeta[2] + 
           (8/(-2 + n) - 1756/(3*(-1 + n)^2) - 6346/(9*(-1 + n)) - 
             896/(3*n^3) + 9712/(9*n^2) - 38630/(9*n) + 3640/(3*(1 + n)^3) + 
             15008/(9*(1 + n)^2) + 55876/(9*(1 + n)) + 384/(2 + n)^2 - 
             1408/(9*(2 + n)) + (-96 - 320/(-1 + n) + 256/n)*S[-2, n] + 
             (-16/(3*(-2 + n)) + 1792/(3*(-1 + n)^2) + 13972/(9*(-1 + n)) + 
               128/(3*n^2) - 4424/(9*n) - 80/(3*(1 + n)^2) - 2834/
                (9*(1 + n)) + 4000/(9*(2 + n)))*S[1, n] + 
             (48 + 1312/(3*(-1 + n)) - 1216/(3*n) - 184/(3*(1 + n)))*
              S[2, n] + (-4640/(3*(-1 + n)) + 4736/(3*n) - 2872/(3*(1 + n)))*
              S[1, 1, n])*zeta[3] + (270/(-1 + n) - 72/n^2 - 342/n + 
             396/(1 + n)^2 + 621/(1 + n) + 288/(2 + n) + 
             (-72/(-1 + n) + 72/n - 324/(1 + n))*S[1, n])*zeta[4] + 
           (-240 + 720/(1 + n))*zeta[5])))
 
Fs[q, c] = asb^2*((ca*(2/(3*(-1 + n)) - n^(-2) - (1 + n)^(-1) + 
          1/(3*(2 + n)))*tf)/eps^2 + 
       (ca*tf*(4/(3*(-1 + n)^2) - 7/(3*(-1 + n)) - 3/n^3 + 4/n^2 - n^(-1) - 
          (1 + n)^(-2) + 4/(1 + n) + 2/(3*(2 + n)^2) - 2/(3*(2 + n)) + 
          (4/(3*(-1 + n)) - 2/n^2 - 2/(1 + n) + 2/(3*(2 + n)))*S[1, n]))/
        eps + ca*tf*(8/(3*(-1 + n)^3) - 14/(3*(-1 + n)^2) + 29/(6*(-1 + n)) - 
         7/n^4 + 12/n^3 - 10/n^2 + (1 + n)^(-3) + 7/(1 + n)^2 - 
         11/(2*(1 + n)) + 4/(3*(2 + n)^3) - 4/(3*(2 + n)^2) + 2/(3*(2 + n)) + 
         (8/(3*(-1 + n)^2) - 14/(3*(-1 + n)) - 6/n^3 + 8/n^2 - 2/n - 
           2/(1 + n)^2 + 8/(1 + n) + 4/(3*(2 + n)^2) - 4/(3*(2 + n)))*
          S[1, n] + (4/(3*(-1 + n)) - 2/n^2 - 2/(1 + n) + 2/(3*(2 + n)))*
          S[2, n] + (8/(3*(-1 + n)) - 4/n^2 - 4/(1 + n) + 4/(3*(2 + n)))*
          S[1, 1, n] + (-2/(3*(-1 + n)) + n^(-2) + (1 + n)^(-1) - 
           1/(3*(2 + n)))*zeta[2]) + ca*eps*tf*(16/(3*(-1 + n)^4) - 
         28/(3*(-1 + n)^3) + 29/(3*(-1 + n)^2) - 97/(12*(-1 + n)) - 15/n^5 + 
         28/n^4 - 28/n^3 + 12/n^2 + 5/(2*n) + 11/(1 + n)^4 + 11/(1 + n)^3 - 
         10/(1 + n)^2 + 25/(4*(1 + n)) + 8/(3*(2 + n)^4) - 8/(3*(2 + n)^3) + 
         4/(3*(2 + n)^2) - 2/(3*(2 + n)) + (16/(3*(-1 + n)^3) - 
           28/(3*(-1 + n)^2) + 29/(3*(-1 + n)) - 14/n^4 + 24/n^3 - 20/n^2 + 
           2/(1 + n)^3 + 14/(1 + n)^2 - 11/(1 + n) + 8/(3*(2 + n)^3) - 
           8/(3*(2 + n)^2) + 4/(3*(2 + n)))*S[1, n] + 
         (8/(3*(-1 + n)^2) - 14/(3*(-1 + n)) - 6/n^3 + 8/n^2 - 2/n - 
           2/(1 + n)^2 + 8/(1 + n) + 4/(3*(2 + n)^2) - 4/(3*(2 + n)))*
          S[2, n] + (4/(3*(-1 + n)) - 2/n^2 - 2/(1 + n) + 2/(3*(2 + n)))*
          S[3, n] + (16/(3*(-1 + n)^2) - 28/(3*(-1 + n)) - 12/n^3 + 16/n^2 - 
           4/n - 4/(1 + n)^2 + 16/(1 + n) + 8/(3*(2 + n)^2) - 8/(3*(2 + n)))*
          S[1, 1, n] + (8/(3*(-1 + n)) - 4/n^2 - 4/(1 + n) + 4/(3*(2 + n)))*
          S[1, 2, n] + (8/(3*(-1 + n)) - 4/n^2 - 4/(1 + n) + 4/(3*(2 + n)))*
          S[2, 1, n] + (16/(3*(-1 + n)) - 8/n^2 - 8/(1 + n) + 8/(3*(2 + n)))*
          S[1, 1, 1, n] + (-4/(3*(-1 + n)^2) + 7/(3*(-1 + n)) + 3/n^3 - 
           4/n^2 + n^(-1) + (1 + n)^(-2) - 4/(1 + n) - 2/(3*(2 + n)^2) + 
           2/(3*(2 + n)) + (-4/(3*(-1 + n)) + 2/n^2 + 2/(1 + n) - 
             2/(3*(2 + n)))*S[1, n])*zeta[2] + 
         (-64/(9*(-1 + n)) + 32/(3*n^2) + 32/(3*(1 + n)) - 32/(9*(2 + n)))*
          zeta[3])) + 
     asb^3*((ca^2*tf*(2/(3*(-1 + n)^2) + 38/(27*(-1 + n)) + 5/(6*n^3) - 
           161/(36*n^2) + 13/(4*n) - 4/(3*(1 + n)^2) - 185/(36*(1 + n)) - 
           4/(9*(2 + n)^2) + 13/(27*(2 + n)) + (-11/(9*(-1 + n)) + 
             11/(6*n^2) + 11/(6*(1 + n)) - 11/(18*(2 + n)))*S[1, n]) + 
         ca*((-32/(27*(-1 + n)) + 16/(9*n^2) + 16/(9*(1 + n)) - 
             16/(27*(2 + n)))*tf^2 + cf*tf*(8/(9*(-1 + n)) - 2/(3*n^3) - 
             1/(3*n^2) - 5/(3*n) + 2/(3*(1 + n)^2) + 1/(3*(1 + n)) + 
             4/(9*(2 + n)) + (-8/(9*(-1 + n)) + 4/(3*n^2) + 4/(3*(1 + n)) - 4/
                (9*(2 + n)))*S[1, n])))/eps^3 + 
       (ca^2*tf*(22/(9*(-1 + n)^3) + 65/(27*(-1 + n)^2) + 55/(648*(-1 + n)) + 
           5/n^4 - 893/(36*n^3) + 2825/(108*n^2) - 269/(8*n) - 4/(1 + n)^3 + 
           145/(36*(1 + n)^2) + 7159/(216*(1 + n)) - 8/(3*(2 + n)^3) + 
           34/(27*(2 + n)^2) + 257/(648*(2 + n)) + 
           (-16/(9*(-1 + n)) + 8/(3*n^2) + 8/(3*(1 + n)) - 8/(9*(2 + n)))*
            S[-2, n] + (-14/(9*(-1 + n)^2) + 487/(54*(-1 + n)) + 25/(3*n^3) - 
             359/(18*n^2) + 125/(12*n) - 13/(6*(1 + n)^2) - 199/(9*(1 + n)) - 
             19/(9*(2 + n)^2) + 289/(108*(2 + n)))*S[1, n] + 
           (-(-1 + n)^(-1) + 3/(2*n^2) + 3/(2*(1 + n)) - 1/(2*(2 + n)))*
            S[2, n] + (-55/(9*(-1 + n)) + 55/(6*n^2) + 55/(6*(1 + n)) - 
             55/(18*(2 + n)))*S[1, 1, n]) + 
         ca*(tf^2*(-32/(9*(-1 + n)^2) + 376/(81*(-1 + n)) + 64/(9*n^3) - 
             208/(27*n^2) + 8/(3*n) + 16/(9*(1 + n)^2) - 232/(27*(1 + n)) - 
             32/(27*(2 + n)^2) + 104/(81*(2 + n)) + (-64/(27*(-1 + n)) + 32/
                (9*n^2) + 32/(9*(1 + n)) - 32/(27*(2 + n)))*S[1, n]) + 
           cf*tf*(8/(3*(-1 + n)^2) - 91/(27*(-1 + n)) - 4/n^4 + 8/(3*n^3) - 
             20/(3*n^2) + 40/(3*n) + 2/(1 + n)^3 - 4/(1 + n)^2 - 
             31/(3*(1 + n)) + 16/(9*(2 + n)^2) + 10/(27*(2 + n)) + 
             (-8/(3*(-1 + n)^2) + 154/(27*(-1 + n)) + 6/n^3 - 23/(3*n^2) - 5/
                (3*n) + 14/(3*(1 + n)^2) - 19/(3*(1 + n)) - 16/
                (9*(2 + n)^2) + 62/(27*(2 + n)))*S[1, n] + 
             (16/(9*(-1 + n)) - 8/(3*n^2) - 8/(3*(1 + n)) + 8/(9*(2 + n)))*
              S[2, n] + (-40/(9*(-1 + n)) + 20/(3*n^2) + 20/(3*(1 + n)) - 20/
                (9*(2 + n)))*S[1, 1, n])))/eps^2 + 
       xib*((ca^2*(1/(6*(-1 + n)) - 1/(4*n^2) - 1/(4*(1 + n)) + 
            1/(12*(2 + n)))*tf)/eps^3 + (ca^2*tf*(5/(18*(-1 + n)^2) + 
            139/(216*(-1 + n)) - 23/(12*n^3) + 1/(2*n^2) - 9/(4*n) - 
            1/(12*(1 + n)^2) + 41/(24*(1 + n)) + 1/(6*(2 + n)^2) - 
            11/(108*(2 + n)) + (-1/(9*(-1 + n)) + 1/(6*n^2) + 1/(6*(1 + n)) - 
              1/(18*(2 + n)))*S[1, n]))/eps^2 + 
         (ca^2*tf*(1/(12*(-2 + n)) + 1/(18*(-1 + n)^3) + 
            181/(72*(-1 + n)^2) - 2047/(648*(-1 + n)) - 35/(4*n^4) + 
            37/(6*n^3) - 31/(4*n^2) + 115/(12*n) + 5/(4*(1 + n)^3) + 
            61/(24*(1 + n)^2) - 57/(8*(1 + n)) + 1/(3*(2 + n)^3) - 
            11/(54*(2 + n)^2) + 50/(81*(2 + n)) + (1/(9*(-2 + n)) - 
              1/(3*(-1 + n)) + 1/(2*n) - 1/(3*(1 + n)^2) - 1/(9*(1 + n)) - 
              1/(6*(2 + n)))*S[-2, n] + (-1/(2*(-1 + n)^2) + 
              809/(216*(-1 + n)) - 17/(6*n^3) - 5/(3*n^2) - 23/(4*n) + 
              2/(3*(1 + n)^2) + 15/(8*(1 + n)) - 1/(9*(2 + n)^2) + 
              7/(54*(2 + n)))*S[1, n] + (-14/(9*(-1 + n)) + 7/(3*n^2) + 
              7/(3*(1 + n)) - 7/(9*(2 + n)))*S[1, 1, n] + 
            (-1/(4*(-1 + n)) + 3/(8*n^2) + 3/(8*(1 + n)) - 1/(8*(2 + n)))*
             zeta[2]))/eps + ca^2*tf*(1/(3*(-2 + n)^2) - 13/(18*(-2 + n)) - 
           25/(18*(-1 + n)^4) + 659/(72*(-1 + n)^3) - 235/(18*(-1 + n)^2) + 
           78149/(3888*(-1 + n)) - 395/(12*n^5) + 63/(2*n^4) - 116/(3*n^3) + 
           575/(24*n^2) - 2027/(48*n) + 89/(12*(1 + n)^4) + 
           59/(24*(1 + n)^3) - 107/(12*(1 + n)^2) + 3383/(144*(1 + n)) + 
           2/(3*(2 + n)^4) - 11/(27*(2 + n)^3) + 100/(81*(2 + n)^2) - 
           2495/(3888*(2 + n)) + (1/(3*(-2 + n)) - (-1 + n)^(-1) + 3/(2*n) - 
             (1 + n)^(-2) - 1/(3*(1 + n)) - 1/(2*(2 + n)))*S[-3, n] + 
           (4/(9*(-2 + n)^2) - 29/(54*(-2 + n)) + 4/(9*(-1 + n)) - 
             1/(2*n^2) + 7/(4*n) - 4/(3*(1 + n)^3) - 4/(3*(1 + n)^2) - 
             26/(27*(1 + n)) - 1/(3*(2 + n)^2) - 25/(36*(2 + n)))*S[-2, n] + 
           (1/(4*(-2 + n)) - 17/(6*(-1 + n)^3) + 833/(72*(-1 + n)^2) - 
             4567/(324*(-1 + n)) - 113/(6*n^4) + 25/(3*n^3) - 83/(6*n^2) + 
             233/(8*n) + 8/(3*(1 + n)^3) + 11/(8*(1 + n)^2) - 
             49/(3*(1 + n)) - 2/(9*(2 + n)^3) + 7/(27*(2 + n)^2) + 
             683/(648*(2 + n)))*S[1, n] + (-1/(6*(-1 + n)^2) + 
             241/(72*(-1 + n)) - 7/(2*n^3) - n^(-2) - 6/n + 1/(2*(1 + n)^2) + 
             21/(8*(1 + n)) + 1/(36*(2 + n)))*S[2, n] + 
           (1/(9*(-2 + n)) - 1/(2*n^2) + 1/(2*n) - 1/(3*(1 + n)^2) - 
             11/(18*(1 + n)))*S[3, n] + (1/(3*(-2 + n)) - (-1 + n)^(-1) + 
             3/(2*n) - (1 + n)^(-2) - 1/(3*(1 + n)) - 1/(2*(2 + n)))*
            S[-2, 1, n] + (1/(3*(-2 + n)) - (-1 + n)^(-1) + 3/(2*n) - 
             (1 + n)^(-2) - 1/(3*(1 + n)) - 1/(2*(2 + n)))*S[1, -2, n] + 
           (-25/(6*(-1 + n)^2) + 3211/(216*(-1 + n)) - 8/(3*n^3) - 
             34/(3*n^2) - 61/(4*n) + 23/(6*(1 + n)^2) - 7/(8*(1 + n)) - 
             14/(9*(2 + n)^2) + 34/(27*(2 + n)))*S[1, 1, n] + 
           (-4/(3*(-1 + n)) + 2/n^2 + 2/(1 + n) - 2/(3*(2 + n)))*S[1, 2, n] + 
           (-4/(3*(-1 + n)) + 2/n^2 + 2/(1 + n) - 2/(3*(2 + n)))*S[2, 1, n] + 
           (-64/(9*(-1 + n)) + 32/(3*n^2) + 32/(3*(1 + n)) - 32/(9*(2 + n)))*
            S[1, 1, 1, n] + (-5/(12*(-1 + n)^2) - 139/(144*(-1 + n)) + 
             23/(8*n^3) - 3/(4*n^2) + 27/(8*n) + 1/(8*(1 + n)^2) - 
             41/(16*(1 + n)) - 1/(4*(2 + n)^2) + 11/(72*(2 + n)) + 
             (1/(6*(-1 + n)) - 1/(4*n^2) - 1/(4*(1 + n)) + 1/(12*(2 + n)))*
              S[1, n])*zeta[2] + (2/(3*(-2 + n)) + 11/(6*(-1 + n)) - 
             23/(4*n^2) + 3/n - 2/(1 + n)^2 - 77/(12*(1 + n)) + 
             11/(12*(2 + n)))*zeta[3])) + 
       (ca^2*tf*(-5/(12*(-2 + n)) + 74/(9*(-1 + n)^4) + 34/(9*(-1 + n)^3) + 
           5111/(648*(-1 + n)^2) - 22769/(1944*(-1 + n)) + 125/(6*n^5) - 
           3587/(36*n^4) + 14459/(108*n^3) - 91435/(648*n^2) + 
           17083/(144*n) - 4/(3*(1 + n)^4) + 1621/(36*(1 + n)^3) + 
           8959/(216*(1 + n)^2) - 69301/(648*(1 + n)) - 112/(9*(2 + n)^4) + 
           100/(27*(2 + n)^3) - 575/(324*(2 + n)^2) + 1723/(3888*(2 + n)) + 
           (-20/(9*(-1 + n)) + 2/n^2 + 2/n - 2/(3*(1 + n)^2) + 
             4/(3*(1 + n)) - 10/(9*(2 + n)))*S[-3, n] + 
           (-5/(9*(-2 + n)) - 8/(3*(-1 + n)^2) + 52/(9*(-1 + n)) + 
             22/(3*n^3) - 22/(3*n^2) - 19/(6*n) + 4/(3*(1 + n)^3) + 
             23/(3*(1 + n)^2) - 34/(9*(1 + n)) - 8/(3*(2 + n)^2) + 
             31/(18*(2 + n)))*S[-2, n] + (-4/(-1 + n)^3 + 
             1237/(54*(-1 + n)^2) - 15311/(648*(-1 + n)) + 187/(6*n^4) - 
             1661/(18*n^3) + 11221/(108*n^2) - 2177/(24*n) - 
             25/(2*(1 + n)^3) + 32/(9*(1 + n)^2) + 25199/(216*(1 + n)) - 
             70/(9*(2 + n)^3) + 95/(18*(2 + n)^2) - 1507/(648*(2 + n)))*
            S[1, n] + (391/(54*(-1 + n)) + 26/(3*n^3) - 62/(3*n^2) + 
             161/(12*n) - 7/(6*(1 + n)^2) - 47/(2*(1 + n)) - 
             29/(9*(2 + n)^2) + 307/(108*(2 + n)))*S[2, n] + 
           (-5/(3*(-1 + n)) + 7/(2*n^2) - 5/(3*n) + 2/(3*(1 + n)^2) + 
             25/(6*(1 + n)) - 5/(6*(2 + n)))*S[3, n] + 
           (-40/(9*(-1 + n)) + 8/n^2 - 4/(3*n) + 8/(1 + n) - 20/(9*(2 + n)))*
            S[-2, 1, n] + (-80/(9*(-1 + n)) + 44/(3*n^2) - 8/(3*n) + 
             4/(3*(1 + n)^2) + 16/(1 + n) - 40/(9*(2 + n)))*S[1, -2, n] + 
           (-106/(9*(-1 + n)^2) + 1979/(54*(-1 + n)) + 110/(3*n^3) - 
             656/(9*n^2) + 391/(12*n) - 17/(6*(1 + n)^2) - 
             1435/(18*(1 + n)) - 71/(9*(2 + n)^2) + 1133/(108*(2 + n)))*
            S[1, 1, n] + (-61/(9*(-1 + n)) + 19/(2*n^2) + 4/(3*n) - 
             5/(3*(1 + n)^2) + 59/(6*(1 + n)) - 79/(18*(2 + n)))*S[1, 2, n] + 
           (-41/(9*(-1 + n)) + 15/(2*n^2) - 4/(3*n) + 5/(3*(1 + n)^2) + 
             43/(6*(1 + n)) - 23/(18*(2 + n)))*S[2, 1, n] + 
           (-209/(9*(-1 + n)) + 209/(6*n^2) + 209/(6*(1 + n)) - 
             209/(18*(2 + n)))*S[1, 1, 1, n] + (-(-1 + n)^(-2) - 
             19/(9*(-1 + n)) - 5/(4*n^3) + 161/(24*n^2) - 39/(8*n) + 
             2/(1 + n)^2 + 185/(24*(1 + n)) + 2/(3*(2 + n)^2) - 
             13/(18*(2 + n)) + (11/(6*(-1 + n)) - 11/(4*n^2) - 11/
                (4*(1 + n)) + 11/(12*(2 + n)))*S[1, n])*zeta[2] + 
           (4/(-1 + n) - 12/n^2 + 12/n - 12/(1 + n)^2 - 12/(1 + n) - 
             4/(2 + n))*zeta[3]) + ca*(tf^2*(-32/(3*(-1 + n)^3) + 
             376/(27*(-1 + n)^2) - 1384/(81*(-1 + n)) + 208/(9*n^4) - 
             832/(27*n^3) + 2680/(81*n^2) - 20/(9*n) - 32/(9*(1 + n)^3) - 
             448/(27*(1 + n)^2) + 1840/(81*(1 + n)) - 64/(27*(2 + n)^3) + 
             208/(81*(2 + n)^2) - 92/(27*(2 + n)) + (-64/(9*(-1 + n)^2) + 752/
                (81*(-1 + n)) + 128/(9*n^3) - 416/(27*n^2) + 16/(3*n) + 32/
                (9*(1 + n)^2) - 464/(27*(1 + n)) - 64/(27*(2 + n)^2) + 208/
                (81*(2 + n)))*S[1, n] + (-32/(9*(-1 + n)) + 16/(3*n^2) + 16/
                (3*(1 + n)) - 16/(9*(2 + n)))*S[2, n] + 
             (-128/(27*(-1 + n)) + 64/(9*n^2) + 64/(9*(1 + n)) - 64/
                (27*(2 + n)))*S[1, 1, n] + (16/(9*(-1 + n)) - 8/(3*n^2) - 8/
                (3*(1 + n)) + 8/(9*(2 + n)))*zeta[2]) + 
           cf*tf*(8/(-1 + n)^3 - 91/(9*(-1 + n)^2) + 4649/(324*(-1 + n)) - 
             50/(3*n^5) + 59/(3*n^4) - 127/(3*n^3) + 131/(3*n^2) - 
             175/(3*n) + 2/(3*(1 + n)^4) - 50/(3*(1 + n)^3) - 
             5/(2*(1 + n)^2) + 493/(12*(1 + n)) + 64/(9*(2 + n)^3) + 
             40/(27*(2 + n)^2) + 235/(81*(2 + n)) + (-8/(-1 + n)^3 + 154/
                (9*(-1 + n)^2) - 1295/(81*(-1 + n)) + 68/(3*n^4) - 100/
                (3*n^3) + 10/n^2 + 31/n + 6/(1 + n)^3 - 112/(3*(1 + n)^2) - 
               13/(1 + n) - 64/(9*(2 + n)^3) + 248/(27*(2 + n)^2) - 163/
                (81*(2 + n)))*S[1, n] + (16/(3*(-1 + n)^2) - 116/
                (27*(-1 + n)) - 50/(3*n^3) + 41/(3*n^2) - 35/(3*n) - 10/
                (3*(1 + n)^2) + 17/(1 + n) + 32/(9*(2 + n)^2) - 28/
                (27*(2 + n)))*S[2, n] + (56/(9*(-1 + n)) - 28/(3*n^2) - 28/
                (3*(1 + n)) + 28/(9*(2 + n)))*S[3, n] + 
             (-40/(3*(-1 + n)^2) + 626/(27*(-1 + n)) + 34/n^3 - 109/(3*n^2) + 
               5/(3*n) + 58/(3*(1 + n)^2) - 101/(3*(1 + n)) - 80/
                (9*(2 + n)^2) + 238/(27*(2 + n)))*S[1, 1, n] + 
             (16/(9*(-1 + n)) - 8/(3*n^2) - 8/(3*(1 + n)) + 8/(9*(2 + n)))*
              S[1, 2, n] + (-152/(9*(-1 + n)) + 76/(3*n^2) + 76/(3*(1 + n)) - 
               76/(9*(2 + n)))*S[1, 1, 1, n] + (-4/(3*(-1 + n)) + n^(-3) + 1/
                (2*n^2) + 5/(2*n) - (1 + n)^(-2) - 1/(2*(1 + n)) - 2/
                (3*(2 + n)) + (4/(3*(-1 + n)) - 2/n^2 - 2/(1 + n) + 
                 2/(3*(2 + n)))*S[1, n])*zeta[2] + (-16/(3*(-1 + n)) + 8/
                n^2 + 8/(1 + n) - 8/(3*(2 + n)))*zeta[3])))/eps + 
       ca^2*tf*(-5/(3*(-2 + n)^2) + 34/(9*(-2 + n)) + 238/(9*(-1 + n)^5) + 
         40/(9*(-1 + n)^4) + 8771/(216*(-1 + n)^3) - 19201/(243*(-1 + n)^2) + 
         1623635/(11664*(-1 + n)) + 75/n^6 - 12665/(36*n^5) + 
         57785/(108*n^4) - 401947/(648*n^3) + 1550909/(3888*n^2) - 
         431915/(864*n) + 60/(1 + n)^5 + 6379/(36*(1 + n)^4) + 
         9685/(216*(1 + n)^3) - 17737/(162*(1 + n)^2) + 
         1377653/(3888*(1 + n)) - 160/(3*(2 + n)^5) + 328/(27*(2 + n)^4) - 
         2239/(162*(2 + n)^3) + 7835/(1944*(2 + n)^2) + 
         60389/(23328*(2 + n)) + (-32/(9*(-1 + n)) - 4/(3*n^2) + 8/n - 
           4/(3*(1 + n)^2) - 8/(3*(1 + n)) - 16/(9*(2 + n)))*S[-4, n] + 
         (-5/(3*(-2 + n)) + 4/(3*(-1 + n)^2) + 191/(54*(-1 + n)) - 
           17/(3*n^3) + 35/(3*n^2) - 43/(2*n) - 8/(3*(1 + n)^3) + 
           32/(3*(1 + n)^2) + 37/(2*(1 + n)) - 28/(9*(2 + n)^2) + 
           61/(54*(2 + n)))*S[-3, n] + (-20/(9*(-2 + n)^2) + 
           157/(54*(-2 + n)) - 8/(-1 + n)^3 + 199/(9*(-1 + n)^2) - 
           5861/(162*(-1 + n)) + 32/(3*n^4) - 28/(3*n^3) + 49/(6*n^2) + 
           199/(4*n) + 32/(3*(1 + n)^4) + 46/(3*(1 + n)^3) - 
           71/(3*(1 + n)^2) - 643/(54*(1 + n)) - 80/(9*(2 + n)^3) + 
           133/(27*(2 + n)^2) - 1481/(324*(2 + n)))*S[-2, n] + 
         (-5/(4*(-2 + n)) - 32/(3*(-1 + n)^4) + 1051/(18*(-1 + n)^3) - 
           29239/(648*(-1 + n)^2) + 33511/(972*(-1 + n)) + 319/(3*n^5) - 
           6017/(18*n^4) + 50599/(108*n^3) - 296459/(648*n^2) + 
           45215/(144*n) - 19/(2*(1 + n)^4) + 1178/(9*(1 + n)^3) + 
           29267/(216*(1 + n)^2) - 113635/(324*(1 + n)) - 268/(9*(2 + n)^4) + 
           277/(27*(2 + n)^3) - 925/(108*(2 + n)^2) + 13631/(3888*(2 + n)))*
          S[1, n] + (2/(3*(-1 + n)^3) + 35/(2*(-1 + n)^2) - 
           1465/(216*(-1 + n)) + 215/(6*n^4) - 697/(6*n^3) + 4007/(36*n^2) - 
           937/(8*n) - 65/(6*(1 + n)^3) - 85/(6*(1 + n)^2) + 
           9385/(72*(1 + n)) - 46/(3*(2 + n)^3) + 173/(18*(2 + n)^2) - 
           1391/(216*(2 + n)))*S[2, n] + (-5/(9*(-2 + n)) + 
           10/(3*(-1 + n)^2) + 3/(-1 + n) + 56/(3*n^3) - 179/(6*n^2) + 
           97/(4*n) + 16/(3*(1 + n)^3) + 15/(2*(1 + n)^2) - 
           527/(18*(1 + n)) - 7/(2 + n)^2 + 31/(12*(2 + n)))*S[3, n] + 
         (31/(9*(-1 + n)) - 1/(2*n^2) - 6/n + 4/(3*(1 + n)^2) + 
           5/(6*(1 + n)) + 31/(18*(2 + n)))*S[4, n] + 
         (-8/(3*(-1 + n)) + 19/(3*n^2) - 1/(3*n) - 2/(1 + n)^2 + 
           13/(3*(1 + n)) - 4/(3*(2 + n)))*S[-3, 1, n] + 
         (-88/(9*(-1 + n)) + 52/(3*n^2) - 4/n + 4/(3*(1 + n)^2) + 
           56/(3*(1 + n)) - 44/(9*(2 + n)))*S[-2, -2, n] + 
         (-5/(3*(-2 + n)) - 8/(3*(-1 + n)^2) + 292/(27*(-1 + n)) + 
           76/(3*n^3) - 76/(3*n^2) + 23/(6*n) + 4/(1 + n)^3 + 
           59/(3*(1 + n)^2) - 18/(1 + n) - 64/(9*(2 + n)^2) + 
           271/(54*(2 + n)))*S[-2, 1, n] + (-16/(3*(-1 + n)) + 22/(3*n^2) + 
           2/(3*n) + 22/(3*(1 + n)) - 8/(3*(2 + n)))*S[-2, 2, n] + 
         (-16/(-1 + n) + 85/(3*n^2) - 5/n + 2/(3*(1 + n)^2) + 29/(1 + n) - 
           8/(2 + n))*S[1, -3, n] + (-5/(3*(-2 + n)) - 64/(3*(-1 + n)^2) + 
           929/(27*(-1 + n)) + 154/(3*n^3) - 182/(3*n^2) + 13/(2*n) + 
           12/(1 + n)^3 + 31/(1 + n)^2 - 47/(1 + n) - 104/(9*(2 + n)^2) + 
           419/(54*(2 + n)))*S[1, -2, n] + (-104/(3*(-1 + n)^3) + 
           5405/(54*(-1 + n)^2) - 76885/(648*(-1 + n)) + 755/(6*n^4) - 
           2813/(9*n^3) + 39155/(108*n^2) - 6043/(24*n) - 77/(2*(1 + n)^3) - 
           115/(18*(1 + n)^2) + 83041/(216*(1 + n)) - 206/(9*(2 + n)^3) + 
           113/(6*(2 + n)^2) - 9077/(648*(2 + n)))*S[1, 1, n] + 
         (-28/(3*(-1 + n)^2) + 529/(18*(-1 + n)) + 43/n^3 - 211/(3*n^2) + 
           493/(12*n) - 20/(3*(1 + n)^3) + 23/(2*(1 + n)^2) - 
           527/(6*(1 + n)) - 43/(3*(2 + n)^2) + 625/(36*(2 + n)))*
          S[1, 2, n] + (-119/(9*(-1 + n)) + 113/(6*n^2) + 7/(3*n) - 
           16/(3*(1 + n)^2) + 43/(2*(1 + n)) - 191/(18*(2 + n)))*S[1, 3, n] + 
         (-64/(9*(-1 + n)) + 34/(3*n^2) - 2/(3*n) + 34/(3*(1 + n)) - 
           32/(9*(2 + n)))*S[2, -2, n] + (-8/(-1 + n)^2 + 
           1987/(54*(-1 + n)) + 95/(3*n^3) - 235/(3*n^2) + 433/(12*n) + 
           20/(3*(1 + n)^3) - 79/(6*(1 + n)^2) - 463/(6*(1 + n)) - 
           53/(9*(2 + n)^2) + 463/(108*(2 + n)))*S[2, 1, n] + 
         (-7/(-1 + n) + 73/(6*n^2) - 3/n + 7/(3*(1 + n)^2) + 25/(2*(1 + n)) - 
           5/(2*(2 + n)))*S[2, 2, n] + (-29/(3*(-1 + n)) + 109/(6*n^2) - 
           7/n + 16/(3*(1 + n)^2) + 39/(2*(1 + n)) - 17/(6*(2 + n)))*
          S[3, 1, n] + (-104/(9*(-1 + n)) + 24/n^2 - 20/(3*n) + 24/(1 + n) - 
           52/(9*(2 + n)))*S[-2, 1, 1, n] + (-248/(9*(-1 + n)) + 
           134/(3*n^2) - 22/(3*n) + 4/(1 + n)^2 + 146/(3*(1 + n)) - 
           124/(9*(2 + n)))*S[1, -2, 1, n] + (-280/(9*(-1 + n)) + 52/n^2 - 
           32/(3*n) + 16/(3*(1 + n)^2) + 172/(3*(1 + n)) - 140/(9*(2 + n)))*
          S[1, 1, -2, n] + (-446/(9*(-1 + n)^2) + 6973/(54*(-1 + n)) + 
           400/(3*n^3) - 2203/(9*n^2) + 1205/(12*n) - 7/(6*(1 + n)^2) - 
           4787/(18*(1 + n)) - 241/(9*(2 + n)^2) + 3931/(108*(2 + n)))*
          S[1, 1, 1, n] + (-239/(9*(-1 + n)) + 215/(6*n^2) + 8/n - 
           9/(1 + n)^2 + 221/(6*(1 + n)) - 329/(18*(2 + n)))*S[1, 1, 2, n] + 
         (-203/(9*(-1 + n)) + 211/(6*n^2) - 8/(3*n) + 7/(3*(1 + n)^2) + 
           71/(2*(1 + n)) - 185/(18*(2 + n)))*S[1, 2, 1, n] + 
         (-151/(9*(-1 + n)) + 57/(2*n^2) - 20/(3*n) + 25/(3*(1 + n)^2) + 
           161/(6*(1 + n)) - 61/(18*(2 + n)))*S[2, 1, 1, n] + 
         (-715/(9*(-1 + n)) + 715/(6*n^2) + 715/(6*(1 + n)) - 
           715/(18*(2 + n)))*S[1, 1, 1, 1, n] + 
         (-11/(3*(-1 + n)^3) - 65/(18*(-1 + n)^2) - 55/(432*(-1 + n)) - 
           15/(2*n^4) + 893/(24*n^3) - 2825/(72*n^2) + 807/(16*n) + 
           6/(1 + n)^3 - 145/(24*(1 + n)^2) - 7159/(144*(1 + n)) + 
           4/(2 + n)^3 - 17/(9*(2 + n)^2) - 257/(432*(2 + n)) + 
           (8/(3*(-1 + n)) - 4/n^2 - 4/(1 + n) + 4/(3*(2 + n)))*S[-2, n] + 
           (7/(3*(-1 + n)^2) - 487/(36*(-1 + n)) - 25/(2*n^3) + 
             359/(12*n^2) - 125/(8*n) + 13/(4*(1 + n)^2) + 199/(6*(1 + n)) + 
             19/(6*(2 + n)^2) - 289/(72*(2 + n)))*S[1, n] + 
           (3/(2*(-1 + n)) - 9/(4*n^2) - 9/(4*(1 + n)) + 3/(4*(2 + n)))*
            S[2, n] + (55/(6*(-1 + n)) - 55/(4*n^2) - 55/(4*(1 + n)) + 
             55/(12*(2 + n)))*S[1, 1, n])*zeta[2] + 
         (-10/(3*(-2 + n)) + 50/(3*(-1 + n)^2) - 5225/(54*(-1 + n)) - 
           481/(6*n^3) + 9121/(36*n^2) - 601/(4*n) - 48/(1 + n)^3 + 
           296/(3*(1 + n)^2) + 8443/(36*(1 + n)) + 8/(9*(2 + n)^2) + 
           427/(27*(2 + n)) + (187/(9*(-1 + n)) - 199/(6*n^2) + 8/n - 
             14/(1 + n)^2 - 187/(6*(1 + n)) + 43/(18*(2 + n)))*S[1, n])*
          zeta[3] + (6/(-1 + n) - 18/n^2 + 18/n - 18/(1 + n)^2 - 18/(1 + n) - 
           6/(2 + n))*zeta[4]) + 
       ca*(tf^2*(-32/(-1 + n)^4 + 376/(9*(-1 + n)^3) - 1384/(27*(-1 + n)^2) + 
           35264/(729*(-1 + n)) + 640/(9*n^5) - 2704/(27*n^4) + 
           10072/(81*n^3) - 17860/(243*n^2) + 50/(27*n) - 320/(9*(1 + n)^4) - 
           832/(27*(1 + n)^3) + 3136/(81*(1 + n)^2) - 13600/(243*(1 + n)) - 
           128/(27*(2 + n)^4) + 416/(81*(2 + n)^3) - 184/(27*(2 + n)^2) + 
           4186/(729*(2 + n)) + (-64/(3*(-1 + n)^3) + 752/(27*(-1 + n)^2) - 
             2768/(81*(-1 + n)) + 416/(9*n^4) - 1664/(27*n^3) + 
             5360/(81*n^2) - 40/(9*n) - 64/(9*(1 + n)^3) - 
             896/(27*(1 + n)^2) + 3680/(81*(1 + n)) - 128/(27*(2 + n)^3) + 
             416/(81*(2 + n)^2) - 184/(27*(2 + n)))*S[1, n] + 
           (-32/(3*(-1 + n)^2) + 376/(27*(-1 + n)) + 64/(3*n^3) - 
             208/(9*n^2) + 8/n + 16/(3*(1 + n)^2) - 232/(9*(1 + n)) - 
             32/(9*(2 + n)^2) + 104/(27*(2 + n)))*S[2, n] + 
           (-64/(9*(-1 + n)) + 32/(3*n^2) + 32/(3*(1 + n)) - 32/(9*(2 + n)))*
            S[3, n] + (-128/(9*(-1 + n)^2) + 1504/(81*(-1 + n)) + 
             256/(9*n^3) - 832/(27*n^2) + 32/(3*n) + 64/(9*(1 + n)^2) - 
             928/(27*(1 + n)) - 128/(27*(2 + n)^2) + 416/(81*(2 + n)))*
            S[1, 1, n] + (-64/(9*(-1 + n)) + 32/(3*n^2) + 32/(3*(1 + n)) - 
             32/(9*(2 + n)))*S[1, 2, n] + (-64/(9*(-1 + n)) + 32/(3*n^2) + 
             32/(3*(1 + n)) - 32/(9*(2 + n)))*S[2, 1, n] + 
           (-256/(27*(-1 + n)) + 128/(9*n^2) + 128/(9*(1 + n)) - 
             128/(27*(2 + n)))*S[1, 1, 1, n] + (16/(3*(-1 + n)^2) - 
             188/(27*(-1 + n)) - 32/(3*n^3) + 104/(9*n^2) - 4/n - 
             8/(3*(1 + n)^2) + 116/(9*(1 + n)) + 16/(9*(2 + n)^2) - 
             52/(27*(2 + n)) + (32/(9*(-1 + n)) - 16/(3*n^2) - 16/
                (3*(1 + n)) + 16/(9*(2 + n)))*S[1, n])*zeta[2] + 
           (736/(27*(-1 + n)) - 368/(9*n^2) - 368/(9*(1 + n)) + 
             368/(27*(2 + n)))*zeta[3]) + cf*tf*(24/(-1 + n)^4 - 
           91/(3*(-1 + n)^3) + 4649/(108*(-1 + n)^2) - 
           91817/(1944*(-1 + n)) - 60/n^6 + 260/(3*n^5) - 572/(3*n^4) + 
           204/n^3 - 563/(3*n^2) + 393/(2*n) - 30/(1 + n)^5 - 38/(1 + n)^4 + 
           265/(6*(1 + n)^3) + 32/(1 + n)^2 - 3607/(24*(1 + n)) + 
           256/(9*(2 + n)^4) + 160/(27*(2 + n)^3) + 940/(81*(2 + n)^2) + 
           497/(486*(2 + n)) + (-24/(-1 + n)^4 + 154/(3*(-1 + n)^3) - 
             1295/(27*(-1 + n)^2) + 49135/(972*(-1 + n)) + 78/n^5 - 
             359/(3*n^4) + 77/(3*n^3) + 178/(3*n^2) - 875/(6*n) - 
             122/(3*(1 + n)^4) - 394/(3*(1 + n)^3) + 337/(6*(1 + n)^2) + 
             977/(12*(1 + n)) - 256/(9*(2 + n)^4) + 992/(27*(2 + n)^3) - 
             724/(81*(2 + n)^2) + 6739/(486*(2 + n)))*S[1, n] + 
           (16/(-1 + n)^3 - 116/(9*(-1 + n)^2) + 772/(81*(-1 + n)) - 
             208/(3*n^4) + 256/(3*n^3) - 248/(3*n^2) + 48/n + 6/(1 + n)^3 + 
             40/(1 + n)^2 - 64/(1 + n) + 128/(9*(2 + n)^3) - 
             136/(27*(2 + n)^2) + 524/(81*(2 + n)))*S[2, n] + 
           (56/(3*(-1 + n)^2) - 550/(27*(-1 + n)) - 166/(3*n^3) + 
             145/(3*n^2) - 85/(3*n) - 50/(3*(1 + n)^2) + 55/(1 + n) + 
             112/(9*(2 + n)^2) - 170/(27*(2 + n)))*S[3, n] + 
           (112/(9*(-1 + n)) - 56/(3*n^2) - 56/(3*(1 + n)) + 56/(9*(2 + n)))*
            S[4, n] + (-40/(-1 + n)^3 + 626/(9*(-1 + n)^2) - 
             4837/(81*(-1 + n)) + 412/(3*n^4) - 548/(3*n^3) + 90/n^2 + 75/n + 
             18/(1 + n)^3 - 488/(3*(1 + n)^2) - 3/(1 + n) - 
             320/(9*(2 + n)^3) + 952/(27*(2 + n)^2) - 995/(81*(2 + n)))*
            S[1, 1, n] + (16/(3*(-1 + n)^2) - 4/(27*(-1 + n)) - 62/(3*n^3) + 
             55/(3*n^2) - 91/(3*n) + 10/(3*(1 + n)^2) + 89/(3*(1 + n)) + 
             40/(9*(2 + n)^2) + 22/(27*(2 + n)))*S[1, 2, n] + 
           (104/(9*(-1 + n)) - 52/(3*n^2) - 52/(3*(1 + n)) + 52/(9*(2 + n)))*
            S[1, 3, n] + (176/(27*(-1 + n)) - 2/n^3 - 17/(3*n^2) - 19/(3*n) + 
             10/(3*(1 + n)^2) - 11/(3*(1 + n)) - 8/(9*(2 + n)^2) + 
             94/(27*(2 + n)))*S[2, 1, n] + (136/(9*(-1 + n)) - 68/(3*n^2) - 
             68/(3*(1 + n)) + 68/(9*(2 + n)))*S[2, 2, n] + 
           (56/(9*(-1 + n)) - 28/(3*n^2) - 28/(3*(1 + n)) + 28/(9*(2 + n)))*
            S[3, 1, n] + (-152/(3*(-1 + n)^2) + 2206/(27*(-1 + n)) + 
             134/n^3 - 407/(3*n^2) + 55/(3*n) + 206/(3*(1 + n)^2) - 
             391/(3*(1 + n)) - 304/(9*(2 + n)^2) + 818/(27*(2 + n)))*
            S[1, 1, 1, n] + (-16/(9*(-1 + n)) + 8/(3*n^2) + 8/(3*(1 + n)) - 
             8/(9*(2 + n)))*S[1, 1, 2, n] + (-64/(9*(-1 + n)) + 32/(3*n^2) + 
             32/(3*(1 + n)) - 32/(9*(2 + n)))*S[1, 2, 1, n] + 
           (-32/(3*(-1 + n)) + 16/n^2 + 16/(1 + n) - 16/(3*(2 + n)))*
            S[2, 1, 1, n] + (-520/(9*(-1 + n)) + 260/(3*n^2) + 
             260/(3*(1 + n)) - 260/(9*(2 + n)))*S[1, 1, 1, 1, n] + 
           (-4/(-1 + n)^2 + 91/(18*(-1 + n)) + 6/n^4 - 4/n^3 + 10/n^2 - 
             20/n - 3/(1 + n)^3 + 6/(1 + n)^2 + 31/(2*(1 + n)) - 
             8/(3*(2 + n)^2) - 5/(9*(2 + n)) + (4/(-1 + n)^2 - 77/
                (9*(-1 + n)) - 9/n^3 + 23/(2*n^2) + 5/(2*n) - 7/(1 + n)^2 + 
               19/(2*(1 + n)) + 8/(3*(2 + n)^2) - 31/(9*(2 + n)))*S[1, n] + 
             (-8/(3*(-1 + n)) + 4/n^2 + 4/(1 + n) - 4/(3*(2 + n)))*S[2, n] + 
             (20/(3*(-1 + n)) - 10/n^2 - 10/(1 + n) + 10/(3*(2 + n)))*
              S[1, 1, n])*zeta[2] + (-16/(-1 + n)^2 + 4/(3*(-1 + n)) + 
             130/(3*n^3) - 43/(3*n^2) + 49/(3*n) + 38/(3*(1 + n)^2) - 
             41/(3*(1 + n)) - 16/(3*(2 + n)^2) - 4/(2 + n) + 
             (88/(9*(-1 + n)) - 44/(3*n^2) - 44/(3*(1 + n)) + 44/(9*(2 + n)))*
              S[1, n])*zeta[3] + (-8/(-1 + n) + 12/n^2 + 12/(1 + n) - 
             4/(2 + n))*zeta[4])))
 
Fs[q, g] = asb*(((4/n - 8/(1 + n) + 8/(2 + n))*tf)/eps + 
       tf*(4/n^2 - 4/n - 16/(1 + n)^2 + 16/(2 + n)^2 + 
         (4/n - 8/(1 + n) + 8/(2 + n))*S[1, n]) + 
       eps*tf*(4/n^3 - 4/n^2 - 32/(1 + n)^3 + 32/(2 + n)^3 + 
         (4/n^2 - 4/n - 16/(1 + n)^2 + 16/(2 + n)^2)*S[1, n] + 
         (4/n - 8/(1 + n) + 8/(2 + n))*S[2, n] + 
         (4/n - 8/(1 + n) + 8/(2 + n))*S[1, 1, n] + 
         (-2/n + 4/(1 + n) - 4/(2 + n))*zeta[2]) + 
       eps^2*tf*(4/n^4 - 4/n^3 - 64/(1 + n)^4 + 64/(2 + n)^4 + 
         (4/n^3 - 4/n^2 - 32/(1 + n)^3 + 32/(2 + n)^3)*S[1, n] + 
         (4/n^2 - 4/n - 16/(1 + n)^2 + 16/(2 + n)^2)*S[2, n] + 
         (4/n - 8/(1 + n) + 8/(2 + n))*S[3, n] + 
         (4/n^2 - 4/n - 16/(1 + n)^2 + 16/(2 + n)^2)*S[1, 1, n] + 
         (4/n - 8/(1 + n) + 8/(2 + n))*S[1, 2, n] + 
         (4/n - 8/(1 + n) + 8/(2 + n))*S[2, 1, n] + 
         (4/n - 8/(1 + n) + 8/(2 + n))*S[1, 1, 1, n] + 
         (-2/n^2 + 2/n + 8/(1 + n)^2 - 8/(2 + n)^2 + 
           (-2/n + 4/(1 + n) - 4/(2 + n))*S[1, n])*zeta[2] + 
         (-28/(3*n) + 56/(3*(1 + n)) - 56/(3*(2 + n)))*zeta[3])) + 
     asb^2*((ca*tf*(20/(3*(-1 + n)) - 10/n^2 + 10/n - 16/(1 + n)^2 + 
           2/(1 + n) - 16/(2 + n)^2 - 38/(3*(2 + n)) + 
           (-8/n + 16/(1 + n) - 16/(2 + n))*S[1, n]) + 
         cf*tf*(4/n^2 - 2/n + 8/(1 + n)^2 - 8/(1 + n) + 16/(2 + n) + 
           (-8/n + 16/(1 + n) - 16/(2 + n))*S[1, n]))/eps^2 + 
       (ca*tf*(40/(3*(-1 + n)^2) - 82/(3*(-1 + n)) - 30/n^3 + 58/n^2 + 12/n - 
           80/(1 + n)^3 + 22/(1 + n)^2 + 10/(1 + n) - 96/(2 + n)^3 - 
           148/(3*(2 + n)^2) + 76/(3*(2 + n)) + (-8/n + 16/(1 + n) - 
             16/(2 + n))*S[-2, n] + (40/(3*(-1 + n)) - 20/n^2 + 18/n - 
             16/(1 + n)^2 + 8/(1 + n) - 48/(2 + n)^2 - 88/(3*(2 + n)))*
            S[1, n] + (-16/n + 32/(1 + n) - 32/(2 + n))*S[2, n] + 
           (-24/n + 48/(1 + n) - 48/(2 + n))*S[1, 1, n]) + 
         cf*tf*(12/n^3 - 10/n^2 + 8/n + 40/(1 + n)^3 - 24/(1 + n)^2 - 
           58/(1 + n) + 64/(2 + n)^2 + 48/(2 + n) + 
           (-16/n^2 + 12/n + 80/(1 + n)^2 - 16/(1 + n) - 64/(2 + n)^2 + 
             32/(2 + n))*S[1, n] + (8/n - 16/(1 + n) + 16/(2 + n))*S[2, n] + 
           (-24/n + 48/(1 + n) - 48/(2 + n))*S[1, 1, n]))/eps + 
       xib^2*((ca*(-2/n + 4/(1 + n) - 4/(2 + n))*tf)/eps + 
         ca*tf*(-2/n^2 - 2/n + 8/(1 + n)^2 + 8/(1 + n) - 8/(2 + n)^2 - 
           8/(2 + n) + (-2/n + 4/(1 + n) - 4/(2 + n))*S[1, n]) + 
         ca*eps*tf*(-2/n^3 - 2/n^2 - 4/n + 16/(1 + n)^3 + 16/(1 + n)^2 + 
           16/(1 + n) - 16/(2 + n)^3 - 16/(2 + n)^2 - 16/(2 + n) + 
           (-2/n^2 - 2/n + 8/(1 + n)^2 + 8/(1 + n) - 8/(2 + n)^2 - 8/(2 + n))*
            S[1, n] + (-2/n + 4/(1 + n) - 4/(2 + n))*S[2, n] + 
           (-2/n + 4/(1 + n) - 4/(2 + n))*S[1, 1, n] + 
           (2/n - 4/(1 + n) + 4/(2 + n))*zeta[2])) + 
       cf*tf*(28/n^4 - 26/n^3 + 60/n^2 - 34/n + 152/(1 + n)^4 - 
         72/(1 + n)^3 - 134/(1 + n)^2 - 54/(1 + n) + 256/(2 + n)^3 + 
         192/(2 + n)^2 + 112/(2 + n) + (-40/n^3 + 28/n^2 - 16/n + 
           336/(1 + n)^3 - 64/(1 + n)^2 - 96/(1 + n) - 256/(2 + n)^3 + 
           128/(2 + n)^2 + 80/(2 + n))*S[1, n] + 
         (24/n^2 - 20/n - 48/(1 + n)^2 + 64/(2 + n)^2 + 16/(2 + n))*S[2, n] + 
         (40/n - 80/(1 + n) + 80/(2 + n))*S[3, n] + 
         (-56/n^2 + 40/n + 224/(1 + n)^2 - 32/(1 + n) - 192/(2 + n)^2 + 
           64/(2 + n))*S[1, 1, n] + (-16/n + 32/(1 + n) - 32/(2 + n))*
          S[2, 1, n] + (-56/n + 112/(1 + n) - 112/(2 + n))*S[1, 1, 1, n] + 
         (-4/n^2 + 2/n - 8/(1 + n)^2 + 8/(1 + n) - 16/(2 + n) + 
           (8/n - 16/(1 + n) + 16/(2 + n))*S[1, n])*zeta[2] + 
         (-48/n + 96/(1 + n) - 96/(2 + n))*zeta[3]) + 
       ca*tf*(80/(3*(-1 + n)^3) - 164/(3*(-1 + n)^2) + 187/(3*(-1 + n)) - 
         70/n^4 + 154/n^3 - 116/n^2 + 41/n - 304/(1 + n)^4 + 98/(1 + n)^3 - 
         26/(1 + n)^2 - 114/(1 + n) - 448/(2 + n)^4 - 584/(3*(2 + n)^3) + 
         8/(3*(2 + n)^2) + 62/(3*(2 + n)) + (-8/n + 32/(1 + n) - 32/(2 + n))*
          S[-3, n] + (8/n + 32/(1 + n)^2 - 64/(2 + n)^2 - 8/(2 + n))*
          S[-2, n] + (80/(3*(-1 + n)^2) - 164/(3*(-1 + n)) - 52/n^3 + 
           106/n^2 + 16/n - 192/(1 + n)^3 + 76/(1 + n)^2 + 28/(1 + n) - 
           160/(2 + n)^3 - 320/(3*(2 + n)^2) + 116/(3*(2 + n)))*S[1, n] + 
         (40/(3*(-1 + n)) - 28/n^2 + 26/n + 48/(1 + n)^2 - 16/(1 + n) - 
           112/(2 + n)^2 - 16/(3*(2 + n)))*S[2, n] + 
         (-48/n + 80/(1 + n) - 80/(2 + n))*S[3, n] + 
         (-16/n + 32/(1 + n) - 32/(2 + n))*S[-2, 1, n] + 
         (-32/n + 32/(1 + n) - 32/(2 + n))*S[1, -2, n] + 
         (80/(3*(-1 + n)) - 40/n^2 + 34/n - 16/(1 + n)^2 + 20/(1 + n) - 
           112/(2 + n)^2 - 188/(3*(2 + n)))*S[1, 1, n] + 
         (-48/n + 96/(1 + n) - 88/(2 + n))*S[1, 2, n] + 
         (-16/n + 32/(1 + n) - 40/(2 + n))*S[2, 1, n] + 
         (-56/n + 112/(1 + n) - 112/(2 + n))*S[1, 1, 1, n] + 
         (-20/(3*(-1 + n)) + 10/n^2 - 10/n + 16/(1 + n)^2 - 2/(1 + n) + 
           16/(2 + n)^2 + 38/(3*(2 + n)) + (8/n - 16/(1 + n) + 16/(2 + n))*
            S[1, n])*zeta[2] + (24/n + 48/(2 + n))*zeta[3]) + 
       xib*((ca*(2/n - 4/(1 + n) + 4/(2 + n))*tf)/eps^2 + 
         (ca*tf*(-4/(3*(-1 + n)) + 6/n^2 - 8/n - 8/(1 + n)^2 + 14/(1 + n) + 
            8/(2 + n)^2 - 32/(3*(2 + n)) + (-2/n + 4/(1 + n) - 4/(2 + n))*
             S[1, n]))/eps + ca*tf*(-8/(3*(-1 + n)^2) + 14/(3*(-1 + n)) + 
           14/n^3 - 14/n^2 + n^(-1) - 16/(1 + n)^3 + 28/(1 + n)^2 - 
           (1 + n)^(-1) + 16/(2 + n)^3 - 64/(3*(2 + n)^2) + 10/(3*(2 + n)) + 
           (-8/(3*(-1 + n)) + 6/n^2 - 10/n + 8/(1 + n)^2 + 28/(1 + n) - 
             8/(2 + n)^2 - 64/(3*(2 + n)))*S[1, n] + 
           (-2/n + 4/(1 + n) - 4/(2 + n))*S[2, n] + 
           (-10/n + 20/(1 + n) - 20/(2 + n))*S[1, 1, n] + 
           (-2/n + 4/(1 + n) - 4/(2 + n))*zeta[2]) + 
         ca*eps*tf*(-16/(3*(-1 + n)^3) + 28/(3*(-1 + n)^2) - 
           29/(3*(-1 + n)) + 30/n^4 - 26/n^3 - 2/n^2 + 5/(2*n) - 
           32/(1 + n)^4 + 56/(1 + n)^3 - 2/(1 + n)^2 + 5/(2*(1 + n)) + 
           32/(2 + n)^4 - 128/(3*(2 + n)^3) + 20/(3*(2 + n)^2) - 
           10/(3*(2 + n)) + (-16/(3*(-1 + n)^2) + 28/(3*(-1 + n)) + 22/n^3 - 
             22/n^2 + 2/n + 16/(1 + n)^3 + 56/(1 + n)^2 - 2/(1 + n) - 
             16/(2 + n)^3 - 128/(3*(2 + n)^2) + 20/(3*(2 + n)))*S[1, n] + 
           (-8/(3*(-1 + n)) + 6/n^2 - 10/n + 8/(1 + n)^2 + 28/(1 + n) - 
             8/(2 + n)^2 - 64/(3*(2 + n)))*S[2, n] + 
           (-2/n + 4/(1 + n) - 4/(2 + n))*S[3, n] + 
           (-16/(3*(-1 + n)) + 6/n^2 - 14/n + 40/(1 + n)^2 + 56/(1 + n) - 
             40/(2 + n)^2 - 128/(3*(2 + n)))*S[1, 1, n] + 
           (-10/n + 20/(1 + n) - 20/(2 + n))*S[1, 2, n] + 
           (-10/n + 20/(1 + n) - 20/(2 + n))*S[2, 1, n] + 
           (-26/n + 52/(1 + n) - 52/(2 + n))*S[1, 1, 1, n] + 
           (4/(3*(-1 + n)) - 6/n^2 + 8/n + 8/(1 + n)^2 - 14/(1 + n) - 
             8/(2 + n)^2 + 32/(3*(2 + n)) + (2/n - 4/(1 + n) + 4/(2 + n))*
              S[1, n])*zeta[2] + (44/(3*n) - 88/(3*(1 + n)) + 88/(3*(2 + n)))*
            zeta[3])) + eps*(cf*tf*(60/n^5 - 58/n^4 + 164/n^3 - 74/n^2 + 
           12/n + 520/(1 + n)^5 - 216/(1 + n)^4 - 322/(1 + n)^3 - 
           162/(1 + n)^2 - 220/(1 + n) + 1024/(2 + n)^4 + 768/(2 + n)^3 + 
           448/(2 + n)^2 + 240/(2 + n) + (-88/n^4 + 36/n^3 + 88/n^2 - 72/n + 
             1328/(1 + n)^4 - 256/(1 + n)^3 - 240/(1 + n)^2 - 24/(1 + n) - 
             1024/(2 + n)^4 + 512/(2 + n)^3 + 288/(2 + n)^2 + 152/(2 + n))*
            S[1, n] + (40/n^3 - 12/n^2 - 16/n - 176/(1 + n)^3 + 
             16/(1 + n)^2 - 84/(1 + n) + 256/(2 + n)^3 + 32/(2 + n)^2 + 
             72/(2 + n))*S[2, n] + (104/n^2 - 84/n - 304/(1 + n)^2 + 
             32/(1 + n) + 320/(2 + n)^2 - 16/(2 + n))*S[3, n] + 
           (104/n - 208/(1 + n) + 208/(2 + n))*S[4, n] + 
           (-144/n^3 + 104/n^2 - 64/n + 928/(1 + n)^3 - 144/(1 + n)^2 - 
             172/(1 + n) - 768/(2 + n)^3 + 256/(2 + n)^2 + 144/(2 + n))*
            S[1, 1, n] + (16/n^2 - 48/n + 80/(1 + n) + 32/(2 + n)^2 + 
             8/(2 + n))*S[1, 2, n] + (48/n - 96/(1 + n) + 96/(2 + n))*
            S[1, 3, n] + (-48/n^2 + 64/n + 192/(1 + n)^2 - 112/(1 + n) - 
             160/(2 + n)^2 + 88/(2 + n))*S[2, 1, n] + 
           (48/n - 96/(1 + n) + 96/(2 + n))*S[2, 2, n] + 
           (-16/n + 32/(1 + n) - 32/(2 + n))*S[3, 1, n] + 
           (-136/n^2 + 96/n + 512/(1 + n)^2 - 64/(1 + n) - 448/(2 + n)^2 + 
             128/(2 + n))*S[1, 1, 1, n] + (-16/n + 32/(1 + n) - 32/(2 + n))*
            S[1, 1, 2, n] + (-48/n + 96/(1 + n) - 96/(2 + n))*S[1, 2, 1, n] + 
           (-64/n + 128/(1 + n) - 128/(2 + n))*S[2, 1, 1, n] + 
           (-120/n + 240/(1 + n) - 240/(2 + n))*S[1, 1, 1, 1, n] + 
           (-12/n^3 + 10/n^2 - 8/n - 40/(1 + n)^3 + 24/(1 + n)^2 + 
             58/(1 + n) - 64/(2 + n)^2 - 48/(2 + n) + 
             (16/n^2 - 12/n - 80/(1 + n)^2 + 16/(1 + n) + 64/(2 + n)^2 - 32/
                (2 + n))*S[1, n] + (-8/n + 16/(1 + n) - 16/(2 + n))*S[2, n] + 
             (24/n - 48/(1 + n) + 48/(2 + n))*S[1, 1, n])*zeta[2] + 
           (-128/(3*n^2) - 368/(3*n) + 320/(3*(1 + n)^2) + 1408/(3*(1 + n)) - 
             192/(2 + n)^2 - 656/(3*(2 + n)) + (-32/(3*n) + 64/(3*(1 + n)) - 
               64/(3*(2 + n)))*S[1, n])*zeta[3] + (-72/n + 144/(1 + n) - 
             144/(2 + n))*zeta[4]) + ca*tf*(160/(3*(-1 + n)^4) - 
           328/(3*(-1 + n)^3) + 374/(3*(-1 + n)^2) - 659/(6*(-1 + n)) - 
           150/n^5 + 346/n^4 - 372/n^3 + 248/n^2 + 157/(2*n) - 
           1040/(1 + n)^5 + 358/(1 + n)^4 - 190/(1 + n)^3 - 222/(1 + n)^2 + 
           24/(1 + n) - 1920/(2 + n)^5 - 2320/(3*(2 + n)^4) - 
           560/(3*(2 + n)^3) - 164/(3*(2 + n)^2) + 154/(3*(2 + n)) + 
           (-8/n + 64/(1 + n) - 64/(2 + n))*S[-4, n] + 
           (16/n^2 + 16/n + 64/(1 + n)^2 - 128/(2 + n)^2 - 16/(2 + n))*
            S[-3, n] + (32/n^3 + 16/n^2 + 16/n + 64/(1 + n)^3 - 16/(1 + n) - 
             256/(2 + n)^3 - 32/(2 + n)^2)*S[-2, n] + 
           (160/(3*(-1 + n)^3) - 328/(3*(-1 + n)^2) + 374/(3*(-1 + n)) - 
             116/n^4 + 282/n^3 - 240/n^2 + 68/n - 928/(1 + n)^4 + 
             348/(1 + n)^3 - 16/(1 + n)^2 - 216/(1 + n) - 576/(2 + n)^4 - 
             1216/(3*(2 + n)^3) + 40/(3*(2 + n)^2) + 52/(3*(2 + n)))*
            S[1, n] + (80/(3*(-1 + n)^2) - 164/(3*(-1 + n)) - 68/n^3 + 
             122/n^2 + 16/n + 64/(1 + n)^3 - 12/(1 + n)^2 + 8/(1 + n) - 
             416/(2 + n)^3 - 80/(3*(2 + n)^2) + 164/(3*(2 + n)))*S[2, n] + 
           (40/(3*(-1 + n)) - 60/n^2 + 50/n + 208/(1 + n)^2 - 64/(1 + n) - 
             304/(2 + n)^2 + 104/(3*(2 + n)))*S[3, n] + 
           (-112/n + 176/(1 + n) - 176/(2 + n))*S[4, n] + 
           (-16/n + 64/(1 + n) - 64/(2 + n))*S[-3, 1, n] + 
           (-32/n + 32/(1 + n) - 32/(2 + n))*S[-2, -2, n] + 
           (16/n + 64/(1 + n)^2 - 128/(2 + n)^2 - 16/(2 + n))*S[-2, 1, n] + 
           (-16/n + 32/(1 + n) - 32/(2 + n))*S[-2, 2, n] + 
           (-64/n + 64/(1 + n) - 64/(2 + n))*S[1, -3, n] + 
           (-32/n^2 + 16/n + 64/(1 + n)^2 - 128/(2 + n)^2 - 16/(2 + n))*
            S[1, -2, n] + (160/(3*(-1 + n)^2) - 328/(3*(-1 + n)) - 96/n^3 + 
             202/n^2 + 24/n - 416/(1 + n)^3 + 184/(1 + n)^2 + 64/(1 + n) - 
             288/(2 + n)^3 - 664/(3*(2 + n)^2) + 196/(3*(2 + n)))*
            S[1, 1, n] + (80/(3*(-1 + n)) - 64/n^2 + 58/n + 144/(1 + n)^2 - 
             44/(1 + n) - 256/(2 + n)^2 - 44/(3*(2 + n)))*S[1, 2, n] + 
           (-128/n + 224/(1 + n) - 200/(2 + n))*S[1, 3, n] + 
           (-32/n + 32/(1 + n) - 32/(2 + n))*S[2, -2, n] + 
           (80/(3*(-1 + n)) - 32/n^2 + 26/n - 48/(1 + n)^2 + 36/(1 + n) - 
             96/(2 + n)^2 - 188/(3*(2 + n)))*S[2, 1, n] + 
           (-56/n + 96/(1 + n) - 104/(2 + n))*S[2, 2, n] + 
           (-40/n + 64/(1 + n) - 72/(2 + n))*S[3, 1, n] + 
           (-32/n + 64/(1 + n) - 64/(2 + n))*S[-2, 1, 1, n] + 
           (-64/n + 64/(1 + n) - 64/(2 + n))*S[1, -2, 1, n] + 
           (-64/n + 64/(1 + n) - 64/(2 + n))*S[1, 1, -2, n] + 
           (160/(3*(-1 + n)) - 80/n^2 + 66/n - 16/(1 + n)^2 + 44/(1 + n) - 
             240/(2 + n)^2 - 388/(3*(2 + n)))*S[1, 1, 1, n] + 
           (-104/n + 224/(1 + n) - 200/(2 + n))*S[1, 1, 2, n] + 
           (-56/n + 96/(1 + n) - 104/(2 + n))*S[1, 2, 1, n] + 
           (-16/n + 32/(1 + n) - 56/(2 + n))*S[2, 1, 1, n] + 
           (-120/n + 240/(1 + n) - 240/(2 + n))*S[1, 1, 1, 1, n] + 
           (-40/(3*(-1 + n)^2) + 82/(3*(-1 + n)) + 30/n^3 - 58/n^2 - 12/n + 
             80/(1 + n)^3 - 22/(1 + n)^2 - 10/(1 + n) + 96/(2 + n)^3 + 
             148/(3*(2 + n)^2) - 76/(3*(2 + n)) + (8/n - 16/(1 + n) + 16/
                (2 + n))*S[-2, n] + (-40/(3*(-1 + n)) + 20/n^2 - 18/n + 16/
                (1 + n)^2 - 8/(1 + n) + 48/(2 + n)^2 + 88/(3*(2 + n)))*
              S[1, n] + (16/n - 32/(1 + n) + 32/(2 + n))*S[2, n] + 
             (24/n - 48/(1 + n) + 48/(2 + n))*S[1, 1, n])*zeta[2] + 
           (-640/(9*(-1 + n)) + 464/(3*n^2) - 212/(3*n) + 512/(3*(1 + n)^2) - 
             280/(3*(1 + n)) + 512/(3*(2 + n)^2) + 784/(9*(2 + n)) + 
             (256/(3*n) - 512/(3*(1 + n)) + 656/(3*(2 + n)))*S[1, n])*
            zeta[3] + (36/n + 72/(2 + n))*zeta[4]))) + 
     asb^3*(xib^4*((ca^2*(3/(4*n) - 3/(2*(1 + n)) + 3/(2*(2 + n)))*tf)/eps + 
         ca^2*tf*(3/(4*n^2) + 9/(4*n) - 3/(1 + n)^2 - 6/(1 + n) + 
           3/(2 + n)^2 + 6/(2 + n) + (3/(4*n) - 3/(2*(1 + n)) + 
             3/(2*(2 + n)))*S[1, n])) + 
       (cf*tf^2*(128/(27*(-1 + n)) - 32/(3*n^3) + 128/(9*n^2) - 424/(9*n) + 
           64/(3*(1 + n)^3) - 32/(9*(1 + n)^2) + 752/(9*(1 + n)) - 
           128/(9*(2 + n)^2) - 1184/(27*(2 + n)) + 
           (32/(9*n) - 64/(9*(1 + n)) + 64/(9*(2 + n)))*S[1, n]) + 
         cf^2*tf*(8/(3*n^3) + 22/(3*n) - 16/(3*(1 + n)^3) + 8/(1 + n)^2 - 
           68/(3*(1 + n)) + 64/(3*(2 + n)) + (-32/(3*n^2) + 16/(3*n) - 
             64/(3*(1 + n)^2) + 64/(3*(1 + n)) - 128/(3*(2 + n)))*S[1, n] + 
           (-32/(3*n) + 64/(3*(1 + n)) - 64/(3*(2 + n)))*S[2, n] + 
           (64/(3*n) - 128/(3*(1 + n)) + 128/(3*(2 + n)))*S[1, 1, n]) + 
         ca^2*tf*(76/(9*(-1 + n)^2) + 65/(27*(-1 + n)) + 37/(3*n^3) - 
           113/(3*n^2) + 748/(9*n) - 64/(3*(1 + n)^3) - 304/(9*(1 + n)^2) - 
           98/(1 + n) + 64/(3*(2 + n)^3) - 112/(9*(2 + n)^2) + 
           1511/(54*(2 + n)) + (-50/(3*(-1 + n)) + 25/n^2 - 380/(9*n) + 
             128/(3*(1 + n)^2) + 217/(9*(1 + n)) + 128/(3*(2 + n)^2) + 
             29/(9*(2 + n)))*S[1, n] + (-32/(3*n) + 64/(3*(1 + n)) - 
             64/(3*(2 + n)))*S[2, n] + (64/(3*n) - 128/(3*(1 + n)) + 
             128/(3*(2 + n)))*S[1, 1, n]) + 
         ca*(tf^2*(-16/(3*(-1 + n)) + 8/n^2 - 68/(9*n) + 128/(9*(1 + n)^2) - 
             16/(3*(1 + n)) + 128/(9*(2 + n)^2) + 128/(9*(2 + n)) + 
             (64/(9*n) - 128/(9*(1 + n)) + 128/(9*(2 + n)))*S[1, n]) + 
           cf*tf*(80/(9*(-1 + n)) - 20/(3*n^3) + 92/(9*n^2) - 247/(9*n) + 
             32/(3*(1 + n)^3) + 64/(9*(1 + n)^2) + 290/(9*(1 + n)) - 
             64/(3*(2 + n)^2) + 8/(3*(2 + n)) + (-80/(9*(-1 + n)) + 8/n^2 - 
               220/(9*n) + 32/(3*(1 + n)^2) + 320/(9*(1 + n)) + 64/
                (3*(2 + n)^2) - 32/(2 + n))*S[1, n] + 
             (-32/(3*n) + 64/(3*(1 + n)) - 64/(3*(2 + n)))*S[2, n] + 
             (64/(3*n) - 128/(3*(1 + n)) + 128/(3*(2 + n)))*S[1, 1, n])))/
        eps^3 + (cf*tf^2*(64/(81*(-1 + n)) - 64/n^4 + 896/(9*n^3) - 
           4616/(27*n^2) + 3076/(27*n) + 192/(1 + n)^4 - 416/(9*(1 + n)^3) + 
           2816/(27*(1 + n)^2) + 1624/(27*(1 + n)) - 1024/(9*(2 + n)^3) - 
           5824/(27*(2 + n)^2) - 14272/(81*(2 + n)) + 
           (128/(9*(-1 + n)) - 32/n^3 + 544/(9*n^2) - 3944/(27*n) + 
             64/(1 + n)^3 - 160/(3*(1 + n)^2) + 6448/(27*(1 + n)) - 
             3232/(27*(2 + n)))*S[1, n] + (-64/(9*n) + 128/(9*(1 + n)) - 
             128/(9*(2 + n)))*S[2, n] + (128/(9*n) - 256/(9*(1 + n)) + 
             256/(9*(2 + n)))*S[1, 1, n]) + cf^2*tf*(16/n^4 - 16/(3*n^3) + 
           70/(3*n^2) - 61/(3*n) - 48/(1 + n)^4 + 152/(3*(1 + n)^3) + 
           8/(3*(1 + n)^2) - 394/(3*(1 + n)) + 128/(2 + n)^2 + 
           464/(3*(2 + n)) + (-32/(3*n) + 64/(3*(1 + n)) - 64/(3*(2 + n)))*
            S[-3, n] + (-32/(3*n^2) + 64/(3*n) - 64/(3*(1 + n)^2) - 
             32/(3*(1 + n)) - 32/(3*(2 + n)))*S[-2, n] + 
           (-152/(3*n^3) + 32/n^2 + 14/n - 176/(1 + n)^3 + 
             344/(3*(1 + n)^2) + 340/(3*(1 + n)) - 256/(2 + n)^2 - 
             88/(2 + n))*S[1, n] + (-112/(3*n^2) + 24/n + 160/(1 + n)^2 - 
             32/(1 + n) - 128/(2 + n)^2 + 64/(2 + n))*S[2, n] + 
           (32/(3*n) - 64/(3*(1 + n)) + 64/(3*(2 + n)))*S[3, n] + 
           (64/(3*n) - 128/(3*(1 + n)) + 128/(3*(2 + n)))*S[1, -2, n] + 
           (160/(3*n^2) - 112/(3*n) - 1088/(3*(1 + n)^2) + 320/(3*(1 + n)) + 
             256/(2 + n)^2 - 640/(3*(2 + n)))*S[1, 1, n] + 
           (-128/(3*n) + 256/(3*(1 + n)) - 256/(3*(2 + n)))*S[1, 2, n] + 
           (-128/(3*n) + 256/(3*(1 + n)) - 256/(3*(2 + n)))*S[2, 1, n] + 
           (128/n - 256/(1 + n) + 256/(2 + n))*S[1, 1, 1, n]) + 
         ca^2*tf*(236/(9*(-1 + n)^3) + 14/(3*(-1 + n)^2) + 
           7657/(324*(-1 + n)) + 74/n^4 - 2180/(9*n^3) + 11539/(36*n^2) - 
           4366/(27*n) - 192/(1 + n)^4 - 160/(1 + n)^3 - 
           5432/(27*(1 + n)^2) + 1037/(9*(1 + n)) + 256/(2 + n)^4 - 
           32/(2 + n)^3 + 73/(9*(2 + n)^2) + 23299/(162*(2 + n)) + 
           (-64/(3*n) + 128/(3*(1 + n)) - 128/(3*(2 + n)))*S[-3, n] + 
           (-224/(9*(-1 + n)) + 112/(3*n^2) - 428/(9*n) + 64/(1 + n)^2 + 
             40/(9*(1 + n)) + 64/(2 + n)^2 + 328/(9*(2 + n)))*S[-2, n] + 
           (-52/(3*(-1 + n)^2) + 254/(3*(-1 + n)) + 338/(3*n^3) - 
             4237/(18*n^2) + 3563/(27*n) + 448/(3*(1 + n)^3) - 
             1487/(9*(1 + n)^2) - 9179/(54*(1 + n)) + 896/(3*(2 + n)^3) + 
             66/(2 + n)^2 - 2687/(27*(2 + n)))*S[1, n] + 
           (-146/(9*(-1 + n)) + 73/(3*n^2) - 256/(3*n) + 64/(1 + n)^2 + 
             329/(3*(1 + n)) + 64/(3*(2 + n)^2) - 745/(9*(2 + n)))*S[2, n] + 
           (-128/(3*n) + 256/(3*(1 + n)) - 256/(3*(2 + n)))*S[3, n] + 
           (32/(3*n) - 64/(3*(1 + n)) + 64/(3*(2 + n)))*S[-2, 1, n] + 
           (32/n - 64/(1 + n) + 64/(2 + n))*S[1, -2, n] + 
           (-250/(3*(-1 + n)) + 125/n^2 - 1652/(9*n) + 512/(3*(1 + n)^2) + 
             589/(9*(1 + n)) + 256/(2 + n)^2 + 641/(9*(2 + n)))*S[1, 1, n] + 
           (32/(3*n) - 64/(3*(1 + n)) + 64/(3*(2 + n)))*S[1, 2, n] + 
           (32/(3*n) - 64/(3*(1 + n)) + 64/(3*(2 + n)))*S[2, 1, n] + 
           (128/n - 256/(1 + n) + 256/(2 + n))*S[1, 1, 1, n]) + 
         ca*(tf^2*(-160/(9*(-1 + n)^2) + 1784/(81*(-1 + n)) + 376/(9*n^3) - 
             524/(9*n^2) - 310/(27*n) + 256/(3*(1 + n)^3) - 
             56/(27*(1 + n)^2) - 676/(9*(1 + n)) + 1024/(9*(2 + n)^3) + 
             3008/(27*(2 + n)^2) + 2764/(81*(2 + n)) + 
             (64/(9*n) - 128/(9*(1 + n)) + 128/(9*(2 + n)))*S[-2, n] + 
             (-416/(27*(-1 + n)) + 208/(9*n^2) - 220/(27*n) + 256/
                (9*(1 + n)^2) - 1240/(27*(1 + n)) + 512/(9*(2 + n)^2) + 72/
                (2 + n))*S[1, n] + (64/(3*n) - 128/(3*(1 + n)) + 128/
                (3*(2 + n)))*S[2, n] + (256/(9*n) - 512/(9*(1 + n)) + 512/
                (9*(2 + n)))*S[1, 1, n]) + cf*tf*(80/(3*(-1 + n)^2) - 
             1030/(27*(-1 + n)) - 40/n^4 + 698/(9*n^3) - 1451/(27*n^2) + 
             3127/(27*n) + 96/(1 + n)^4 + 280/(9*(1 + n)^3) + 
             182/(27*(1 + n)^2) - 1358/(27*(1 + n)) - 640/(3*(2 + n)^3) - 
             752/(9*(2 + n)^2) + 404/(27*(2 + n)) + (-16/n + 32/(1 + n) - 32/
                (2 + n))*S[-3, n] + (-16/(3*n^2) - 16/(3*n) - 32/
                (3*(1 + n)^2) + 80/(3*(1 + n)) - 112/(3*(2 + n)))*S[-2, n] + 
             (-80/(3*(-1 + n)^2) + 1660/(27*(-1 + n)) + 164/(3*n^3) - 1274/
                (9*n^2) - 2120/(27*n) + 512/(3*(1 + n)^3) + 172/(1 + n)^2 + 
               3286/(27*(1 + n)) + 640/(3*(2 + n)^3) - 1216/(9*(2 + n)^2) - 
               2516/(27*(2 + n)))*S[1, n] + (160/(9*(-1 + n)) - 160/(3*n^2) + 
               524/(9*n) - 32/(1 + n)^2 - 88/(9*(1 + n)) - 256/
                (3*(2 + n)^2) - 152/(3*(2 + n)))*S[2, n] + 
             (-48/n + 96/(1 + n) - 96/(2 + n))*S[3, n] + 
             (64/(3*n) - 128/(3*(1 + n)) + 128/(3*(2 + n)))*S[-2, 1, n] + 
             (32/(3*n) - 64/(3*(1 + n)) + 64/(3*(2 + n)))*S[1, -2, n] + 
             (-400/(9*(-1 + n)) + 184/(3*n^2) - 940/(9*n) - 32/(1 + n)^2 + 
               1280/(9*(1 + n)) + 192/(2 + n)^2 - 1120/(9*(2 + n)))*
              S[1, 1, n] + (128/n - 256/(1 + n) + 256/(2 + n))*
              S[1, 1, 1, n])))/eps^2 + 
       xib^3*((ca^2*(-3/n + 6/(1 + n) - 6/(2 + n))*tf)/eps^2 + 
         (ca^2*tf*(2/(3*(-1 + n)) - 5/n^2 - 3/(2*n) + 12/(1 + n)^2 + 
            8/(1 + n) - 12/(2 + n)^2 - 29/(3*(2 + n)) + 
            (-n^(-1) + 2/(1 + n) - 2/(2 + n))*S[1, n]))/eps + 
         ca^2*tf*(4/(3*(-1 + n)^2) - (-1 + n)^(-1) - 9/n^3 - 5/(2*n^2) - 
           15/(2*n) + 24/(1 + n)^3 + 16/(1 + n)^2 + 55/(2*(1 + n)) - 
           24/(2 + n)^3 - 58/(3*(2 + n)^2) - 32/(2 + n) + 
           (4/(3*(-1 + n)) - 5/n^2 + 7/(2*n) + 4/(1 + n)^2 - 7/(1 + n) - 
             4/(2 + n)^2 + 11/(3*(2 + n)))*S[1, n] + 
           (-n^(-1) + 2/(1 + n) - 2/(2 + n))*S[2, n] + 
           (3/n - 6/(1 + n) + 6/(2 + n))*S[1, 1, n] + 
           (9/(2*n) - 9/(1 + n) + 9/(2 + n))*zeta[2])) + 
       (cf*tf^2*(17408/(243*(-1 + n)) - 800/(3*n^5) + 3968/(9*n^4) - 
           21272/(27*n^3) + 54668/(81*n^2) - 83758/(81*n) + 
           3520/(3*(1 + n)^5) - 2912/(9*(1 + n)^4) + 6464/(27*(1 + n)^3) + 
           32848/(81*(1 + n)^2) + 153044/(81*(1 + n)) - 6656/(9*(2 + n)^4) - 
           32384/(27*(2 + n)^3) - 90560/(81*(2 + n)^2) - 
           233312/(243*(2 + n)) + (256/(9*(-1 + n)) - 128/n^2 + 192/n - 
             256/(1 + n)^2 - 256/(3*(2 + n)^2) - 1984/(9*(2 + n)))*S[-2, n] + 
           (64/(27*(-1 + n)) - 192/n^4 + 1120/(3*n^3) - 14488/(27*n^2) + 
             30596/(81*n) + 576/(1 + n)^4 - 1184/(3*(1 + n)^3) + 
             2432/(9*(1 + n)^2) + 9944/(81*(1 + n)) - 256/(3*(2 + n)^3) - 
             576/(2 + n)^2 - 38720/(81*(2 + n)))*S[1, n] + 
           (128/(9*(-1 + n)) - 32/n^3 + 64/(3*n^2) - 3560/(27*n) + 
             64/(1 + n)^3 + 224/(3*(1 + n)^2) + 6640/(27*(1 + n)) - 
             128/(2 + n)^2 - 3424/(27*(2 + n)))*S[2, n] + 
           (-352/(9*n) + 704/(9*(1 + n)) - 704/(9*(2 + n)))*S[3, n] + 
           (128/(3*(-1 + n)) - 96/n^3 + 1792/(9*n^2) - 11960/(27*n) + 
             192/(1 + n)^3 - 608/(3*(1 + n)^2) + 19024/(27*(1 + n)) + 
             128/(3*(2 + n)^2) - 9376/(27*(2 + n)))*S[1, 1, n] + 
           (-32/(3*n) + 64/(3*(1 + n)) - 64/(3*(2 + n)))*S[1, 2, n] + 
           (32/(3*n) - 64/(3*(1 + n)) + 64/(3*(2 + n)))*S[2, 1, n] + 
           (416/(9*n) - 832/(9*(1 + n)) + 832/(9*(2 + n)))*S[1, 1, 1, n] + 
           (-64/(9*(-1 + n)) + 16/n^3 - 64/(3*n^2) + 212/(3*n) - 
             32/(1 + n)^3 + 16/(3*(1 + n)^2) - 376/(3*(1 + n)) + 
             64/(3*(2 + n)^2) + 592/(9*(2 + n)) + (-16/(3*n) + 32/
                (3*(1 + n)) - 32/(3*(2 + n)))*S[1, n])*zeta[2] + 
           (64/n - 128/(1 + n) + 128/(2 + n))*zeta[3]) + 
         ca^2*tf*(-27/(4*(-2 + n)) + 724/(9*(-1 + n)^4) + 38/(-1 + n)^3 + 
           1781/(108*(-1 + n)^2) + 42221/(1944*(-1 + n)) + 925/(3*n^5) - 
           1039/n^4 + 161465/(108*n^3) - 166393/(108*n^2) + 1358273/(648*n) - 
           3520/(3*(1 + n)^5) - 5056/(9*(1 + n)^4) - 6631/(9*(1 + n)^3) - 
           39079/(81*(1 + n)^2) - 586417/(216*(1 + n)) + 6400/(3*(2 + n)^5) + 
           1472/(9*(2 + n)^4) - 250/(27*(2 + n)^3) + 22807/(81*(2 + n)^2) + 
           881321/(972*(2 + n)) + (-96/n + 192/(1 + n) - 192/(2 + n))*
            S[-4, n] + (-296/(9*(-1 + n)) + 8/n^2 + 212/(9*n) + 
             476/(3*(1 + n)^2) - 1360/(9*(1 + n)) + 256/(3*(2 + n)^2) + 
             440/(3*(2 + n)))*S[-3, n] + (-9/(-2 + n) - 80/(3*(-1 + n)^2) + 
             2632/(27*(-1 + n)) + 212/(3*n^3) - 431/(3*n^2) - 6581/(54*n) + 
             1000/(3*(1 + n)^3) + 218/(3*(1 + n)^2) - 4954/(27*(1 + n)) + 
             1664/(3*(2 + n)^3) + 1424/(9*(2 + n)^2) + 703/(6*(2 + n)))*
            S[-2, n] + (-184/(3*(-1 + n)^3) + 2299/(9*(-1 + n)^2) - 
             94907/(324*(-1 + n)) + 1240/(3*n^4) - 17557/(18*n^3) + 
             69163/(54*n^2) - 235547/(324*n) + 656/(3*(1 + n)^4) - 
             10057/(9*(1 + n)^3) + 3391/(54*(1 + n)^2) + 
             251149/(324*(1 + n)) + 5120/(3*(2 + n)^4) + 4612/(9*(2 + n)^3) - 
             658/(27*(2 + n)^2) + 26032/(81*(2 + n)))*S[1, n] + 
           (32/(3*(-1 + n)^2) + 1438/(27*(-1 + n)) + 319/(3*n^3) - 
             1775/(6*n^2) + 2959/(18*n) + 512/(3*(1 + n)^3) + 
             1523/(9*(1 + n)^2) - 507/(2*(1 + n)) + 1088/(3*(2 + n)^3) - 
             718/(3*(2 + n)^2) - 4469/(54*(2 + n)))*S[2, n] + 
           (-46/(-1 + n) + 107/n^2 - 3146/(9*n) + 220/(1 + n)^2 + 
             4147/(9*(1 + n)) - 128/(3*(2 + n)^2) - 2899/(9*(2 + n)))*
            S[3, n] + (-512/(3*n) + 1024/(3*(1 + n)) - 1024/(3*(2 + n)))*
            S[4, n] + (-128/(3*n) + 256/(3*(1 + n)) - 256/(3*(2 + n)))*
            S[-3, 1, n] + (64/n - 128/(1 + n) + 128/(2 + n))*S[-2, -2, n] + 
           (-176/(3*(-1 + n)) + 400/(3*n^2) - 184/n + 192/(1 + n)^2 + 
             48/(1 + n) + 192/(2 + n)^2 + 104/(2 + n))*S[-2, 1, n] + 
           (32/n - 64/(1 + n) + 64/(2 + n))*S[-2, 2, n] + 
           (160/(3*n) - 320/(3*(1 + n)) + 320/(3*(2 + n)))*S[1, -3, n] + 
           (-416/(3*(-1 + n)) + 736/(3*n^2) - 976/(3*n) + 520/(3*(1 + n)^2) + 
             208/(1 + n) + 320/(2 + n)^2 + 248/(3*(2 + n)))*S[1, -2, n] + 
           (-412/(3*(-1 + n)^2) + 3680/(9*(-1 + n)) + 1468/(3*n^3) - 
             17117/(18*n^2) + 7592/(27*n) + 2624/(3*(1 + n)^3) - 
             6491/(9*(1 + n)^2) - 24227/(54*(1 + n)) + 4096/(3*(2 + n)^3) + 
             4138/(9*(2 + n)^2) - 12638/(27*(2 + n)))*S[1, 1, n] + 
           (-922/(9*(-1 + n)) + 430/(3*n^2) - 2875/(9*n) + 
             350/(3*(1 + n)^2) + 4007/(9*(1 + n)) + 904/(3*(2 + n)^2) - 
             2668/(9*(2 + n)))*S[1, 2, n] + (-128/(3*n) + 256/(3*(1 + n)) - 
             256/(3*(2 + n)))*S[1, 3, n] + (160/(3*n) - 320/(3*(1 + n)) + 
             320/(3*(2 + n)))*S[2, -2, n] + (-562/(9*(-1 + n)) + 104/n^2 - 
             1733/(9*n) + 674/(3*(1 + n)^2) + 139/(9*(1 + n)) + 
             632/(3*(2 + n)^2) + 322/(3*(2 + n)))*S[2, 1, n] + 
           (8/(3*n) - 16/(3*(1 + n)) + 16/(3*(2 + n)))*S[2, 2, n] + 
           (40/n - 80/(1 + n) + 80/(2 + n))*S[3, 1, n] + 
           (160/(3*n) - 320/(3*(1 + n)) + 320/(3*(2 + n)))*S[-2, 1, 1, n] + 
           (224/(3*n) - 448/(3*(1 + n)) + 448/(3*(2 + n)))*S[1, -2, 1, n] + 
           (160/n - 320/(1 + n) + 320/(2 + n))*S[1, 1, -2, n] + 
           (-950/(3*(-1 + n)) + 475/n^2 - 5732/(9*n) + 1664/(3*(1 + n)^2) + 
             1147/(9*(1 + n)) + 3200/(3*(2 + n)^2) + 3527/(9*(2 + n)))*
            S[1, 1, 1, n] + (440/(3*n) - 880/(3*(1 + n)) + 880/(3*(2 + n)))*
            S[1, 1, 2, n] + (328/(3*n) - 656/(3*(1 + n)) + 656/(3*(2 + n)))*
            S[1, 2, 1, n] + (96/n - 192/(1 + n) + 192/(2 + n))*
            S[2, 1, 1, n] + (1600/(3*n) - 3200/(3*(1 + n)) + 
             3200/(3*(2 + n)))*S[1, 1, 1, 1, n] + (-38/(3*(-1 + n)^2) - 
             65/(18*(-1 + n)) - 37/(2*n^3) + 113/(2*n^2) - 374/(3*n) + 
             32/(1 + n)^3 + 152/(3*(1 + n)^2) + 147/(1 + n) - 32/(2 + n)^3 + 
             56/(3*(2 + n)^2) - 1511/(36*(2 + n)) + (25/(-1 + n) - 75/
                (2*n^2) + 190/(3*n) - 64/(1 + n)^2 - 217/(6*(1 + n)) - 64/
                (2 + n)^2 - 29/(6*(2 + n)))*S[1, n] + 
             (16/n - 32/(1 + n) + 32/(2 + n))*S[2, n] + 
             (-32/n + 64/(1 + n) - 64/(2 + n))*S[1, 1, n])*zeta[2] + 
           (152/(3*(-1 + n)) - 210/n^2 + 991/(2*n) - 648/(1 + n)^2 + 
             145/(1 + n) + 16/(2 + n)^2 - 1421/(3*(2 + n)) + 
             (16/n - 32/(1 + n) + 32/(2 + n))*S[1, n])*zeta[3]) + 
         cf^2*tf*(200/(3*n^5) - 32/n^4 + 478/(3*n^3) - 265/(3*n^2) + 
           403/(2*n) - 880/(3*(1 + n)^5) + 248/(1 + n)^4 + 
           328/(3*(1 + n)^3) - 1048/(3*(1 + n)^2) - 2671/(3*(1 + n)) + 
           768/(2 + n)^3 + 928/(2 + n)^2 + 2276/(3*(2 + n)) + 
           (64/(3*n) - 128/(3*(1 + n)) + 128/(3*(2 + n)))*S[-4, n] + 
           (-128/(3*n^2) + 160/(3*n) + 448/(3*(1 + n)^2) - 224/(3*(1 + n)) - 
             128/(2 + n)^2 + 160/(3*(2 + n)))*S[-3, n] + 
           (-224/(3*n^3) + 544/(3*n^2) - 544/(3*n) - 128/(1 + n)^3 + 
             64/(3*(1 + n)^2) + 224/(1 + n) - 64/(2 + n)^2 - 64/(2 + n))*
            S[-2, n] + (-640/(3*n^4) + 144/n^3 - 838/(3*n^2) + 713/(3*n) - 
             3280/(3*(1 + n)^4) + 1816/(3*(1 + n)^3) + 1384/(3*(1 + n)^2) - 
             854/(3*(1 + n)) - 1536/(2 + n)^3 - 528/(2 + n)^2 - 
             304/(3*(2 + n)))*S[1, n] + (-488/(3*n^3) + 104/n^2 - 254/(3*n) + 
             976/(1 + n)^3 - 488/(3*(1 + n)^2) - 844/(3*(1 + n)) - 
             768/(2 + n)^3 + 384/(2 + n)^2 + 680/(3*(2 + n)))*S[2, n] + 
           (352/(3*n^2) - 304/(3*n) + 128/(3*(1 + n)^2) - 224/(3*(1 + n)) + 
             128/(2 + n)^2 + 288/(2 + n))*S[3, n] + 
           (96/n - 192/(1 + n) + 192/(2 + n))*S[4, n] + 
           (-32/n + 64/(1 + n) - 64/(2 + n))*S[-3, 1, n] + 
           (64/(3*n) - 128/(3*(1 + n)) + 128/(3*(2 + n)))*S[-2, -2, n] + 
           (-32/n^2 + 64/n - 64/(1 + n)^2 - 32/(1 + n) - 32/(2 + n))*
            S[-2, 1, n] + (-160/(3*n) + 320/(3*(1 + n)) - 320/(3*(2 + n)))*
            S[1, -3, n] + (224/(3*n^2) - 256/(3*n) - 320/(1 + n)^2 + 
             416/(3*(1 + n)) + 256/(2 + n)^2 - 352/(3*(2 + n)))*S[1, -2, n] + 
           (664/(3*n^3) - 160/n^2 + 282/n - 2384/(1 + n)^3 + 
             1832/(3*(1 + n)^2) + 596/(1 + n) + 1536/(2 + n)^3 - 
             1280/(2 + n)^2 - 1448/(3*(2 + n)))*S[1, 1, n] + 
           (-560/(3*n^2) + 424/(3*n) + 1568/(3*(1 + n)^2) - 256/(3*(1 + n)) - 
             512/(2 + n)^2 + 96/(2 + n))*S[1, 2, n] + 
           (-352/(3*n) + 704/(3*(1 + n)) - 704/(3*(2 + n)))*S[1, 3, n] + 
           (-128/(3*n) + 256/(3*(1 + n)) - 256/(3*(2 + n)))*S[2, -2, n] + 
           (-592/(3*n^2) + 344/(3*n) + 1504/(3*(1 + n)^2) - 512/(2 + n)^2 - 
             32/(3*(2 + n)))*S[2, 1, n] + (-64/n + 128/(1 + n) - 128/(2 + n))*
            S[2, 2, n] + (-448/(3*n) + 896/(3*(1 + n)) - 896/(3*(2 + n)))*
            S[3, 1, n] + (64/n - 128/(1 + n) + 128/(2 + n))*S[1, -2, 1, n] + 
           (128/n - 256/(1 + n) + 256/(2 + n))*S[1, 1, -2, n] + 
           (1312/(3*n^2) - 848/(3*n) - 5824/(3*(1 + n)^2) + 
             1216/(3*(1 + n)) + 1536/(2 + n)^2 - 2432/(3*(2 + n)))*
            S[1, 1, 1, n] + (-224/(3*n) + 448/(3*(1 + n)) - 448/(3*(2 + n)))*
            S[1, 1, 2, n] + (-160/(3*n) + 320/(3*(1 + n)) - 320/(3*(2 + n)))*
            S[1, 2, 1, n] + (1600/(3*n) - 3200/(3*(1 + n)) + 
             3200/(3*(2 + n)))*S[1, 1, 1, 1, n] + 
           (-4/n^3 - 11/n + 8/(1 + n)^3 - 12/(1 + n)^2 + 34/(1 + n) - 
             32/(2 + n) + (16/n^2 - 8/n + 32/(1 + n)^2 - 32/(1 + n) + 64/
                (2 + n))*S[1, n] + (16/n - 32/(1 + n) + 32/(2 + n))*S[2, n] + 
             (-32/n + 64/(1 + n) - 64/(2 + n))*S[1, 1, n])*zeta[2] + 
           (-128/n^2 + 192/n - 256/(1 + n)^2 - 384/(2 + n) + 
             (192/n - 384/(1 + n) + 384/(2 + n))*S[1, n])*zeta[3]) + 
         ca*(tf^2*(-640/(9*(-1 + n)^3) + 1024/(9*(-1 + n)^2) - 
             46108/(243*(-1 + n)) + 488/(3*n^4) - 5908/(27*n^3) + 
             8018/(27*n^2) - 11051/(81*n) + 3584/(9*(1 + n)^4) + 
             248/(9*(1 + n)^3) + 2984/(81*(1 + n)^2) - 578/(27*(1 + n)) + 
             6656/(9*(2 + n)^4) + 19456/(27*(2 + n)^3) + 
             13000/(27*(2 + n)^2) + 69730/(243*(2 + n)) + 
             (32/(9*n) - 256/(9*(1 + n)) + 256/(9*(2 + n)))*S[-3, n] + 
             (-128/(9*(-1 + n)) + 64/n^2 - 2560/(27*n) + 256/(3*(1 + n)^2) - 
               448/(27*(1 + n)) + 128/(2 + n)^2 + 3712/(27*(2 + n)))*
              S[-2, n] + (-512/(9*(-1 + n)^2) + 6064/(81*(-1 + n)) + 880/
                (9*n^3) - 3388/(27*n^2) - 3050/(81*n) + 2816/(9*(1 + n)^3) - 
               1984/(27*(1 + n)^2) - 19580/(81*(1 + n)) + 2560/
                (9*(2 + n)^3) + 9968/(27*(2 + n)^2) + 14308/(81*(2 + n)))*
              S[1, n] + (-32/(3*(-1 + n)) + 48/n^2 - 244/(9*n) - 640/
                (9*(1 + n)^2) + 8/(3*(1 + n)) + 1408/(9*(2 + n)^2) + 40/
                (2 + n))*S[2, n] + (736/(9*n) - 1280/(9*(1 + n)) + 1280/
                (9*(2 + n)))*S[3, n] + (64/(3*n) - 128/(3*(1 + n)) + 128/
                (3*(2 + n)))*S[-2, 1, n] + (128/(3*n) - 128/(3*(1 + n)) + 128/
                (3*(2 + n)))*S[1, -2, n] + (-1216/(27*(-1 + n)) + 608/
                (9*n^2) - 268/(27*n) + 640/(9*(1 + n)^2) - 4552/
                (27*(1 + n)) + 1664/(9*(2 + n)^2) + 6632/(27*(2 + n)))*
              S[1, 1, n] + (512/(9*n) + 64/(1 + n)^2 - 1888/(9*(1 + n)) + 
               2080/(9*(2 + n)))*S[1, 2, n] + (448/(9*n) - 64/(1 + n)^2 - 32/
                (9*(1 + n)) - 160/(9*(2 + n)))*S[2, 1, n] + 
             (832/(9*n) - 1664/(9*(1 + n)) + 1664/(9*(2 + n)))*
              S[1, 1, 1, n] + (8/(-1 + n) - 12/n^2 + 34/(3*n) - 64/
                (3*(1 + n)^2) + 8/(1 + n) - 64/(3*(2 + n)^2) - 64/
                (3*(2 + n)) + (-32/(3*n) + 64/(3*(1 + n)) - 64/(3*(2 + n)))*
                S[1, n])*zeta[2] + (-224/n + 384/(1 + n)^2 - 192/(1 + n) + 
               320/(2 + n))*zeta[3]) + cf*tf*(80/(-1 + n)^3 - 
             1030/(9*(-1 + n)^2) + 25975/(162*(-1 + n)) - 500/(3*n^5) + 
             3176/(9*n^4) - 10655/(27*n^3) + 56084/(81*n^2) - 
             158627/(162*n) + 1760/(3*(1 + n)^5) + 856/(9*(1 + n)^4) - 
             1966/(27*(1 + n)^3) + 5998/(81*(1 + n)^2) + 
             169051/(162*(1 + n)) - 4864/(3*(2 + n)^4) - 8096/(9*(2 + n)^3) - 
             8384/(27*(2 + n)^2) - 1826/(27*(2 + n)) + 
             (-320/(3*n) + 832/(3*(1 + n)) - 832/(3*(2 + n)))*S[-4, n] + 
             (-176/(3*n^2) + 136/(3*n) - 96/(1 + n)^2 + 704/(3*(1 + n)) - 192/
                (2 + n)^2 - 336/(2 + n))*S[-3, n] + (48/n^3 - 464/(3*n^2) + 
               640/(3*n) - 64/(1 + n)^3 - 96/(1 + n)^2 + 16/(1 + n) - 224/
                (2 + n)^2 - 688/(3*(2 + n)))*S[-2, n] + 
             (-80/(-1 + n)^3 + 1660/(9*(-1 + n)^2) - 15260/(81*(-1 + n)) + 
               760/(3*n^4) - 1808/(3*n^3) + 4424/(27*n^2) + 8486/(81*n) + 
               1344/(1 + n)^4 + 2204/(3*(1 + n)^3) + 1526/(9*(1 + n)^2) + 
               14123/(81*(1 + n)) + 4864/(3*(2 + n)^4) - 5248/(9*(2 + n)^3) - 
               11344/(27*(2 + n)^2) - 2102/(27*(2 + n)))*S[1, n] + 
             (160/(3*(-1 + n)^2) - 1400/(27*(-1 + n)) - 500/(3*n^3) + 330/
                n^2 - 3968/(27*n) - 1696/(3*(1 + n)^3) - 4/(1 + n)^2 + 10822/
                (27*(1 + n)) - 1024/(3*(2 + n)^3) - 2848/(9*(2 + n)^2) - 3464/
                (27*(2 + n)))*S[2, n] + (560/(9*(-1 + n)) - 904/(3*n^2) + 
               3356/(9*n) + 96/(1 + n)^2 - 2608/(9*(1 + n)) - 1664/
                (3*(2 + n)^2) - 448/(9*(2 + n)))*S[3, n] + 
             (-160/n + 256/(1 + n) - 256/(2 + n))*S[4, n] + 
             (48/n - 160/(1 + n) + 160/(2 + n))*S[-3, 1, n] + 
             (-32/n + 64/(1 + n) - 64/(2 + n))*S[-2, -2, n] + 
             (48/n^2 - 368/(3*n) - 224/(3*(1 + n)^2) + 80/(1 + n) + 256/
                (2 + n)^2 - 16/(3*(2 + n)))*S[-2, 1, n] + 
             (-128/(3*n) + 256/(3*(1 + n)) - 256/(3*(2 + n)))*S[-2, 2, n] + 
             (16/n - 224/(1 + n) + 224/(2 + n))*S[1, -3, n] + 
             (-176/(3*n^2) + 64/n + 32/(3*(1 + n)^2) - 688/(3*(1 + n)) + 128/
                (2 + n)^2 + 304/(3*(2 + n)))*S[1, -2, n] + 
             (-400/(3*(-1 + n)^2) + 6860/(27*(-1 + n)) + 748/(3*n^3) - 5690/
                (9*n^2) - 6626/(27*n) + 960/(1 + n)^3 + 1588/(3*(1 + n)^2) + 
               9418/(27*(1 + n)) + 896/(2 + n)^3 - 3296/(9*(2 + n)^2) - 3644/
                (9*(2 + n)))*S[1, 1, n] + (160/(9*(-1 + n)) - 160/(3*n^2) + 
               176/(3*n) - 352/(1 + n)^2 + 416/(3*(1 + n)) + 128/(2 + n)^2 - 
               2608/(9*(2 + n)))*S[1, 2, n] + (-16/(3*n) + 224/(3*(1 + n)) - 
               128/(3*(2 + n)))*S[1, 3, n] - (64*S[2, -2, n])/n + 
             (16/n^2 - 56/n - 224/(1 + n)^2 + 544/(3*(1 + n)) + 512/
                (3*(2 + n)^2) - 752/(3*(2 + n)))*S[2, 1, n] + 
             (-160/n + 320/(1 + n) - 320/(2 + n))*S[2, 2, n] + 
             (48/n - 32/(1 + n))*S[3, 1, n] + (320/(3*n) - 640/(3*(1 + n)) + 
               640/(3*(2 + n)))*S[-2, 1, 1, n] + (96/n - 64/(1 + n) + 64/
                (2 + n))*S[1, -2, 1, n] + (128*S[1, 1, -2, n])/n + 
             (-1520/(9*(-1 + n)) + 280/n^2 - 3220/(9*n) - 928/(3*(1 + n)^2) + 
               4160/(9*(1 + n)) + 2752/(3*(2 + n)^2) - 1184/(3*(2 + n)))*
              S[1, 1, 1, n] + (160/n - 320/(1 + n) + 256/(2 + n))*
              S[1, 1, 2, n] + (96/n - 192/(1 + n) + 192/(2 + n))*
              S[1, 2, 1, n] + (64*S[2, 1, 1, n])/(2 + n) + 
             (1600/(3*n) - 3200/(3*(1 + n)) + 3200/(3*(2 + n)))*
              S[1, 1, 1, 1, n] + (-40/(3*(-1 + n)) + 10/n^3 - 46/(3*n^2) + 
               247/(6*n) - 16/(1 + n)^3 - 32/(3*(1 + n)^2) - 145/
                (3*(1 + n)) + 32/(2 + n)^2 - 4/(2 + n) + (40/(3*(-1 + n)) - 
                 12/n^2 + 110/(3*n) - 16/(1 + n)^2 - 160/(3*(1 + n)) - 
                 32/(2 + n)^2 + 48/(2 + n))*S[1, n] + (16/n - 32/(1 + n) + 
                 32/(2 + n))*S[2, n] + (-32/n + 64/(1 + n) - 64/(2 + n))*
                S[1, 1, n])*zeta[2] + (-160/(3*(-1 + n)) + 192/n^2 - 432/n + 
               256/(1 + n)^2 + 592/(1 + n) + 128/(2 + n)^2 - 128/
                (3*(2 + n)) + (-64/n - 64/(1 + n) - 128/(2 + n))*S[1, n])*
              zeta[3])))/eps + cf*tf^2*(32/(3*(-2 + n)) + 
         256/(729*(-1 + n)) - 960/n^6 + 14720/(9*n^5) - 84488/(27*n^4) + 
         241100/(81*n^3) - 731282/(243*n^2) + 211969/(243*n) + 
         6080/(1 + n)^6 - 16160/(9*(1 + n)^5) + 39104/(27*(1 + n)^4) + 
         130000/(81*(1 + n)^3) + 870944/(243*(1 + n)^2) + 
         799810/(243*(1 + n)) - 40960/(9*(2 + n)^5) - 189184/(27*(2 + n)^4) - 
         553216/(81*(2 + n)^3) - 1386400/(243*(2 + n)^2) - 
         3109600/(729*(2 + n)) + (256/(3*(-1 + n)) - 384/n^2 + 576/n - 
           768/(1 + n)^2 - 256/(2 + n)^2 - 1984/(3*(2 + n)))*S[-3, n] + 
         (128/(9*(-2 + n)) + 128/(27*(-1 + n)) - 640/n^3 + 832/n^2 - 768/n - 
           1024/(1 + n)^3 + 256/(3*(1 + n)^2) + 14272/(9*(1 + n)) - 
           2048/(3*(2 + n)^3) - 9344/(9*(2 + n)^2) - 22592/(27*(2 + n)))*
          S[-2, n] + (17408/(81*(-1 + n)) - 800/n^5 + 1568/n^4 - 
           21208/(9*n^3) + 164740/(81*n^2) - 737630/(243*n) + 
           3520/(1 + n)^5 - 7520/(3*(1 + n)^4) + 576/(1 + n)^3 + 
           28624/(27*(1 + n)^2) + 1298068/(243*(1 + n)) - 
           2048/(3*(2 + n)^4) - 28544/(9*(2 + n)^3) - 8896/(3*(2 + n)^2) - 
           631264/(243*(2 + n)))*S[1, n] + (64/(27*(-1 + n)) - 192/n^4 + 
           832/(3*n^3) - 5320/(9*n^2) + 35684/(81*n) + 576/(1 + n)^4 + 
           1120/(3*(1 + n)^3) + 2560/(9*(1 + n)^2) + 8600/(81*(1 + n)) - 
           2560/(3*(2 + n)^3) - 1600/(3*(2 + n)^2) - 38528/(81*(2 + n)))*
          S[2, n] + (128/(3*(-1 + n)) - 32/n^3 - 224/n^2 + 2776/(27*n) + 
           64/(1 + n)^3 + 608/(3*(1 + n)^2) + 7216/(27*(1 + n)) - 
           1792/(3*(2 + n)^2) - 9952/(27*(2 + n)))*S[3, n] + 
         (-1216/(9*n) + 2432/(9*(1 + n)) - 2432/(9*(2 + n)))*S[4, n] + 
         (256/(3*(-1 + n)) - 384/n^2 + 576/n - 768/(1 + n)^2 - 
           256/(2 + n)^2 - 1984/(3*(2 + n)))*S[-2, 1, n] + 
         (256/(3*(-1 + n)) - 384/n^2 + 576/n - 768/(1 + n)^2 - 
           256/(2 + n)^2 - 1984/(3*(2 + n)))*S[1, -2, n] + 
         (64/(9*(-1 + n)) - 576/n^4 + 3584/(3*n^3) - 44104/(27*n^2) + 
           94700/(81*n) + 1728/(1 + n)^4 - 1440/(1 + n)^3 + 768/(1 + n)^2 + 
           25160/(81*(1 + n)) - 14912/(9*(2 + n)^2) - 112064/(81*(2 + n)))*
          S[1, 1, n] + (128/(3*(-1 + n)) - 96/n^3 + 224/(3*n^2) - 
           2728/(9*n) + 192/(1 + n)^3 + 544/(3*(1 + n)^2) + 
           4400/(9*(1 + n)) - 1024/(3*(2 + n)^2) - 2528/(9*(2 + n)))*
          S[1, 2, n] + (-256/(3*n) + 512/(3*(1 + n)) - 512/(3*(2 + n)))*
          S[1, 3, n] + (128/(3*(-1 + n)) - 96/n^3 + 224/n^2 - 4904/(9*n) + 
           192/(1 + n)^3 - 736/(3*(1 + n)^2) + 8368/(9*(1 + n)) + 
           256/(3*(2 + n)^2) - 3808/(9*(2 + n)))*S[2, 1, n] + 
         (-256/(3*n) + 512/(3*(1 + n)) - 512/(3*(2 + n)))*S[2, 2, n] + 
         (128/(3*n) - 256/(3*(1 + n)) + 256/(3*(2 + n)))*S[3, 1, n] + 
         (128/(-1 + n) - 288/n^3 + 5536/(9*n^2) - 36008/(27*n) + 
           576/(1 + n)^3 - 1952/(3*(1 + n)^2) + 56752/(27*(1 + n)) + 
           512/(3*(2 + n)^2) - 27808/(27*(2 + n)))*S[1, 1, 1, n] + 
         (-64/(3*n) + 128/(3*(1 + n)) - 128/(3*(2 + n)))*S[1, 1, 2, n] + 
         (128/(3*n) - 256/(3*(1 + n)) + 256/(3*(2 + n)))*S[1, 2, 1, n] + 
         (64/n - 128/(1 + n) + 128/(2 + n))*S[2, 1, 1, n] + 
         (1280/(9*n) - 2560/(9*(1 + n)) + 2560/(9*(2 + n)))*
          S[1, 1, 1, 1, n] + (-32/(27*(-1 + n)) + 96/n^4 - 448/(3*n^3) + 
           2308/(9*n^2) - 1538/(9*n) - 288/(1 + n)^4 + 208/(3*(1 + n)^3) - 
           1408/(9*(1 + n)^2) - 812/(9*(1 + n)) + 512/(3*(2 + n)^3) + 
           2912/(9*(2 + n)^2) + 7136/(27*(2 + n)) + 
           (-64/(3*(-1 + n)) + 48/n^3 - 272/(3*n^2) + 1972/(9*n) - 
             96/(1 + n)^3 + 80/(1 + n)^2 - 3224/(9*(1 + n)) + 
             1616/(9*(2 + n)))*S[1, n] + (32/(3*n) - 64/(3*(1 + n)) + 
             64/(3*(2 + n)))*S[2, n] + (-64/(3*n) + 128/(3*(1 + n)) - 
             128/(3*(2 + n)))*S[1, 1, n])*zeta[2] + 
         (896/(27*(-1 + n)) + 928/(3*n^3) - 11200/(9*n^2) + 27656/(9*n) - 
           1856/(3*(1 + n)^3) - 15200/(9*(1 + n)^2) - 32944/(9*(1 + n)) + 
           1408/(9*(2 + n)^2) + 7840/(27*(2 + n)) + 
           (800/(9*n) - 1600/(9*(1 + n)) + 1600/(9*(2 + n)))*S[1, n])*
          zeta[3] + (96/n - 192/(1 + n) + 192/(2 + n))*zeta[4]) + 
       xib^2*((ca^2*(n^(-1) - 2/(1 + n) + 2/(2 + n))*tf)/eps^3 + 
         (ca^2*tf*(-7/(2*(-1 + n)) - 3/(2*n^3) + 39/(4*n^2) - 149/(12*n) + 
             4/(1 + n)^2 + 127/(12*(1 + n)) + 12/(2 + n)^2 - 5/(6*(2 + n)) + 
             (n^(-1) - 2/(1 + n) + 2/(2 + n))*S[1, n]) + 
           ca*((-8/(3*n) + 16/(3*(1 + n)) - 16/(3*(2 + n)))*tf^2 + 
             cf*tf*(-2/n^2 + n^(-1) - 4/(1 + n)^2 + 4/(1 + n) - 8/(2 + n) + 
               (4/n - 8/(1 + n) + 8/(2 + n))*S[1, n])))/eps^2 + 
         (ca*(tf^2*(-8/(3*n^2) - 64/(9*n) + 32/(3*(1 + n)^2) + 176/
                (9*(1 + n)) - 32/(3*(2 + n)^2) - 176/(9*(2 + n)) + 
               (-8/(3*n) + 16/(3*(1 + n)) - 16/(3*(2 + n)))*S[1, n]) + 
             cf*tf*(-6/n^3 + n^(-2) - 2/n - 20/(1 + n)^3 + 4/(1 + n)^2 + 37/
                (1 + n) - 32/(2 + n)^2 - 40/(2 + n) + (8/n^2 + 2/n - 
                 40/(1 + n)^2 - 8/(1 + n) + 32/(2 + n)^2)*S[1, n] + 
               (-4/n + 8/(1 + n) - 8/(2 + n))*S[2, n] + (12/n - 24/(1 + n) + 
                 24/(2 + n))*S[1, 1, n])) + ca^2*tf*(1/(12*(-2 + n)) - 
             47/(6*(-1 + n)^2) + 815/(72*(-1 + n)) - 9/n^4 + 131/(4*n^3) - 
             116/(3*n^2) - 101/(18*n) + 32/(1 + n)^3 + 323/(12*(1 + n)^2) - 
             1613/(72*(1 + n)) + 56/(2 + n)^3 + 79/(3*(2 + n)^2) + 
             21/(2*(2 + n)) + (1/(9*(-2 + n)) - n^(-2) + 11/(2*n) - 4/
                (3*(1 + n)^2) - 82/(9*(1 + n)) + 15/(2*(2 + n)))*S[-2, n] + 
             (-5/(-1 + n) - 9/(2*n^3) + 12/n^2 - 155/(12*n) + 20/(1 + n)^2 + 
               17/(6*(1 + n)) + 12/(2 + n)^2 + 191/(12*(2 + n)))*S[1, n] + 
             (4/n - 8/(1 + n) + 8/(2 + n))*S[2, n] + (3/n - 6/(1 + n) + 6/
                (2 + n))*S[1, 1, n] + (-3/(2*n) + 3/(1 + n) - 3/(2 + n))*
              zeta[2] + (-1/(2*n) + (1 + n)^(-1) - (2 + n)^(-1))*zeta[3]))/
          eps + ca*(tf^2*(-8/(3*n^3) - 64/(9*n^2) - 488/(27*n) + 
             64/(3*(1 + n)^3) + 352/(9*(1 + n)^2) + 1504/(27*(1 + n)) - 
             64/(3*(2 + n)^3) - 352/(9*(2 + n)^2) - 1504/(27*(2 + n)) + 
             (-8/(3*n^2) - 64/(9*n) + 32/(3*(1 + n)^2) + 176/(9*(1 + n)) - 32/
                (3*(2 + n)^2) - 176/(9*(2 + n)))*S[1, n] + 
             (-8/(3*n) + 16/(3*(1 + n)) - 16/(3*(2 + n)))*S[2, n] + 
             (-8/(3*n) + 16/(3*(1 + n)) - 16/(3*(2 + n)))*S[1, 1, n] + 
             (4/n - 8/(1 + n) + 8/(2 + n))*zeta[2]) + 
           cf*tf*(-14/n^4 + n^(-3) - 28/n^2 + 13/n - 76/(1 + n)^4 - 
             4/(1 + n)^3 + 75/(1 + n)^2 + 101/(1 + n) - 128/(2 + n)^3 - 
             160/(2 + n)^2 - 136/(2 + n) + (20/n^3 + 2/n^2 + 12/n - 168/
                (1 + n)^3 - 48/(1 + n)^2 + 32/(1 + n) + 128/(2 + n)^3 - 40/
                (2 + n))*S[1, n] + (-12/n^2 + 2/n + 24/(1 + n)^2 + 16/
                (1 + n) - 32/(2 + n)^2 - 24/(2 + n))*S[2, n] + 
             (-20/n + 40/(1 + n) - 40/(2 + n))*S[3, n] + 
             (28/n^2 + 4/n - 112/(1 + n)^2 - 32/(1 + n) + 96/(2 + n)^2 + 16/
                (2 + n))*S[1, 1, n] + (8/n - 16/(1 + n) + 16/(2 + n))*
              S[2, 1, n] + (28/n - 56/(1 + n) + 56/(2 + n))*S[1, 1, 1, n] + 
             (3/n^2 - 3/(2*n) + 6/(1 + n)^2 - 6/(1 + n) + 12/(2 + n) + 
               (-6/n + 12/(1 + n) - 12/(2 + n))*S[1, n])*zeta[2] + 
             (24/n - 48/(1 + n) + 48/(2 + n))*zeta[3])) + 
         ca^2*tf*(1/(3*(-2 + n)^2) - 8/(9*(-2 + n)) - 85/(6*(-1 + n)^3) + 
           101/(8*(-1 + n)^2) + 133/(54*(-1 + n)) - 75/(2*n^5) + 
           381/(4*n^4) - 362/(3*n^3) + 2935/(72*n^2) - 50927/(432*n) + 
           136/(1 + n)^4 + 853/(12*(1 + n)^3) - 283/(72*(1 + n)^2) + 
           9973/(108*(1 + n)) + 240/(2 + n)^4 + 494/(3*(2 + n)^3) + 
           101/(2 + n)^2 - 1517/(48*(2 + n)) + (1/(3*(-2 + n)) - 3/n^2 + 
             17/(2*n) - 4/(1 + n)^2 - 58/(3*(1 + n)) + 29/(2*(2 + n)))*
            S[-3, n] + (4/(9*(-2 + n)^2) - 41/(54*(-2 + n)) + 4/(-1 + n) - 
             5/n^3 - 2/n^2 + 13/(4*n) - 16/(3*(1 + n)^3) - 62/(3*(1 + n)^2) - 
             425/(27*(1 + n)) + 31/(2 + n)^2 + 69/(4*(2 + n)))*S[-2, n] + 
           (1/(4*(-2 + n)) - 73/(6*(-1 + n)^2) + 1369/(72*(-1 + n)) - 
             27/n^4 + 107/(2*n^3) - 433/(6*n^2) + 473/(36*n) + 
             120/(1 + n)^3 + 121/(6*(1 + n)^2) - 5477/(72*(1 + n)) + 
             56/(2 + n)^3 + 431/(6*(2 + n)^2) + 419/(9*(2 + n)))*S[1, n] + 
           (-16/(3*(-1 + n)) - 9/(2*n^3) + 16/n^2 - 137/(12*n) - 
             8/(1 + n)^2 + 19/(3*(1 + n)) + 40/(2 + n)^2 + 53/(4*(2 + n)))*
            S[2, n] + (1/(9*(-2 + n)) - n^(-2) + 37/(2*n) - 4/(3*(1 + n)^2) - 
             244/(9*(1 + n)) + 51/(2*(2 + n)))*S[3, n] + 
           (1/(3*(-2 + n)) - 3/n^2 + 25/(2*n) - 4/(1 + n)^2 - 
             58/(3*(1 + n)) + 29/(2*(2 + n)))*S[-2, 1, n] + 
           (1/(3*(-2 + n)) - 3/n^2 + 41/(2*n) - 4/(1 + n)^2 - 
             58/(3*(1 + n)) + 29/(2*(2 + n)))*S[1, -2, n] + 
           (-4/(-1 + n) - 27/(2*n^3) + 27/(2*n^2) - 185/(12*n) + 
             44/(1 + n)^2 - 68/(3*(1 + n)) + 20/(2 + n)^2 + 695/(12*(2 + n)))*
            S[1, 1, n] + (13/n - 26/(1 + n) + 22/(2 + n))*S[1, 2, n] + 
           (-3/n + 6/(1 + n) - 2/(2 + n))*S[2, 1, n] + 
           (13/n - 26/(1 + n) + 26/(2 + n))*S[1, 1, 1, n] + 
           (21/(4*(-1 + n)) + 9/(4*n^3) - 117/(8*n^2) + 149/(8*n) - 
             6/(1 + n)^2 - 127/(8*(1 + n)) - 18/(2 + n)^2 + 5/(4*(2 + n)) + 
             (-3/(2*n) + 3/(1 + n) - 3/(2 + n))*S[1, n])*zeta[2] + 
           (2/(3*(-2 + n)) - 13/(2*n^2) + 127/(6*n) - 6/(1 + n)^2 - 
             54/(1 + n) - 2/(2 + n)^2 + 61/(3*(2 + n)) + 
             (-1/(2*n) + (1 + n)^(-1) - (2 + n)^(-1))*S[1, n])*zeta[3] + 
           (-3/(4*n) + 3/(2*(1 + n)) - 3/(2*(2 + n)))*zeta[4])) + 
       ca^2*tf*(-27/(-2 + n)^2 + 206/(3*(-2 + n)) + 2204/(9*(-1 + n)^5) + 
         162/(-1 + n)^4 + 2719/(108*(-1 + n)^3) - 9041/(24*(-1 + n)^2) + 
         3357953/(2916*(-1 + n)) + 1110/n^6 - 34160/(9*n^5) + 
         213953/(36*n^4) - 2437019/(324*n^3) + 1900321/(324*n^2) - 
         6072359/(1944*n) - 6080/(1 + n)^6 - 5120/(3*(1 + n)^5) - 
         101309/(27*(1 + n)^4) - 87074/(27*(1 + n)^3) - 
         10758337/(1944*(1 + n)^2) - 442583/(648*(1 + n)) + 15360/(2 + n)^6 + 
         8320/(3*(2 + n)^5) + 7876/(9*(2 + n)^4) + 107326/(81*(2 + n)^3) + 
         1339153/(486*(2 + n)^2) + 42812161/(11664*(2 + n)) + 
         (-1184/(3*n) + 2368/(3*(1 + n)) - 2368/(3*(2 + n)))*S[-5, n] + 
         (-1360/(9*(-1 + n)) - 103/n^2 + 3361/(9*n) + 1024/(3*(1 + n)^2) - 
           7481/(9*(1 + n)) + 832/(3*(2 + n)^2) + 576/(2 + n))*S[-4, n] + 
         (-27/(-2 + n) + 136/(3*(-1 + n)^2) - 6181/(54*(-1 + n)) - 
           902/(3*n^3) + 464/n^2 - 23203/(54*n) + 1840/(3*(1 + n)^3) + 
           252/(1 + n)^2 - 23011/(54*(1 + n)) + 4096/(3*(2 + n)^3) + 
           8096/(9*(2 + n)^2) + 46481/(54*(2 + n)))*S[-3, n] + 
         (-36/(-2 + n)^2 + 955/(18*(-2 + n)) - 80/(-1 + n)^3 + 
           2899/(9*(-1 + n)^2) - 105943/(162*(-1 + n)) - 280/(3*n^4) - 
           47/n^3 + 2399/(3*n^2) - 58697/(324*n) + 1568/(1 + n)^4 + 
           352/(1 + n)^3 + 1714/(9*(1 + n)^2) - 101869/(162*(1 + n)) + 
           3840/(2 + n)^4 + 7904/(9*(2 + n)^3) + 24863/(27*(2 + n)^2) + 
           391675/(324*(2 + n)))*S[-2, n] + (-73/(4*(-2 + n)) - 
           608/(3*(-1 + n)^4) + 7399/(9*(-1 + n)^3) - 
           100543/(108*(-1 + n)^2) + 1964161/(1944*(-1 + n)) + 4172/(3*n^5) - 
           60733/(18*n^4) + 146027/(27*n^3) - 830803/(162*n^2) + 
           3585737/(972*n) - 2800/(3*(1 + n)^5) - 50843/(9*(1 + n)^4) + 
           78257/(54*(1 + n)^3) - 252665/(324*(1 + n)^2) - 
           10845677/(1944*(1 + n)) + 28160/(3*(2 + n)^5) + 3400/(2 + n)^4 + 
           33116/(27*(2 + n)^3) + 127456/(81*(2 + n)^2) + 
           1701631/(1944*(2 + n)))*S[1, n] + 
         (-2/(-2 + n) + 68/(3*(-1 + n)^3) + 347/(3*(-1 + n)^2) + 
           21277/(324*(-1 + n)) + 1256/(3*n^4) - 8405/(6*n^3) + 
           3923/(3*n^2) - 56041/(54*n) + 1616/(3*(1 + n)^4) + 
           3823/(9*(1 + n)^3) - 49039/(54*(1 + n)^2) + 45889/(36*(1 + n)) + 
           7168/(3*(2 + n)^4) - 6788/(9*(2 + n)^3) - 8201/(27*(2 + n)^2) - 
           116893/(324*(2 + n)))*S[2, n] + 
         (-9/(-2 + n) + 148/(3*(-1 + n)^2) + 269/(9*(-1 + n)) + 
           1022/(3*n^3) - 5227/(6*n^2) + 6925/(54*n) + 1936/(3*(1 + n)^3) + 
           14975/(9*(1 + n)^2) - 50375/(54*(1 + n)) + 2176/(3*(2 + n)^3) - 
           9572/(9*(2 + n)^2) + 14633/(54*(2 + n)))*S[3, n] + 
         (30/(-1 + n) + 794/(3*n^2) - 1121/n + 2336/(3*(1 + n)^2) + 
           4736/(3*(1 + n)) - 704/(2 + n)^2 - 3299/(3*(2 + n)))*S[4, n] + 
         (-1696/(3*n) + 3392/(3*(1 + n)) - 3392/(3*(2 + n)))*S[5, n] + 
         (-472/(3*n) + 1298/(3*(1 + n)) - 1262/(3*(2 + n)))*S[-4, 1, n] + 
         (472/(3*n) - 1064/(3*(1 + n)) + 1184/(3*(2 + n)))*S[-3, -2, n] + 
         (-4/(-2 + n) + 184/(3*(-1 + n)) + 60/n^2 - 254/(3*n) + 
           445/(1 + n)^2 - 742/(3*(1 + n)) + 32/(3*(2 + n)^2) + 
           733/(3*(2 + n)))*S[-3, 1, n] + (-20/n + 36/(1 + n) - 44/(2 + n))*
          S[-3, 2, n] + (-4 + 416/n - 598/(1 + n) + 544/(2 + n))*
          S[-2, -3, n] + (16/(3*(-2 + n)) - 1546/(9*(-1 + n)) + 396/n^2 - 
           1156/(3*n) - 68/(1 + n)^2 + 18/(1 + n) + 2048/(3*(2 + n)^2) + 
           1324/(9*(2 + n)))*S[-2, -2, n] + (-31/(-2 + n) + 5/(-1 + n)^2 + 
           4897/(18*(-1 + n)) + 338/n^3 - 2107/(3*n^2) + 3787/(18*n) + 
           2648/(3*(1 + n)^3) - 52/(1 + n)^2 - 16157/(18*(1 + n)) + 
           1280/(2 + n)^3 + 704/(3*(2 + n)^2) + 3355/(18*(2 + n)))*
          S[-2, 1, n] + (8/(3*(-2 + n)) - 272/(3*(-1 + n)) + 476/(3*n^2) - 
           184/n + 94/(1 + n)^2 + 16/(1 + n) + 1280/(3*(2 + n)^2) + 
           454/(3*(2 + n)))*S[-2, 2, n] + (176/n - 336/(1 + n) + 336/(2 + n))*
          S[-2, 3, n] + (304/n - 348/(1 + n) + 356/(2 + n))*S[1, -4, n] + 
         (-445/(6*(-1 + n)) + 1528/(3*n^2) - 696/n + 310/(1 + n)^2 + 
           717/(2*(1 + n)) + 1216/(3*(2 + n)^2) + 88/(2 + n))*S[1, -3, n] + 
         (-23/(-2 + n) - 309/(-1 + n)^2 + 1385/(2*(-1 + n)) + 2438/(3*n^3) - 
           4333/(3*n^2) - 6517/(18*n) + 4136/(3*(1 + n)^3) + 212/(1 + n)^2 - 
           15341/(18*(1 + n)) + 1792/(2 + n)^3 + 832/(3*(2 + n)^2) + 
           971/(18*(2 + n)))*S[1, -2, n] + (-464/(-1 + n)^3 + 
           11243/(9*(-1 + n)^2) - 520477/(324*(-1 + n)) + 4964/(3*n^4) - 
           62873/(18*n^3) + 123079/(27*n^2) - 768965/(324*n) + 
           6224/(3*(1 + n)^4) - 39811/(9*(1 + n)^3) + 58579/(54*(1 + n)^2) + 
           860341/(324*(1 + n)) + 7168/(2 + n)^4 + 23092/(9*(2 + n)^3) + 
           818/(9*(2 + n)^2) + 35656/(27*(2 + n)))*S[1, 1, n] + 
         (2/(-2 + n) - 184/(3*(-1 + n)^2) + 13217/(54*(-1 + n)) + 
           1549/(3*n^3) - 6329/(6*n^2) + 10099/(27*n) + 2428/(3*(1 + n)^3) + 
           5519/(9*(1 + n)^2) - 16589/(27*(1 + n)) + 5152/(3*(2 + n)^3) - 
           1628/(3*(2 + n)^2) - 12464/(27*(2 + n)))*S[1, 2, n] + 
         (-2252/(9*(-1 + n)) + 439/n^2 - 12670/(9*n) + 526/(1 + n)^2 + 
           20741/(9*(1 + n)) + 214/(2 + n)^2 - 4285/(3*(2 + n)))*S[1, 3, n] + 
         (-1744/(3*n) + 2708/(3*(1 + n)) - 2732/(3*(2 + n)))*S[1, 4, n] + 
         (-2 + 1088/(3*n) - 1399/(3*(1 + n)) + 1438/(3*(2 + n)))*
          S[2, -3, n] + (16/(3*(-2 + n)) - 191/(3*(-1 + n)) + 274/n^2 - 
           1106/(3*n) + 244/(3*(1 + n)^2) + 359/(3*(1 + n)) + 448/(2 + n)^2 + 
           328/(3*(2 + n)))*S[2, -2, n] + (-2/(-2 + n) - 304/(3*(-1 + n)^2) + 
           8053/(18*(-1 + n)) + 405/n^3 - 2039/(2*n^2) + 9731/(27*n) + 
           1196/(1 + n)^3 - 10055/(9*(1 + n)^2) - 14962/(27*(1 + n)) + 
           3296/(3*(2 + n)^3) + 4898/(9*(2 + n)^2) - 12338/(27*(2 + n)))*
          S[2, 1, n] + (8/(3*(-2 + n)) - 185/(3*(-1 + n)) + 204/n^2 - 
           5185/(9*n) + 340/(3*(1 + n)^2) + 6176/(9*(1 + n)) + 
           1304/(3*(2 + n)^2) - 4502/(9*(2 + n)))*S[2, 2, n] + 
         (152/(3*n) - 193/(3*(1 + n)) + 64/(3*(2 + n)))*S[2, 3, n] + 
         (-4 + 296/n - 682/(1 + n) + 636/(2 + n))*S[3, -2, n] + 
         (-4/(-2 + n) - 4217/(18*(-1 + n)) + 309/n^2 - 1916/(9*n) + 
           751/(3*(1 + n)^2) - 2779/(18*(1 + n)) + 1742/(3*(2 + n)^2) + 
           850/(3*(2 + n)))*S[3, 1, n] + (2 - 176/(3*n) + 358/(3*(1 + n)) - 
           148/(3*(2 + n)))*S[3, 2, n] + (188/(3*n) - 28/(3*(1 + n)) + 
           16/(3*(2 + n)))*S[4, 1, n] + (-256/(3*n) + 512/(3*(1 + n)) - 
           512/(3*(2 + n)))*S[-3, 1, 1, n] + 
         (-8 + 80/(3*n) - 964/(3*(1 + n)) + 688/(3*(2 + n)))*
          S[-2, -2, 1, n] + (368/(3*n) - 832/(3*(1 + n)) + 784/(3*(2 + n)))*
          S[-2, 1, -2, n] + (-144/(-1 + n) + 1328/(3*n^2) - 1904/(3*n) + 
           576/(1 + n)^2 + 640/(3*(1 + n)) + 576/(2 + n)^2 + 904/(3*(2 + n)))*
          S[-2, 1, 1, n] + (416/(3*n) - 964/(3*(1 + n)) + 964/(3*(2 + n)))*
          S[-2, 1, 2, n] + (160/(3*n) - 188/(3*(1 + n)) + 188/(3*(2 + n)))*
          S[-2, 2, 1, n] + (-460/(3*n) - 286/(3*(1 + n)) + 190/(3*(2 + n)))*
          S[1, -3, 1, n] + (320/n - 496/(1 + n) + 464/(2 + n))*
          S[1, -2, -2, n] + (8/(3*(-2 + n)) - 576/(-1 + n) + 2224/(3*n^2) - 
           2740/(3*n) + 778/(1 + n)^2 + 484/(1 + n) + 2944/(3*(2 + n)^2) + 
           1538/(3*(2 + n)))*S[1, -2, 1, n] + (184/n - 236/(1 + n) + 
           252/(2 + n))*S[1, -2, 2, n] + (-128/(3*n) - 1682/(3*(1 + n)) + 
           1478/(3*(2 + n)))*S[1, 1, -3, n] + 
         (-8/(3*(-2 + n)) - 523/(-1 + n) + 880/n^2 - 3356/(3*n) + 
           1070/(3*(1 + n)^2) + 3031/(3*(1 + n)) + 1280/(2 + n)^2 + 
           470/(3*(2 + n)))*S[1, 1, -2, n] + (-1748/(3*(-1 + n)^2) + 
           13828/(9*(-1 + n)) + 5312/(3*n^3) - 60163/(18*n^2) + 
           19823/(27*n) + 10432/(3*(1 + n)^3) - 24413/(9*(1 + n)^2) - 
           76145/(54*(1 + n)) + 15104/(3*(2 + n)^3) + 1958/(2 + n)^2 - 
           41738/(27*(2 + n)))*S[1, 1, 1, n] + 
         (-4/(3*(-2 + n)) - 7279/(18*(-1 + n)) + 1580/(3*n^2) - 8203/(9*n) + 
           141/(1 + n)^2 + 23791/(18*(1 + n)) + 1374/(2 + n)^2 - 
           2417/(3*(2 + n)))*S[1, 1, 2, n] + (140/(3*n) - 244/(3*(1 + n)) + 
           568/(3*(2 + n)))*S[1, 1, 3, n] + (416/(3*n) - 772/(3*(1 + n)) + 
           748/(3*(2 + n)))*S[1, 2, -2, n] + 
         (4/(3*(-2 + n)) - 5497/(18*(-1 + n)) + 1438/(3*n^2) - 6935/(9*n) + 
           1931/(3*(1 + n)^2) + 4805/(18*(1 + n)) + 3064/(3*(2 + n)^2) + 
           2191/(9*(2 + n)))*S[1, 2, 1, n] + (472/(3*n) - 920/(3*(1 + n)) + 
           800/(3*(2 + n)))*S[1, 2, 2, n] + (944/(3*n) - 2008/(3*(1 + n)) + 
           1840/(3*(2 + n)))*S[1, 3, 1, n] + (-120/n - 52/(1 + n) + 
           28/(2 + n))*S[2, -2, 1, n] + (-4 + 488/(3*n) - 850/(3*(1 + n)) + 
           712/(3*(2 + n)))*S[2, 1, -2, n] + (-1934/(9*(-1 + n)) + 
           1174/(3*n^2) - 5027/(9*n) + 2416/(3*(1 + n)^2) - 
           4055/(9*(1 + n)) + 2662/(3*(2 + n)^2) + 8674/(9*(2 + n)))*
          S[2, 1, 1, n] + (2 + 44/(3*n) + 113/(3*(1 + n)) + 76/(3*(2 + n)))*
          S[2, 1, 2, n] + (-2 + 116/(3*n) - 385/(3*(1 + n)) + 
           388/(3*(2 + n)))*S[2, 2, 1, n] + (1624/(3*n) - 3296/(3*(1 + n)) + 
           3104/(3*(2 + n)))*S[3, 1, 1, n] + (608/(3*n) - 1216/(3*(1 + n)) + 
           1216/(3*(2 + n)))*S[-2, 1, 1, 1, n] + 
         (544/(3*n) - 1088/(3*(1 + n)) + 1088/(3*(2 + n)))*
          S[1, -2, 1, 1, n] + (760/n - 980/(1 + n) + 1012/(2 + n))*
          S[1, 1, -2, 1, n] + (584/n - 1208/(1 + n) + 1232/(2 + n))*
          S[1, 1, 1, -2, n] + (-3250/(3*(-1 + n)) + 1625/n^2 - 18500/(9*n) + 
           5120/(3*(1 + n)^2) + 1705/(9*(1 + n)) + 3840/(2 + n)^2 + 
           14285/(9*(2 + n)))*S[1, 1, 1, 1, n] + 
         (2060/(3*n) - 4180/(3*(1 + n)) + 4216/(3*(2 + n)))*
          S[1, 1, 1, 2, n] + (1576/(3*n) - 3140/(3*(1 + n)) + 
           3116/(3*(2 + n)))*S[1, 1, 2, 1, n] + 
         (1300/(3*n) - 2552/(3*(1 + n)) + 2540/(3*(2 + n)))*
          S[1, 2, 1, 1, n] + (1184/(3*n) - 2368/(3*(1 + n)) + 
           2368/(3*(2 + n)))*S[2, 1, 1, 1, n] + 
         (1920/n - 3840/(1 + n) + 3840/(2 + n))*S[1, 1, 1, 1, 1, n] + 
         (-118/(3*(-1 + n)^3) - 7/(-1 + n)^2 - 7657/(216*(-1 + n)) - 
           111/n^4 + 1090/(3*n^3) - 11539/(24*n^2) + 2183/(9*n) + 
           288/(1 + n)^4 + 240/(1 + n)^3 + 2716/(9*(1 + n)^2) - 
           1037/(6*(1 + n)) - 384/(2 + n)^4 + 48/(2 + n)^3 - 
           73/(6*(2 + n)^2) - 23299/(108*(2 + n)) + 
           (32/n - 64/(1 + n) + 64/(2 + n))*S[-3, n] + 
           (112/(3*(-1 + n)) - 56/n^2 + 214/(3*n) - 96/(1 + n)^2 - 
             20/(3*(1 + n)) - 96/(2 + n)^2 - 164/(3*(2 + n)))*S[-2, n] + 
           (26/(-1 + n)^2 - 127/(-1 + n) - 169/n^3 + 4237/(12*n^2) - 
             3563/(18*n) - 224/(1 + n)^3 + 1487/(6*(1 + n)^2) + 
             9179/(36*(1 + n)) - 448/(2 + n)^3 - 99/(2 + n)^2 + 
             2687/(18*(2 + n)))*S[1, n] + (73/(3*(-1 + n)) - 73/(2*n^2) + 
             128/n - 96/(1 + n)^2 - 329/(2*(1 + n)) - 32/(2 + n)^2 + 
             745/(6*(2 + n)))*S[2, n] + (64/n - 128/(1 + n) + 128/(2 + n))*
            S[3, n] + (-16/n + 32/(1 + n) - 32/(2 + n))*S[-2, 1, n] + 
           (-48/n + 96/(1 + n) - 96/(2 + n))*S[1, -2, n] + 
           (125/(-1 + n) - 375/(2*n^2) + 826/(3*n) - 256/(1 + n)^2 - 
             589/(6*(1 + n)) - 384/(2 + n)^2 - 641/(6*(2 + n)))*S[1, 1, n] + 
           (-16/n + 32/(1 + n) - 32/(2 + n))*S[1, 2, n] + 
           (-16/n + 32/(1 + n) - 32/(2 + n))*S[2, 1, n] + 
           (-192/n + 384/(1 + n) - 384/(2 + n))*S[1, 1, 1, n])*zeta[2] + 
         (-46/(-2 + n) + 2953/(9*(-1 + n)^2) - 69167/(54*(-1 + n)) - 
           4289/(3*n^3) + 23111/(6*n^2) - 37381/(18*n) - 7456/(3*(1 + n)^3) + 
           25322/(9*(1 + n)^2) + 14743/(6*(1 + n)) + 1024/(3*(2 + n)^3) - 
           802/(9*(2 + n)^2) + 35177/(54*(2 + n)) + 
           (-16 + 336/n - 960/(1 + n) + 760/(2 + n))*S[-2, n] + 
           (-16/(3*(-2 + n)) + 613/(3*(-1 + n)) - 269/n^2 + 35939/(18*n) - 
             6682/(3*(1 + n)^2) - 11891/(9*(1 + n)) - 1312/(3*(2 + n)^2) + 
             2312/(9*(2 + n)))*S[1, n] + (8 - 8/(3*n) + 640/(3*(1 + n)) - 
             64/(3*(2 + n)))*S[2, n] + (-632/(3*n) + 112/(3*(1 + n)) - 
             760/(3*(2 + n)))*S[1, 1, n])*zeta[3] + 
         (76/(-1 + n) - 315/n^2 + 2973/(4*n) - 972/(1 + n)^2 + 
           435/(2*(1 + n)) + 24/(2 + n)^2 - 1421/(2*(2 + n)) + 
           (24/n - 48/(1 + n) + 48/(2 + n))*S[1, n])*zeta[4] + 
         (-40 - 560/(1 + n) - 160/(2 + n))*zeta[5]) + 
       cf^2*tf*(240/n^6 - 400/(3*n^5) + 2230/(3*n^4) - 415/n^3 + 
         3829/(6*n^2) - 1319/(4*n) - 1520/(1 + n)^6 + 3320/(3*(1 + n)^5) + 
         1112/(3*(1 + n)^4) - 3232/(3*(1 + n)^3) - 4940/(3*(1 + n)^2) - 
         5831/(2*(1 + n)) + 4608/(2 + n)^4 + 5568/(2 + n)^3 + 
         4552/(2 + n)^2 + 9922/(3*(2 + n)) + (352/(3*n) - 704/(3*(1 + n)) + 
           704/(3*(2 + n)))*S[-5, n] + (320/(3*n^2) - 512/(3*(1 + n)^2) - 
           320/(3*(1 + n)) + 256/(2 + n)^2 + 32/(3*(2 + n)))*S[-4, n] + 
         (-640/(3*n^3) + 992/(3*n^2) - 528/n + 2816/(3*(1 + n)^3) + 
           160/(3*(1 + n)^2) + 608/(3*(1 + n)) - 768/(2 + n)^3 + 
           320/(2 + n)^2 + 560/(3*(2 + n)))*S[-3, n] + 
         (-736/(3*n^4) + 1184/(3*n^3) + 64/n^2 - 3040/(3*n) - 
           1280/(3*(1 + n)^4) + 832/(3*(1 + n)^3) + 1024/(1 + n)^2 + 
           1152/(1 + n) - 384/(2 + n)^3 - 384/(2 + n)^2 - 320/(3*(2 + n)))*
          S[-2, n] + (-2360/(3*n^5) + 1472/(3*n^4) - 3470/(3*n^3) + 
           2861/(3*n^2) + 1099/(6*n) - 6160/(1 + n)^5 + 9832/(3*(1 + n)^4) + 
           1560/(1 + n)^3 - 448/(1 + n)^2 - 157/(3*(1 + n)) - 
           9216/(2 + n)^4 - 3168/(2 + n)^3 - 2080/(3*(2 + n)^2) + 
           252/(2 + n))*S[1, n] + (-2096/(3*n^4) + 1288/(3*n^3) - 
           38/(3*n^2) - 295/(3*n) + 5712/(1 + n)^4 - 3080/(3*(1 + n)^3) - 
           1640/(3*(1 + n)^2) - 1078/(3*(1 + n)) - 4608/(2 + n)^4 + 
           2304/(2 + n)^3 + 3376/(3*(2 + n)^2) + 2536/(3*(2 + n)))*S[2, n] + 
         (904/(3*n^3) + 256/(3*n^2) - 602/n + 1840/(3*(1 + n)^3) - 
           488/(3*(1 + n)^2) - 1820/(3*(1 + n)) + 768/(2 + n)^3 + 
           4736/(3*(2 + n)^2) + 856/(2 + n))*S[3, n] + 
         (2416/(3*n^2) - 2264/(3*n) - 992/(3*(1 + n)^2) - 192/(1 + n) + 
           1152/(2 + n)^2 + 3584/(3*(2 + n)))*S[4, n] + 
         (1568/(3*n) - 3136/(3*(1 + n)) + 3136/(3*(2 + n)))*S[5, n] + 
         (64/n - 128/(1 + n) + 128/(2 + n))*S[-4, 1, n] + 
         (-320/(3*n) + 640/(3*(1 + n)) - 640/(3*(2 + n)))*S[-3, -2, n] + 
         (-128/n^2 + 160/n + 448/(1 + n)^2 - 224/(1 + n) - 384/(2 + n)^2 + 
           160/(2 + n))*S[-3, 1, n] + (-32/n + 64/(1 + n) - 64/(2 + n))*
          S[-3, 2, n] + (-64/(3*n) + 128/(3*(1 + n)) - 128/(3*(2 + n)))*
          S[-2, -3, n] + (-64/n^2 + 1088/(3*n) - 1792/(3*(1 + n)^2) - 
           256/(1 + n) + 256/(2 + n)^2 - 704/(3*(2 + n)))*S[-2, -2, n] + 
         (-160/n^3 + 256/n^2 + 112/n - 512/(1 + n)^3 - 320/(1 + n)^2 + 
           32/(1 + n) - 192/(2 + n)^2 - 208/(2 + n))*S[-2, 1, n] + 
         (-32/n^2 + 64/n - 64/(1 + n)^2 - 32/(1 + n) - 32/(2 + n))*
          S[-2, 2, n] + (64/(3*n) - 128/(3*(1 + n)) + 128/(3*(2 + n)))*
          S[-2, 3, n] + (-128/n + 256/(1 + n) - 256/(2 + n))*S[1, -4, n] + 
         (-192/n^2 + 144/n + 1984/(3*(1 + n)^2) - 448/(3*(1 + n)) - 
           640/(2 + n)^2 + 496/(3*(2 + n)))*S[1, -3, n] + 
         (608/(3*n^3) + 192/n^2 - 1328/(3*n) - 5632/(3*(1 + n)^3) + 
           768/(1 + n)^2 + 2912/(3*(1 + n)) + 1536/(2 + n)^3 - 
           704/(2 + n)^2 - 944/(3*(2 + n)))*S[1, -2, n] + 
         (2464/(3*n^4) - 400/n^3 - 2306/(3*n^2) + 2507/(3*n) - 
           43184/(3*(1 + n)^4) + 10952/(3*(1 + n)^3) + 5896/(3*(1 + n)^2) - 
           3650/(3*(1 + n)) + 9216/(2 + n)^4 - 7680/(2 + n)^3 - 
           7984/(3*(2 + n)^2) - 2800/(3*(2 + n)))*S[1, 1, n] + 
         (-2104/(3*n^3) + 1160/(3*n^2) - 134/n + 9488/(3*(1 + n)^3) - 
           1976/(3*(1 + n)^2) - 644/(3*(1 + n)) - 3072/(2 + n)^3 + 
           2432/(3*(2 + n)^2) + 416/(3*(2 + n)))*S[1, 2, n] + 
         (-416/(3*n^2) - 416/n + 5696/(3*(1 + n)^2) + 1280/(3*(1 + n)) - 
           3776/(3*(2 + n)^2) + 2608/(3*(2 + n)))*S[1, 3, n] + 
         (-1600/(3*n) + 3200/(3*(1 + n)) - 3200/(3*(2 + n)))*S[1, 4, n] + 
         (-32/n + 64/(1 + n) - 64/(2 + n))*S[2, -3, n] + 
         (-224/n^2 + 288/n + 1216/(3*(1 + n)^2) - 736/(3*(1 + n)) - 
           512/(2 + n)^2 + 256/(3*(2 + n)))*S[2, -2, n] + 
         (-2392/(3*n^3) + 1240/(3*n^2) - 626/(3*n) + 8464/(3*(1 + n)^3) + 
           40/(3*(1 + n)^2) - 60/(1 + n) - 3072/(2 + n)^3 - 64/(2 + n)^2 + 
           48/(2 + n))*S[2, 1, n] + (-640/(3*n^2) + 400/(3*n) + 
           3008/(3*(1 + n)^2) - 192/(1 + n) - 768/(2 + n)^2 + 
           1280/(3*(2 + n)))*S[2, 2, n] + (1024/(3*n) - 2048/(3*(1 + n)) + 
           2048/(3*(2 + n)))*S[2, 3, n] + (-512/(3*n) + 1024/(3*(1 + n)) - 
           1024/(3*(2 + n)))*S[3, -2, n] + (-832/n^2 + 2576/(3*n) + 
           1792/(1 + n)^2 - 2176/(3*(1 + n)) - 5824/(3*(2 + n)^2) + 
           704/(3*(2 + n)))*S[3, 1, n] + (-128/(3*n) + 256/(3*(1 + n)) - 
           256/(3*(2 + n)))*S[3, 2, n] + (-800/n + 1600/(1 + n) - 
           1600/(2 + n))*S[4, 1, n] + (-96/n + 192/(1 + n) - 192/(2 + n))*
          S[-3, 1, 1, n] + (64/n - 128/(1 + n) + 128/(2 + n))*
          S[-2, -2, 1, n] + (64/n - 128/(1 + n) + 128/(2 + n))*
          S[-2, 1, -2, n] + (-96/n^2 + 192/n - 192/(1 + n)^2 - 96/(1 + n) - 
           96/(2 + n))*S[-2, 1, 1, n] + (-160/n + 320/(1 + n) - 320/(2 + n))*
          S[1, -3, 1, n] + (704/(3*n) - 1408/(3*(1 + n)) + 1408/(3*(2 + n)))*
          S[1, -2, -2, n] + (224/n^2 - 256/n - 960/(1 + n)^2 + 416/(1 + n) + 
           768/(2 + n)^2 - 352/(2 + n))*S[1, -2, 1, n] + 
         (64/n - 128/(1 + n) + 128/(2 + n))*S[1, -2, 2, n] + 
         (-160/n + 320/(1 + n) - 320/(2 + n))*S[1, 1, -3, n] + 
         (544/n^2 - 736/n - 4928/(3*(1 + n)^2) + 2720/(3*(1 + n)) + 
           1536/(2 + n)^2 - 1664/(3*(2 + n)))*S[1, 1, -2, n] + 
         (5704/(3*n^3) - 1312/n^2 + 1582/n - 12400/(1 + n)^3 + 
           7352/(3*(1 + n)^2) + 6580/(3*(1 + n)) + 9216/(2 + n)^3 - 
           4864/(2 + n)^2 - 1800/(2 + n))*S[1, 1, 1, n] + 
         (-1360/(3*n^2) + 1720/(3*n) + 3104/(3*(1 + n)^2) - 
           2176/(3*(1 + n)) - 3392/(3*(2 + n)^2) + 208/(2 + n))*
          S[1, 1, 2, n] + (-576/n + 1152/(1 + n) - 1152/(2 + n))*
          S[1, 1, 3, n] + (-64/(3*n) + 128/(3*(1 + n)) - 128/(3*(2 + n)))*
          S[1, 2, -2, n] + (-976/(3*n^2) + 824/(3*n) + 1184/(3*(1 + n)^2) - 
           32/(3*(1 + n)) - 640/(2 + n)^2 - 272/(2 + n))*S[1, 2, 1, n] + 
         (-928/(3*n) + 1856/(3*(1 + n)) - 1856/(3*(2 + n)))*S[1, 2, 2, n] + 
         (-320/(3*n) + 640/(3*(1 + n)) - 640/(3*(2 + n)))*S[1, 3, 1, n] + 
         (-128/n + 256/(1 + n) - 256/(2 + n))*S[2, -2, 1, n] + 
         (64/(3*n) - 128/(3*(1 + n)) + 128/(3*(2 + n)))*S[2, 1, -2, n] + 
         (112/(3*n^2) - 1000/(3*n) - 480/(1 + n)^2 + 2912/(3*(1 + n)) + 
           704/(3*(2 + n)^2) - 2272/(3*(2 + n)))*S[2, 1, 1, n] + 
         (-1088/(3*n) + 2176/(3*(1 + n)) - 2176/(3*(2 + n)))*S[2, 1, 2, n] + 
         (-416/n + 832/(1 + n) - 832/(2 + n))*S[2, 2, 1, n] + 
         (32/n - 64/(1 + n) + 64/(2 + n))*S[3, 1, 1, n] + 
         (192/n - 384/(1 + n) + 384/(2 + n))*S[1, -2, 1, 1, n] + 
         (384/n - 768/(1 + n) + 768/(2 + n))*S[1, 1, -2, 1, n] + 
         (1600/(3*n) - 3200/(3*(1 + n)) + 3200/(3*(2 + n)))*
          S[1, 1, 1, -2, n] + (5920/(3*n^2) - 3760/(3*n) - 
           23360/(3*(1 + n)^2) + 4160/(3*(1 + n)) + 6400/(2 + n)^2 - 
           8320/(3*(2 + n)))*S[1, 1, 1, 1, n] + 
         (-128/(3*n) + 256/(3*(1 + n)) - 256/(3*(2 + n)))*S[1, 1, 1, 2, n] + 
         (320/(3*n) - 640/(3*(1 + n)) + 640/(3*(2 + n)))*S[1, 1, 2, 1, n] + 
         (608/(3*n) - 1216/(3*(1 + n)) + 1216/(3*(2 + n)))*S[1, 2, 1, 1, n] + 
         (1216/(3*n) - 2432/(3*(1 + n)) + 2432/(3*(2 + n)))*
          S[2, 1, 1, 1, n] + (1920/n - 3840/(1 + n) + 3840/(2 + n))*
          S[1, 1, 1, 1, 1, n] + (-24/n^4 + 8/n^3 - 35/n^2 + 61/(2*n) + 
           72/(1 + n)^4 - 76/(1 + n)^3 - 4/(1 + n)^2 + 197/(1 + n) - 
           192/(2 + n)^2 - 232/(2 + n) + (16/n - 32/(1 + n) + 32/(2 + n))*
            S[-3, n] + (16/n^2 - 32/n + 32/(1 + n)^2 + 16/(1 + n) + 
             16/(2 + n))*S[-2, n] + (76/n^3 - 48/n^2 - 21/n + 264/(1 + n)^3 - 
             172/(1 + n)^2 - 170/(1 + n) + 384/(2 + n)^2 + 132/(2 + n))*
            S[1, n] + (56/n^2 - 36/n - 240/(1 + n)^2 + 48/(1 + n) + 
             192/(2 + n)^2 - 96/(2 + n))*S[2, n] + 
           (-16/n + 32/(1 + n) - 32/(2 + n))*S[3, n] + 
           (-32/n + 64/(1 + n) - 64/(2 + n))*S[1, -2, n] + 
           (-80/n^2 + 56/n + 544/(1 + n)^2 - 160/(1 + n) - 384/(2 + n)^2 + 
             320/(2 + n))*S[1, 1, n] + (64/n - 128/(1 + n) + 128/(2 + n))*
            S[1, 2, n] + (64/n - 128/(1 + n) + 128/(2 + n))*S[2, 1, n] + 
           (-192/n + 384/(1 + n) - 384/(2 + n))*S[1, 1, 1, n])*zeta[2] + 
         (-808/(3*n^3) - 64/n^2 + 1306/(3*n) - 4144/(3*(1 + n)^3) - 
           424/(1 + n)^2 + 5092/(3*(1 + n)) - 1536/(2 + n)^2 - 
           5936/(3*(2 + n)) + (352/(3*n^2) + 2800/(3*n) - 
             6208/(3*(1 + n)^2) - 5120/(3*(1 + n)) + 1536/(2 + n)^2 - 
             1472/(3*(2 + n)))*S[1, n] + (-800/(3*n) + 1600/(3*(1 + n)) - 
             1600/(3*(2 + n)))*S[2, n] + (2176/(3*n) - 4352/(3*(1 + n)) + 
             4352/(3*(2 + n)))*S[1, 1, n])*zeta[3] + 
         (-192/n^2 + 288/n - 384/(1 + n)^2 - 576/(2 + n) + 
           (288/n - 576/(1 + n) + 576/(2 + n))*S[1, n])*zeta[4] + 
         (480/n - 960/(1 + n) + 960/(2 + n))*zeta[5]) + 
       xib*((ca^2*tf*(10/(3*(-1 + n)) - 5/n^2 + 13/(2*n) - 8/(1 + n)^2 - 
             2/(1 + n) - 8/(2 + n)^2 - 10/(3*(2 + n)) + 
             (-4/n + 8/(1 + n) - 8/(2 + n))*S[1, n]) + 
           ca*cf*tf*(2/n^2 - n^(-1) + 4/(1 + n)^2 - 4/(1 + n) + 8/(2 + n) + 
             (-4/n + 8/(1 + n) - 8/(2 + n))*S[1, n]))/eps^3 + 
         (ca^2*tf*(53/(9*(-1 + n)^2) - 1829/(108*(-1 + n)) - 143/(6*n^3) + 
             55/n^2 - 75/(2*n) - 40/(1 + n)^3 + 100/(3*(1 + n)^2) + 
             377/(12*(1 + n)) - 48/(2 + n)^3 + 8/(3*(2 + n)^2) + 
             2405/(108*(2 + n)) + (-4/n + 8/(1 + n) - 8/(2 + n))*S[-2, n] + 
             (37/(9*(-1 + n)) - 61/(6*n^2) + 13/(2*n) + 8/(1 + n)^2 - 115/
                (6*(1 + n)) - 8/(2 + n)^2 + 199/(18*(2 + n)))*S[1, n] + 
             (-16/n + 32/(1 + n) - 32/(2 + n))*S[2, n] + 
             (4/n - 8/(1 + n) + 8/(2 + n))*S[1, 1, n]) + 
           ca*cf*tf*(-8/(3*(-1 + n)) + 10/n^3 - 9/n^2 + 15/n + 20/(1 + n)^3 - 
             26/(1 + n)^2 - 22/(1 + n) + 32/(2 + n)^2 + 8/(3*(2 + n)) + 
             (8/(3*(-1 + n)) - 20/n^2 + 20/n + 32/(1 + n)^2 - 28/(1 + n) - 32/
                (2 + n)^2 + 64/(3*(2 + n)))*S[1, n] + 
             (-4/n + 8/(1 + n) - 8/(2 + n))*S[2, n] + 
             (4/n - 8/(1 + n) + 8/(2 + n))*S[1, 1, n]))/eps^2 + 
         (ca^2*tf*((-2 + n)^(-1) + 55/(9*(-1 + n)^3) - 1153/(36*(-1 + n)^2) + 
             18941/(324*(-1 + n)) - 88/n^4 + 641/(3*n^3) - 631/(3*n^2) + 
             389/(4*n) - 152/(1 + n)^4 + 179/(1 + n)^3 - 95/(12*(1 + n)^2) - 
             388/(3*(1 + n)) - 224/(2 + n)^4 + 128/(3*(2 + n)^3) + 
             1925/(54*(2 + n)^2) - 2161/(648*(2 + n)) + 
             (4/n^2 - 16/n + 40/(1 + n) - 36/(2 + n))*S[-3, n] + 
             (4/(3*(-2 + n)) - 2/(3*(-1 + n)) + 8/n^3 - 14/n^2 + 32/n + 10/
                (1 + n)^2 - 118/(3*(1 + n)) - 32/(2 + n)^2 + 44/(3*(2 + n)))*
              S[-2, n] + (29/(3*(-1 + n)^2) - 3427/(108*(-1 + n)) - n^(-4) - 
               161/(3*n^3) + 275/(3*n^2) - 633/(4*n) - 16/(1 + n)^3 + 557/
                (6*(1 + n)^2) + 649/(4*(1 + n)) + 16/(2 + n)^3 + 583/
                (9*(2 + n)^2) - 1783/(54*(2 + n)))*S[1, n] + 
             (3/(-1 + n) + n^(-3) - 27/(2*n^2) - 34/(3*n) + 56/(1 + n)^2 + 91/
                (6*(1 + n)) - 56/(2 + n)^2 - 71/(3*(2 + n)))*S[2, n] + 
             (-4/n^2 - 60/n + 112/(1 + n) - 116/(2 + n))*S[3, n] + 
             (-8/n^2 - 16/(1 + n) + 8/(2 + n))*S[1, -2, n] + 
             (5/(9*(-1 + n)) - 125/(6*n^2) + 17/(2*n) + 40/(1 + n)^2 - 683/
                (6*(1 + n)) + 56/(2 + n)^2 + 1895/(18*(2 + n)))*S[1, 1, n] + 
             (-n^(-2) - 17/n + 8/(1 + n)^2 + 22/(1 + n) - 15/(2 + n))*
              S[1, 2, n] + (n^(-2) + n^(-1) - 8/(1 + n)^2 + 10/(1 + n) - 17/
                (2 + n))*S[2, 1, n] + (68/n - 136/(1 + n) + 136/(2 + n))*
              S[1, 1, 1, n] + (-5/(-1 + n) + 15/(2*n^2) - 39/(4*n) + 12/
                (1 + n)^2 + 3/(1 + n) + 12/(2 + n)^2 + 5/(2 + n) + 
               (6/n - 12/(1 + n) + 12/(2 + n))*S[1, n])*zeta[2] + 
             (6/n^2 - 7/n + 48/(1 + n)^2 - 34/(1 + n) + 88/(2 + n))*
              zeta[3]) + ca*(tf^2*(32/(9*(-1 + n)^2) - 200/(27*(-1 + n)) - 32/
                (3*n^3) + 32/(3*n^2) - 16/n + 104/(3*(1 + n)) - 592/
                (27*(2 + n)) + (32/(3*n) - 64/(3*(1 + n)) + 64/(3*(2 + n)))*
                S[2, n]) + cf*tf*(-8/(-1 + n)^2 + 91/(9*(-1 + n)) + 38/n^4 - 
               33/n^3 + 74/n^2 - 65/n + 76/(1 + n)^4 - 106/(1 + n)^3 - 31/
                (1 + n)^2 + 72/(1 + n) + 128/(2 + n)^3 + 32/(3*(2 + n)^2) + 
               80/(9*(2 + n)) + (8/(-1 + n)^2 - 154/(9*(-1 + n)) - 68/n^3 + 
                 60/n^2 + 9/n + 128/(1 + n)^3 - 162/(1 + n)^2 + 33/(1 + n) - 
                 128/(2 + n)^3 + 256/(3*(2 + n)^2) - 800/(9*(2 + n)))*
                S[1, n] + (-16/(3*(-1 + n)) - 16/n + 32/(1 + n)^2 + 
                 64/(1 + n) - 32/(2 + n)^2 - 152/(3*(2 + n)))*S[2, n] + 
               (4/n - 8/(1 + n) + 8/(2 + n))*S[3, n] + (40/(3*(-1 + n)) - 
                 40/n^2 + 58/n - 56/(1 + n)^2 - 116/(1 + n) + 32/(2 + n)^2 + 
                 176/(3*(2 + n)))*S[1, 1, n] + (-16/n + 32/(1 + n) - 
                 32/(2 + n))*S[1, 2, n] + (-24/n + 48/(1 + n) - 48/(2 + n))*
                S[2, 1, n] + (68/n - 136/(1 + n) + 136/(2 + n))*S[1, 1, 1, 
                 n] + (-3/n^2 + 3/(2*n) - 6/(1 + n)^2 + 6/(1 + n) - 
                 12/(2 + n) + (6/n - 12/(1 + n) + 12/(2 + n))*S[1, n])*
                zeta[2] + (-24/n + 48/(1 + n) - 48/(2 + n))*zeta[3])))/eps + 
         ca*(tf^2*(160/(9*(-1 + n)^3) - 776/(27*(-1 + n)^2) + 
             2848/(81*(-1 + n)) - 64/n^4 + 368/(9*n^3) - 248/(9*n^2) - 
             140/(3*n) + 208/(3*(1 + n)^2) + 436/(9*(1 + n)) - 
             1184/(27*(2 + n)^2) - 2272/(81*(2 + n)) + 
             (64/(9*(-1 + n)^2) - 400/(27*(-1 + n)) - 64/(3*n^3) + 64/
                (3*n^2) - 32/n + 208/(3*(1 + n)) - 1184/(27*(2 + n)))*
              S[1, n] + (32/(9*(-1 + n)) + 208/(9*n) - 128/(3*(1 + n)^2) - 
               656/(9*(1 + n)) + 128/(3*(2 + n)^2) + 64/(2 + n))*S[2, n] + 
             (128/(3*n) - 256/(3*(1 + n)) + 256/(3*(2 + n)))*S[3, n] + 
             (64/(3*n) - 128/(3*(1 + n)) + 128/(3*(2 + n)))*S[1, 2, n] + 
             (64/(3*n) - 128/(3*(1 + n)) + 128/(3*(2 + n)))*S[2, 1, n] + 
             (-128/(3*n) + 256/(3*(1 + n)) - 256/(3*(2 + n)))*zeta[3]) + 
           cf*tf*(-24/(-1 + n)^3 + 91/(3*(-1 + n)^2) - 4649/(108*(-1 + n)) + 
             130/n^5 - 105/n^4 + 265/n^3 - 234/n^2 + 130/n + 260/(1 + n)^5 - 
             374/(1 + n)^4 - 23/(1 + n)^3 + 241/(2*(1 + n)^2) - 
             397/(4*(1 + n)) + 512/(2 + n)^4 + 128/(3*(2 + n)^3) + 
             320/(9*(2 + n)^2) - 640/(27*(2 + n)) + (24/(-1 + n)^3 - 154/
                (3*(-1 + n)^2) + 1295/(27*(-1 + n)) - 208/n^4 + 160/n^3 + 80/
                n^2 - 58/n + 512/(1 + n)^4 - 714/(1 + n)^3 + 158/(1 + n)^2 + 
               259/(1 + n) - 512/(2 + n)^4 + 1024/(3*(2 + n)^3) - 3344/
                (9*(2 + n)^2) - 2996/(27*(2 + n)))*S[1, n] + 
             (-16/(-1 + n)^2 + 116/(9*(-1 + n)) + 44/n^3 - 52/n^2 + 5/n + 128/
                (1 + n)^3 + 198/(1 + n)^2 + 25/(1 + n) - 128/(2 + n)^3 - 656/
                (3*(2 + n)^2) - 332/(9*(2 + n)))*S[2, n] + 
             (-56/(3*(-1 + n)) + 48/n^2 - 92/n - 32/(1 + n)^2 + 236/(1 + n) + 
               32/(2 + n)^2 - 568/(3*(2 + n)))*S[3, n] + 
             (44/n - 88/(1 + n) + 88/(2 + n))*S[4, n] + 
             (40/(-1 + n)^2 - 626/(9*(-1 + n)) - 208/n^3 + 210/n^2 + 51/n - 
               248/(1 + n)^3 - 606/(1 + n)^2 + 237/(1 + n) + 128/(2 + n)^3 + 
               704/(3*(2 + n)^2) - 3712/(9*(2 + n)))*S[1, 1, n] + 
             (-16/(3*(-1 + n)) - 36/n^2 - 6/n + 88/(1 + n)^2 + 120/(1 + n) - 
               112/(2 + n)^2 - 308/(3*(2 + n)))*S[1, 2, n] + 
             (-32/n + 64/(1 + n) - 64/(2 + n))*S[1, 3, n] + 
             (-84/n^2 + 74/n + 184/(1 + n)^2 - 32/(1 + n) - 208/(2 + n)^2 - 
               20/(2 + n))*S[2, 1, n] + (-64/n + 128/(1 + n) - 128/(2 + n))*
              S[2, 2, n] + (-80/n + 160/(1 + n) - 160/(2 + n))*S[3, 1, n] + 
             (152/(3*(-1 + n)) - 8/n^2 + 122/n - 664/(1 + n)^2 - 412/
                (1 + n) + 544/(2 + n)^2 + 496/(3*(2 + n)))*S[1, 1, 1, n] + 
             (-8/n + 16/(1 + n) - 16/(2 + n))*S[1, 1, 2, n] + 
             (-8/n + 16/(1 + n) - 16/(2 + n))*S[1, 2, 1, n] + 
             (340/n - 680/(1 + n) + 680/(2 + n))*S[1, 1, 1, 1, n] + 
             (4/(-1 + n) - 15/n^3 + 27/(2*n^2) - 45/(2*n) - 30/(1 + n)^3 + 39/
                (1 + n)^2 + 33/(1 + n) - 48/(2 + n)^2 - 4/(2 + n) + 
               (-4/(-1 + n) + 30/n^2 - 30/n - 48/(1 + n)^2 + 42/(1 + n) + 
                 48/(2 + n)^2 - 32/(2 + n))*S[1, n] + (6/n - 12/(1 + n) + 
                 12/(2 + n))*S[2, n] + (-6/n + 12/(1 + n) - 12/(2 + n))*
                S[1, 1, n])*zeta[2] + (16/(-1 + n) - 10/n^2 - 19/n + 172/
                (1 + n)^2 - 52/(1 + n) - 96/(2 + n)^2 + 256/(2 + n) + 
               (-76/n + 152/(1 + n) - 152/(2 + n))*S[1, n])*zeta[3] + 
             (-36/n + 72/(1 + n) - 72/(2 + n))*zeta[4])) + 
         ca^2*tf*(4/(-2 + n)^2 - 28/(3*(-2 + n)) - 43/(9*(-1 + n)^4) - 
           203/(4*(-1 + n)^3) + 8393/(108*(-1 + n)^2) - 
           78281/(972*(-1 + n)) - 1775/(6*n^5) + 716/n^4 - 13043/(18*n^3) + 
           4609/(9*n^2) - 20117/(72*n) - 520/(1 + n)^5 + 2089/(3*(1 + n)^4) - 
           2737/(12*(1 + n)^3) - 463/(4*(1 + n)^2) + 2355/(8*(1 + n)) - 
           960/(2 + n)^5 + 704/(3*(2 + n)^4) + 965/(27*(2 + n)^3) + 
           9407/(324*(2 + n)^2) + 216383/(3888*(2 + n)) + 
           (21/n^2 - 55/n + 2/(1 + n)^2 + 147/(1 + n) - 124/(2 + n))*
            S[-4, n] + (4/(-2 + n) - 59/(6*(-1 + n)) + 48/n^3 - 35/n^2 + 
             105/n - 4/(1 + n)^3 + 54/(1 + n)^2 - 207/(2*(1 + n)) - 
             136/(2 + n)^2 - 11/(3*(2 + n)))*S[-3, n] + 
           (16/(3*(-2 + n)^2) - 22/(3*(-2 + n)) + 9/(-1 + n)^2 - 
             67/(6*(-1 + n)) + 64/n^4 - 56/n^3 + 91/n^2 - 30/n + 
             4/(1 + n)^3 - 298/(3*(1 + n)^2) + 317/(6*(1 + n)) - 
             128/(2 + n)^3 + 64/(2 + n)^2 - 85/(3*(2 + n)))*S[-2, n] + 
           (3/(-2 + n) + 43/(3*(-1 + n)^3) - 2531/(36*(-1 + n)^2) + 
             12781/(81*(-1 + n)) - 6/n^5 - 1375/(6*n^4) + 1282/(3*n^3) - 
             5881/(12*n^2) + 2357/(24*n) - 160/(1 + n)^4 + 
             3731/(6*(1 + n)^3) + 607/(4*(1 + n)^2) - 177/(2*(1 + n)) + 
             160/(2 + n)^4 + 2702/(9*(2 + n)^3) + 221/(27*(2 + n)^2) - 
             8839/(81*(2 + n)))*S[1, n] + (17/(3*(-1 + n)^2) - 
             1091/(36*(-1 + n)) + 3/n^4 - 64/n^3 + 223/(2*n^2) - 
             3649/(18*n) + 80/(1 + n)^3 + 479/(6*(1 + n)^2) + 
             10225/(36*(1 + n)) - 80/(2 + n)^3 + 214/(3*(2 + n)^2) - 
             5195/(36*(2 + n)))*S[2, n] + (4/(3*(-2 + n)) - 13/(3*(-1 + n)) - 
             2/n^3 - 65/(2*n^2) - 323/(6*n) + 224/(1 + n)^2 + 
             683/(6*(1 + n)) - 256/(2 + n)^2 - 797/(6*(2 + n)))*S[3, n] + 
           (-21/n^2 - 205/n - 2/(1 + n)^2 + 373/(1 + n) - 396/(2 + n))*
            S[4, n] + (10/n^2 - 37/n + (1 + n)^(-2) + 80/(1 + n) - 
             68/(2 + n))*S[-3, 1, n] + (-4 + 6/(1 + n))*S[-2, -3, n] + 
           (-2/(-1 + n) - 12/n^2 + 12/n - 12/(1 + n)^2 - 30/(1 + n) + 
             12/(2 + n))*S[-2, -2, n] + (4/(-2 + n) + (-1 + n)^(-2) - 
             41/(6*(-1 + n)) + 18/n^3 - 44/n^2 + 102/n - 4/(1 + n)^3 - 
             20/(1 + n)^2 - 261/(2*(1 + n)) + 172/(3*(2 + n)))*S[-2, 1, n] + 
           (-2/n + 6/(1 + n)^2 - 4/(1 + n) + 8/(2 + n))*S[-2, 2, n] + 
           (-3/(2*(-1 + n)) - 26/n^2 - 33/n - 10/(1 + n)^2 + 5/(2*(1 + n)) - 
             33/(2 + n))*S[1, -3, n] + (4/(-2 + n) - (-1 + n)^(-2) + 
             59/(6*(-1 + n)) - 10/n^3 - 66/n^2 + 96/n - 4/(1 + n)^3 - 
             56/(1 + n)^2 - 281/(2*(1 + n)) + 16/(2 + n)^2 + 206/(3*(2 + n)))*
            S[1, -2, n] + (13/(-1 + n)^2 - 6161/(108*(-1 + n)) - 5/n^4 - 
             448/(3*n^3) + 502/(3*n^2) - 2151/(4*n) + 256/(1 + n)^3 + 
             793/(6*(1 + n)^2) + 2287/(4*(1 + n)) + 272/(2 + n)^3 + 
             3311/(9*(2 + n)^2) - 6364/(27*(2 + n)))*S[1, 1, n] + 
           (-5/(6*(-1 + n)) + n^(-3) - 45/(2*n^2) - 271/(6*n) + 
             34/(1 + n)^3 + 98/(1 + n)^2 - 143/(3*(1 + n)) + 46/(2 + n)^2 + 
             91/(2*(2 + n)))*S[1, 2, n] + (2/(-1 + n) - 20/n^2 - 97/n + 
             34/(1 + n)^2 + 148/(1 + n) - 129/(2 + n))*S[1, 3, n] + 
           (-2 + 3/(1 + n))*S[2, -3, n] + (-(-1 + n)^(-1) - 10/n^2 - 12/n - 
             27/(1 + n) + 18/(2 + n))*S[2, -2, n] + 
           (-5/(2*(-1 + n)) + 3/n^3 - 17/(2*n^2) - 199/(6*n) - 34/(1 + n)^3 - 
             18/(1 + n)^2 + 88/(3*(1 + n)) + 66/(2 + n)^2 - 275/(6*(2 + n)))*
            S[2, 1, n] + (-(-1 + n)^(-1) - 3/n^2 - 27/n - 10/(1 + n)^2 + 
             57/(1 + n) - 67/(2 + n))*S[2, 2, n] - S[2, 3, n]/(1 + n) + 
           (-4 + 6/(1 + n))*S[3, -2, n] + (-1/(2*(-1 + n)) - 2/n^2 - 5/n - 
             15/(1 + n)^2 + 83/(2*(1 + n)) - 68/(2 + n))*S[3, 1, n] + 
           (2 - 2/(1 + n))*S[3, 2, n] + (-8 + 12/(1 + n))*S[-2, -2, 1, n] + 
           (24/n - 48/(1 + n) + 48/(2 + n))*S[-2, 1, 1, n] + 
           (-20/n^2 + 54/n - 14/(1 + n)^2 - 104/(1 + n) + 72/(2 + n))*
            S[1, -2, 1, n] + ((-1 + n)^(-1) - 32/n^2 + 72/n + 2/(1 + n)^2 - 
             111/(1 + n) + 78/(2 + n))*S[1, 1, -2, n] + 
           (-197/(9*(-1 + n)) - 259/(6*n^2) + 37/(2*n) + 104/(1 + n)^2 - 
             2905/(6*(1 + n)) + 376/(2 + n)^2 + 8821/(18*(2 + n)))*
            S[1, 1, 1, n] + (1/(2*(-1 + n)) - n^(-2) + 63/n + 41/(1 + n)^2 - 
             355/(2*(1 + n)) + 192/(2 + n))*S[1, 1, 2, n] + 
           (-1/(2*(-1 + n)) - 3/n^2 + 61/n - 9/(1 + n)^2 - 237/(2*(1 + n)) + 
             108/(2 + n))*S[1, 2, 1, n] + (-4 + 6/(1 + n))*S[2, 1, -2, n] + 
           (5/n^2 + 53/n - 40/(1 + n)^2 - 46/(1 + n) + 35/(2 + n))*
            S[2, 1, 1, n] + (2 - 3/(1 + n))*S[2, 1, 2, n] + 
           (-2 + 3/(1 + n))*S[2, 2, 1, n] + (340/n - 680/(1 + n) + 
             680/(2 + n))*S[1, 1, 1, 1, n] + (-53/(6*(-1 + n)^2) + 
             1829/(72*(-1 + n)) + 143/(4*n^3) - 165/(2*n^2) + 225/(4*n) + 
             60/(1 + n)^3 - 50/(1 + n)^2 - 377/(8*(1 + n)) + 72/(2 + n)^3 - 
             4/(2 + n)^2 - 2405/(72*(2 + n)) + (6/n - 12/(1 + n) + 12/
                (2 + n))*S[-2, n] + (-37/(6*(-1 + n)) + 61/(4*n^2) - 39/
                (4*n) - 12/(1 + n)^2 + 115/(4*(1 + n)) + 12/(2 + n)^2 - 199/
                (12*(2 + n)))*S[1, n] + (24/n - 48/(1 + n) + 48/(2 + n))*
              S[2, n] + (-6/n + 12/(1 + n) - 12/(2 + n))*S[1, 1, n])*
            zeta[2] + (8/(-2 + n) + (-1 + n)^(-2) + 3/(2*(-1 + n)) + 80/n^3 - 
             34/n^2 + 1255/(6*n) + 192/(1 + n)^3 - 88/(1 + n)^2 - 
             1559/(6*(1 + n)) + 307/(3*(2 + n)) + (-16 + 24/(1 + n))*
              S[-2, n] + (-3/(-1 + n) - 16/n^2 - 23/n + 34/(1 + n)^2 - 69/
                (1 + n) + 30/(2 + n))*S[1, n] + (8 - 16/(1 + n))*S[2, n])*
            zeta[3] + (9/n^2 - 21/(2*n) + 72/(1 + n)^2 - 51/(1 + n) + 
             132/(2 + n))*zeta[4] + (-40 + 80/(1 + n))*zeta[5])) + 
       ca*(tf^2*(-16/(3*(-2 + n)) - 2240/(9*(-1 + n)^4) + 
           10384/(27*(-1 + n)^3) - 31568/(81*(-1 + n)^2) + 
           21970/(243*(-1 + n)) + 5080/(9*n^5) - 6460/(9*n^4) + 
           112294/(81*n^3) - 60095/(81*n^2) + 17869/(486*n) + 
           5120/(3*(1 + n)^5) + 4696/(27*(1 + n)^4) + 22144/(27*(1 + n)^3) + 
           66988/(243*(1 + n)^2) - 150241/(81*(1 + n)) + 
           40960/(9*(2 + n)^5) + 119552/(27*(2 + n)^4) + 
           92944/(27*(2 + n)^3) + 602980/(243*(2 + n)^2) + 
           116861/(81*(2 + n)) + (-128/(9*n) - 512/(9*(1 + n)) + 
             512/(9*(2 + n)))*S[-4, n] + (-128/(3*(-1 + n)) + 416/(3*n^2) - 
             8192/(27*n) + 1024/(3*(1 + n)^2) - 1472/(27*(1 + n)) + 
             896/(3*(2 + n)^2) + 11264/(27*(2 + n)))*S[-3, n] + 
           (-64/(9*(-2 + n)) - 64/(27*(-1 + n)) + 256/n^3 - 1568/(3*n^2) + 
             37936/(81*n) + 1024/(3*(1 + n)^3) - 608/(9*(1 + n)^2) - 
             72032/(81*(1 + n)) + 2560/(3*(2 + n)^3) + 2048/(3*(2 + n)^2) + 
             38960/(81*(2 + n)))*S[-2, n] + (-1664/(9*(-1 + n)^3) + 
             832/(3*(-1 + n)^2) - 33256/(81*(-1 + n)) + 2512/(9*n^4) - 
             13852/(27*n^3) + 54838/(81*n^2) - 79513/(243*n) + 
             16384/(9*(1 + n)^4) - 4352/(27*(1 + n)^3) + 
             8776/(81*(1 + n)^2) - 118918/(243*(1 + n)) + 
             14336/(9*(2 + n)^4) + 56416/(27*(2 + n)^3) + 
             39896/(27*(2 + n)^2) + 298570/(243*(2 + n)))*S[1, n] + 
           (-832/(9*(-1 + n)^2) + 320/(3*(-1 + n)) + 752/(3*n^3) - 
             508/(3*n^2) - 1022/(27*n) - 1280/(9*(1 + n)^3) + 
             2992/(27*(1 + n)^2) - 2252/(9*(1 + n)) + 6656/(9*(2 + n)^3) + 
             8240/(27*(2 + n)^2) + 1460/(9*(2 + n)))*S[2, n] + 
           (-32/(3*(-1 + n)) + 656/(3*n^2) - 4060/(27*n) - 
             2560/(9*(1 + n)^2) + 3560/(27*(1 + n)) + 5248/(9*(2 + n)^2) + 
             2200/(27*(2 + n)))*S[3, n] + (256/n - 1280/(3*(1 + n)) + 
             1280/(3*(2 + n)))*S[4, n] + (32/(3*n) - 256/(3*(1 + n)) + 
             256/(3*(2 + n)))*S[-3, 1, n] + (256/(3*n) - 128/(3*(1 + n)) + 
             128/(3*(2 + n)))*S[-2, -2, n] + (-128/(3*(-1 + n)) + 192/n^2 - 
             2560/(9*n) + 256/(1 + n)^2 - 448/(9*(1 + n)) + 384/(2 + n)^2 + 
             3712/(9*(2 + n)))*S[-2, 1, n] + (64/(3*n) - 128/(3*(1 + n)) + 
             128/(3*(2 + n)))*S[-2, 2, n] + (352/(3*n) - 256/(3*(1 + n)) + 
             256/(3*(2 + n)))*S[1, -3, n] + (-128/(3*(-1 + n)) + 256/n^2 - 
             2048/(9*n) + 256/(1 + n)^2 - 448/(9*(1 + n)) + 384/(2 + n)^2 + 
             3712/(9*(2 + n)))*S[1, -2, n] + (-1600/(9*(-1 + n)^2) + 
             19616/(81*(-1 + n)) + 2240/(9*n^3) - 7868/(27*n^2) - 
             14234/(81*n) + 8960/(9*(1 + n)^3) - 7600/(27*(1 + n)^2) - 
             53852/(81*(1 + n)) + 7168/(9*(2 + n)^3) + 10288/(9*(2 + n)^2) + 
             5204/(9*(2 + n)))*S[1, 1, n] + (128/(9*(-1 + n)) + 160/(3*n^2) - 
             2444/(27*n) + 256/(1 + n)^3 - 3328/(9*(1 + n)^2) - 
             3176/(27*(1 + n)) + 5824/(9*(2 + n)^2) + 6632/(27*(2 + n)))*
            S[1, 2, n] + (1568/(9*n) + 256/(1 + n)^2 - 6400/(9*(1 + n)) + 
             7168/(9*(2 + n)))*S[1, 3, n] + (64/n - 128/(3*(1 + n)) + 
             128/(3*(2 + n)))*S[2, -2, n] + (-256/(3*(-1 + n)) + 
             512/(3*n^2) - 172/(27*n) - 256/(1 + n)^3 + 1792/(9*(1 + n)^2) - 
             1096/(27*(1 + n)) + 320/(9*(2 + n)^2) + 3592/(27*(2 + n)))*
            S[2, 1, n] + (1472/(9*n) - 64/(1 + n)^2 - 1696/(9*(1 + n)) + 
             1504/(9*(2 + n)))*S[2, 2, n] + (928/(9*n) - 128/(1 + n)^2 + 
             64/(9*(1 + n)) - 448/(9*(2 + n)))*S[3, 1, n] + 
           (64/n - 128/(1 + n) + 128/(2 + n))*S[-2, 1, 1, n] + 
           (128/n - 128/(1 + n) + 128/(2 + n))*S[1, -2, 1, n] + 
           (320/(3*n) - 128/(1 + n) + 128/(2 + n))*S[1, 1, -2, n] + 
           (-3584/(27*(-1 + n)) + 1792/(9*n^2) - 412/(27*n) + 
             1792/(9*(1 + n)^2) - 14536/(27*(1 + n)) + 5120/(9*(2 + n)^2) + 
             6904/(9*(2 + n)))*S[1, 1, 1, n] + (800/(9*n) + 320/(1 + n)^2 - 
             6304/(9*(1 + n)) + 7360/(9*(2 + n)))*S[1, 1, 2, n] + 
           (1600/(9*n) - 64/(1 + n)^2 - 1952/(9*(1 + n)) + 1760/(9*(2 + n)))*
            S[1, 2, 1, n] + (1312/(9*n) - 320/(1 + n)^2 + 1696/(9*(1 + n)) - 
             2752/(9*(2 + n)))*S[2, 1, 1, n] + 
           (2560/(9*n) - 5120/(9*(1 + n)) + 5120/(9*(2 + n)))*
            S[1, 1, 1, 1, n] + (80/(3*(-1 + n)^2) - 892/(27*(-1 + n)) - 
             188/(3*n^3) + 262/(3*n^2) + 155/(9*n) - 128/(1 + n)^3 + 
             28/(9*(1 + n)^2) + 338/(3*(1 + n)) - 512/(3*(2 + n)^3) - 
             1504/(9*(2 + n)^2) - 1382/(27*(2 + n)) + 
             (-32/(3*n) + 64/(3*(1 + n)) - 64/(3*(2 + n)))*S[-2, n] + 
             (208/(9*(-1 + n)) - 104/(3*n^2) + 110/(9*n) - 128/
                (3*(1 + n)^2) + 620/(9*(1 + n)) - 256/(3*(2 + n)^2) - 108/
                (2 + n))*S[1, n] + (-32/n + 64/(1 + n) - 64/(2 + n))*
              S[2, n] + (-128/(3*n) + 256/(3*(1 + n)) - 256/(3*(2 + n)))*
              S[1, 1, n])*zeta[2] + (2800/(9*(-1 + n)) - 712/n^2 - 
             4076/(9*n) + 1536/(1 + n)^3 + 896/(9*(1 + n)^2) - 
             1520/(3*(1 + n)) + 4352/(9*(2 + n)^2) + 8320/(9*(2 + n)) + 
             (-5792/(9*n) + 512/(1 + n)^2 + 5248/(9*(1 + n)) - 3520/
                (9*(2 + n)))*S[1, n])*zeta[3] + (-336/n + 576/(1 + n)^2 - 
             288/(1 + n) + 480/(2 + n))*zeta[4]) + 
         cf*tf*(240/(-1 + n)^4 - 1030/(3*(-1 + n)^3) + 
           25975/(54*(-1 + n)^2) - 132205/(243*(-1 + n)) - 600/n^6 + 
           11930/(9*n^5) - 52415/(27*n^4) + 260183/(81*n^3) - 
           980431/(486*n^2) + 1297855/(972*n) + 3040/(1 + n)^6 + 
           1960/(9*(1 + n)^5) - 1546/(27*(1 + n)^4) + 59878/(81*(1 + n)^3) + 
           601927/(486*(1 + n)^2) + 534851/(486*(1 + n)) - 
           33280/(3*(2 + n)^5) - 62912/(9*(2 + n)^4) - 93536/(27*(2 + n)^3) - 
           142136/(81*(2 + n)^2) - 320497/(243*(2 + n)) + 
           (-336/n + 1056/(1 + n) - 1056/(2 + n))*S[-5, n] + 
           (80/(-1 + n) - 1232/(3*n^2) + 360/n + 1424/(3*(1 + n)^2) + 
             2392/(3*(1 + n)) - 1728/(2 + n)^2 - 3472/(3*(2 + n)))*S[-4, n] + 
           (200/(-1 + n) + 176/(3*n^3) - 448/(3*n^2) + 1744/(3*n) - 
             3200/(3*(1 + n)^3) + 48/(1 + n)^2 + 2600/(3*(1 + n)) - 
             1152/(2 + n)^3 - 2112/(2 + n)^2 - 4624/(3*(2 + n)))*S[-3, n] + 
           (16/(-1 + n)^2 + 56/(-1 + n) + 688/(3*n^4) - 656/(3*n^3) - 
             320/n^2 + 4808/(3*n) - 1984/(3*(1 + n)^4) - 992/(1 + n)^3 - 
             848/(1 + n)^2 - 616/(1 + n) - 1344/(2 + n)^3 - 
             3616/(3*(2 + n)^2) - 3208/(3*(2 + n)))*S[-2, n] + 
           (-240/(-1 + n)^4 + 1660/(3*(-1 + n)^3) - 15692/(27*(-1 + n)^2) + 
             323405/(486*(-1 + n)) + 2900/(3*n^5) - 2174/n^4 + 5360/(9*n^3) + 
             31141/(81*n^2) - 954283/(486*n) + 25088/(3*(1 + n)^5) + 
             9380/(3*(1 + n)^4) + 1334/(3*(1 + n)^3) + 21619/(27*(1 + n)^2) + 
             739997/(486*(1 + n)) + 33280/(3*(2 + n)^5) - 
             23296/(9*(2 + n)^4) - 51328/(27*(2 + n)^3) - 
             61624/(81*(2 + n)^2) - 64799/(243*(2 + n)))*S[1, n] + 
           (160/(-1 + n)^3 - 1400/(9*(-1 + n)^2) + 10756/(81*(-1 + n)) - 
             1504/(3*n^4) + 3400/(3*n^3) - 5344/(9*n^2) + 11108/(81*n) - 
             13120/(3*(1 + n)^4) + 132/(1 + n)^3 + 7342/(9*(1 + n)^2) - 
             30547/(81*(1 + n)) - 4096/(3*(2 + n)^4) - 16960/(9*(2 + n)^3) - 
             29728/(27*(2 + n)^2) - 3040/(9*(2 + n)))*S[2, n] + 
           (560/(3*(-1 + n)^2) - 7204/(27*(-1 + n)) - 948/n^3 + 
             4094/(3*n^2) + 3376/(27*n) - 672/(1 + n)^3 - 
             5212/(3*(1 + n)^2) + 14134/(27*(1 + n)) - 9728/(3*(2 + n)^3) - 
             3728/(9*(2 + n)^2) - 452/(2 + n))*S[3, n] + 
           (400/(9*(-1 + n)) - 1056/n^2 + 12788/(9*n) + 176/(3*(1 + n)^2) - 
             9904/(9*(1 + n)) - 5056/(3*(2 + n)^2) - 1144/(3*(2 + n)))*
            S[4, n] + (-624/n + 864/(1 + n) - 864/(2 + n))*S[5, n] + 
           (-320/(3*n) - 464/(3*(1 + n)) + 464/(3*(2 + n)))*S[-4, 1, n] + 
           (-256/(3*n) - 64/(3*(1 + n)) + 64/(3*(2 + n)))*S[-3, -2, n] + 
           (-88/(-1 + n) + 320/(3*n^2) - 504/n - 1216/(3*(1 + n)^2) + 
             1912/(3*(1 + n)) + 1024/(2 + n)^2 - 640/(3*(2 + n)))*
            S[-3, 1, n] + (-176/n + 416/(1 + n) - 416/(2 + n))*S[-3, 2, n] + 
           (-384/n + 320/(1 + n) - 320/(2 + n))*S[-2, -3, n] + 
           (-352/(3*n^2) - 832/(3*n) + 512/(1 + n)^2 + 320/(1 + n) - 
             1280/(3*(2 + n)^2) + 64/(3*(2 + n)))*S[-2, -2, n] + 
           (16/(-1 + n)^2 - 120/(-1 + n) + 560/(3*n^3) - 384/n^2 - 
             568/(3*n) + 736/(3*(1 + n)^3) + 1040/(3*(1 + n)^2) + 
             1544/(3*(1 + n)) + 1536/(2 + n)^3 + 96/(2 + n)^2 - 
             632/(3*(2 + n)))*S[-2, 1, n] + (16/(-1 + n) - 112/n^2 + 
             400/(3*n) + 96/(1 + n)^2 + 320/(3*(1 + n)) - 512/(2 + n)^2 - 
             304/(2 + n))*S[-2, 2, n] + (-544/(3*n) + 1088/(3*(1 + n)) - 
             1088/(3*(2 + n)))*S[-2, 3, n] + (-320/n - 592/(1 + n) + 
             592/(2 + n))*S[1, -4, n] + (-200/(-1 + n) - 128/n^2 - 
             808/(3*n) - 992/(1 + n)^2 + 296/(3*(1 + n)) + 1440/(2 + n)^2 - 
             352/(3*(2 + n)))*S[1, -3, n] + (-16/(-1 + n)^2 - 56/(-1 + n) - 
             656/(3*n^3) - 448/n^2 + 584/n + 1184/(3*(1 + n)^3) - 
             1296/(1 + n)^2 - 1912/(3*(1 + n)) + 768/(2 + n)^3 + 
             1376/(3*(2 + n)^2) - 184/(2 + n))*S[1, -2, n] + 
           (-400/(-1 + n)^3 + 6860/(9*(-1 + n)^2) - 57760/(81*(-1 + n)) + 
             2984/(3*n^4) - 8284/(3*n^3) + 25442/(27*n^2) + 14576/(81*n) + 
             29696/(3*(1 + n)^4) + 3772/(3*(1 + n)^3) + 1838/(3*(1 + n)^2) + 
             79703/(81*(1 + n)) + 4352/(2 + n)^4 - 6080/(9*(2 + n)^3) - 
             39488/(27*(2 + n)^2) - 20818/(81*(2 + n)))*S[1, 1, n] + 
           (160/(3*(-1 + n)^2) - 712/(27*(-1 + n)) - 316/(3*n^3) + 
             1310/(3*n^2) - 7366/(9*n) - 8032/(3*(1 + n)^3) + 
             2132/(3*(1 + n)^2) + 17102/(9*(1 + n)) + 1216/(2 + n)^3 - 
             10784/(9*(2 + n)^2) - 21236/(27*(2 + n)))*S[1, 2, n] + 
           (1328/(9*(-1 + n)) - 1880/(3*n^2) + 4312/(3*n) - 
             4336/(3*(1 + n)^2) - 3112/(3*(1 + n)) + 112/(2 + n)^2 - 
             6632/(9*(2 + n)))*S[1, 3, n] + (1184/(3*n) - 976/(3*(1 + n)) + 
             1552/(3*(2 + n)))*S[1, 4, n] + (-2224/(3*n) + 1088/(3*(1 + n)) - 
             1088/(3*(2 + n)))*S[2, -3, n] + (-48/(-1 + n) - 176/n^2 - 
             32/(3*n) - 1280/(3*(1 + n)^2) + 240/(1 + n) - 64/(3*(2 + n)^2) - 
             1168/(3*(2 + n)))*S[2, -2, n] + (2192/(27*(-1 + n)) + 
             500/(3*n^3) - 1186/(3*n^2) + 2122/(9*n) - 1760/(1 + n)^3 + 
             3892/(3*(1 + n)^2) - 218/(9*(1 + n)) + 5312/(3*(2 + n)^3) - 
             13808/(9*(2 + n)^2) - 6596/(27*(2 + n)))*S[2, 1, n] + 
           (1072/(9*(-1 + n)) - 1448/(3*n^2) + 640/n + 1088/(3*(1 + n)^2) - 
             600/(1 + n) - 3968/(3*(2 + n)^2) + 1256/(9*(2 + n)))*
            S[2, 2, n] + (-3200/(3*n) + 5728/(3*(1 + n)) - 5392/(3*(2 + n)))*
            S[2, 3, n] + (-352/(3*n) - 64/(3*(1 + n)) + 64/(3*(2 + n)))*
            S[3, -2, n] + (704/(9*(-1 + n)) + 664/(3*n^2) - 2200/(3*n) - 
             1328/(3*(1 + n)^2) + 1064/(1 + n) + 624/(2 + n)^2 - 
             6104/(9*(2 + n)))*S[3, 1, n] + (-976/(3*n) + 1808/(3*(1 + n)) - 
             2144/(3*(2 + n)))*S[3, 2, n] + (1520/(3*n) - 2464/(3*(1 + n)) + 
             2080/(3*(2 + n)))*S[4, 1, n] + (336/n - 992/(1 + n) + 
             992/(2 + n))*S[-3, 1, 1, n] + (800/(3*n) - 640/(3*(1 + n)) + 
             640/(3*(2 + n)))*S[-2, -2, 1, n] + 
           (224/(3*n) + 512/(3*(1 + n)) - 512/(3*(2 + n)))*S[-2, 1, -2, n] + 
           (272/n^2 - 1744/(3*n) - 928/(3*(1 + n)^2) + 240/(1 + n) + 
             1280/(2 + n)^2 + 592/(3*(2 + n)))*S[-2, 1, 1, n] + 
           (-32/n + 128/(1 + n) - 128/(2 + n))*S[-2, 1, 2, n] + 
           (-32/(3*n) - 128/(3*(1 + n)) + 128/(3*(2 + n)))*S[-2, 2, 1, n] + 
           (1856/(3*n) - 1792/(3*(1 + n)) + 1792/(3*(2 + n)))*
            S[1, -3, 1, n] + (-224/(3*n) + 640/(3*(1 + n)) - 640/(3*(2 + n)))*
            S[1, -2, -2, n] + (144/(-1 + n) - 112/(3*n^2) + 320/n - 
             992/(3*(1 + n)^2) - 608/(1 + n) + 256/(2 + n)^2 - 48/(2 + n))*
            S[1, -2, 1, n] + (-512/(3*n) + 64/(3*(1 + n)) - 64/(3*(2 + n)))*
            S[1, -2, 2, n] + (3200/(3*n) - 1984/(3*(1 + n)) + 
             1984/(3*(2 + n)))*S[1, 1, -3, n] + (32/(-1 + n) + 176/(3*n^2) + 
             464/n + 608/(1 + n)^2 - 4112/(3*(1 + n)) + 448/(3*(2 + n)^2) + 
             2192/(3*(2 + n)))*S[1, 1, -2, n] + (-1520/(3*(-1 + n)^2) + 
             24340/(27*(-1 + n)) + 2564/(3*n^3) - 19574/(9*n^2) - 
             20882/(27*n) + 11840/(3*(1 + n)^3) + 3980/(3*(1 + n)^2) + 
             25582/(27*(1 + n)) + 9088/(3*(2 + n)^3) - 7552/(9*(2 + n)^2) - 
             37484/(27*(2 + n)))*S[1, 1, 1, n] + (-16/(9*(-1 + n)) + 
             512/(3*n^2) + 112/(3*n) - 5936/(3*(1 + n)^2) + 
             1984/(3*(1 + n)) + 4304/(3*(2 + n)^2) - 8768/(9*(2 + n)))*
            S[1, 1, 2, n] + (2608/(3*n) - 3968/(3*(1 + n)) + 
             3104/(3*(2 + n)))*S[1, 1, 3, n] + (128/(3*n) - 352/(3*(1 + n)) + 
             352/(3*(2 + n)))*S[1, 2, -2, n] + (-784/(9*(-1 + n)) + 
             848/(3*n^2) - 1208/(3*n) - 3200/(3*(1 + n)^2) + 
             2368/(3*(1 + n)) + 3488/(3*(2 + n)^2) - 7856/(9*(2 + n)))*
            S[1, 2, 1, n] + (-272/n + 608/(1 + n) - 512/(2 + n))*
            S[1, 2, 2, n] + (96/n - 32/(1 + n))*S[1, 3, 1, n] + 
           (192/n + 32/(1 + n) - 32/(2 + n))*S[2, -2, 1, n] + 
           (-32/n - 32/(1 + n) + 32/(2 + n))*S[2, 1, -2, n] + 
           (-320/(3*(-1 + n)) + 208/(3*n^2) - 928/(3*n) + 400/(3*(1 + n)^2) + 
             1168/(3*(1 + n)) + 432/(2 + n)^2 - 1552/(3*(2 + n)))*
            S[2, 1, 1, n] + (-48/n + 176/(1 + n) - 208/(2 + n))*
            S[2, 1, 2, n] + (448/(3*n) - 752/(3*(1 + n)) + 464/(3*(2 + n)))*
            S[2, 2, 1, n] + (-832/(3*n) + 2240/(3*(1 + n)) - 
             1760/(3*(2 + n)))*S[3, 1, 1, n] + 
           (1216/(3*n) - 2432/(3*(1 + n)) + 2432/(3*(2 + n)))*
            S[-2, 1, 1, 1, n] + (416/n - 192/(1 + n) + 192/(2 + n))*
            S[1, -2, 1, 1, n] + (160/n - 320/(1 + n) + 320/(2 + n))*
            S[1, 1, -2, 1, n] + (1376/(3*n) + 704/(3*(1 + n)) - 
             704/(3*(2 + n)))*S[1, 1, 1, -2, n] + (-5200/(9*(-1 + n)) + 
             3160/(3*n^2) - 10300/(9*n) - 1440/(1 + n)^2 + 
             12800/(9*(1 + n)) + 3520/(2 + n)^2 - 10720/(9*(2 + n)))*
            S[1, 1, 1, 1, n] + (800/n - 1792/(1 + n) + 1408/(2 + n))*
            S[1, 1, 1, 2, n] + (560/n - 1056/(1 + n) + 1008/(2 + n))*
            S[1, 1, 2, 1, n] + (336/n - 544/(1 + n) + 720/(2 + n))*
            S[1, 2, 1, 1, n] + (-64/n + 128/(1 + n) + 256/(2 + n))*
            S[2, 1, 1, 1, n] + (1920/n - 3840/(1 + n) + 3840/(2 + n))*
            S[1, 1, 1, 1, 1, n] + (-40/(-1 + n)^2 + 515/(9*(-1 + n)) + 
             60/n^4 - 349/(3*n^3) + 1451/(18*n^2) - 3127/(18*n) - 
             144/(1 + n)^4 - 140/(3*(1 + n)^3) - 91/(9*(1 + n)^2) + 
             679/(9*(1 + n)) + 320/(2 + n)^3 + 376/(3*(2 + n)^2) - 
             202/(9*(2 + n)) + (24/n - 48/(1 + n) + 48/(2 + n))*S[-3, n] + 
             (8/n^2 + 8/n + 16/(1 + n)^2 - 40/(1 + n) + 56/(2 + n))*
              S[-2, n] + (40/(-1 + n)^2 - 830/(9*(-1 + n)) - 82/n^3 + 637/
                (3*n^2) + 1060/(9*n) - 256/(1 + n)^3 - 258/(1 + n)^2 - 1643/
                (9*(1 + n)) - 320/(2 + n)^3 + 608/(3*(2 + n)^2) + 1258/
                (9*(2 + n)))*S[1, n] + (-80/(3*(-1 + n)) + 80/n^2 - 262/
                (3*n) + 48/(1 + n)^2 + 44/(3*(1 + n)) + 128/(2 + n)^2 + 76/
                (2 + n))*S[2, n] + (72/n - 144/(1 + n) + 144/(2 + n))*
              S[3, n] + (-32/n + 64/(1 + n) - 64/(2 + n))*S[-2, 1, n] + 
             (-16/n + 32/(1 + n) - 32/(2 + n))*S[1, -2, n] + 
             (200/(3*(-1 + n)) - 92/n^2 + 470/(3*n) + 48/(1 + n)^2 - 640/
                (3*(1 + n)) - 288/(2 + n)^2 + 560/(3*(2 + n)))*S[1, 1, n] + 
             (-192/n + 384/(1 + n) - 384/(2 + n))*S[1, 1, 1, n])*zeta[2] + 
           (-144/(-1 + n)^2 + 144/(-1 + n) + 2212/(3*n^3) - 5044/(9*n^2) - 
             18517/(9*n) + 5024/(3*(1 + n)^3) + 8800/(9*(1 + n)^2) + 
             35246/(9*(1 + n)) + 896/(2 + n)^3 + 2464/(3*(2 + n)^2) - 
             11968/(9*(2 + n)) + (64/n + 64/(1 + n) - 64/(2 + n))*S[-2, n] + 
             (160/(9*(-1 + n)) - 72/n^2 - 11260/(9*n) + 6176/(3*(1 + n)^2) + 
               1520/(9*(1 + n)) - 1664/(3*(2 + n)^2) + 2176/(2 + n))*
              S[1, n] + (1984/(3*n) - 5888/(3*(1 + n)) + 5312/(3*(2 + n)))*
              S[2, n] + (-2528/(3*n) + 7360/(3*(1 + n)) - 7744/(3*(2 + n)))*
              S[1, 1, n])*zeta[3] + (-80/(-1 + n) + 288/n^2 - 648/n + 
             384/(1 + n)^2 + 888/(1 + n) + 192/(2 + n)^2 - 64/(2 + n) + 
             (-96/n - 96/(1 + n) - 192/(2 + n))*S[1, n])*zeta[4] + 
           (-240/n + 800/(1 + n) - 480/(2 + n))*zeta[5])))
 
Fs[q, q] = 1 + asb*((cf*(3 + 2/n - 2/(1 + n) - 4*S[1, n]))/eps + 
       cf*(7 + 2/n^2 - 3/n - 4/(1 + n)^2 + 2/(1 + n) + (1 + 2/n - 2/(1 + n))*
          S[1, n] - 4*S[2, n] - 4*S[1, 1, n]) + 
       cf*eps*(12 + 2/n^3 - 3/n^2 + n^(-1) - 8/(1 + n)^3 + 4/(1 + n)^2 + 
         (1 + 2/n^2 - 3/n - 4/(1 + n)^2 + 2/(1 + n))*S[1, n] + 
         (1 + 2/n - 2/(1 + n))*S[2, n] - 4*S[3, n] + (1 + 2/n - 2/(1 + n))*
          S[1, 1, n] - 4*S[1, 2, n] - 4*S[2, 1, n] - 4*S[1, 1, 1, n] + 
         (-3/2 - n^(-1) + (1 + n)^(-1) + 2*S[1, n])*zeta[2]) + 
       xib*(cf/eps + cf*(1 - n^(-1) - S[1, n]) + 
         cf*eps*(4 - n^(-2) + n^(-1) + (-1 - n^(-1))*S[1, n] - S[2, n] - 
           S[1, 1, n] - zeta[2]/2) + cf*eps^2*(8 - n^(-3) + n^(-2) + 
           (-n^(-2) + n^(-1))*S[1, n] + (-1 - n^(-1))*S[2, n] - S[3, n] + 
           (-1 - n^(-1))*S[1, 1, n] - S[1, 2, n] - S[2, 1, n] - 
           S[1, 1, 1, n] + (-1/2 + 1/(2*n) + S[1, n]/2)*zeta[2] - 
           (7*zeta[3])/3)) + cf*eps^2*(24 + 2/n^4 - 3/n^3 + n^(-2) - 
         16/(1 + n)^4 + 8/(1 + n)^3 + (2/n^3 - 3/n^2 + n^(-1) - 8/(1 + n)^3 + 
           4/(1 + n)^2)*S[1, n] + (1 + 2/n^2 - 3/n - 4/(1 + n)^2 + 2/(1 + n))*
          S[2, n] + (1 + 2/n - 2/(1 + n))*S[3, n] - 4*S[4, n] + 
         (1 + 2/n^2 - 3/n - 4/(1 + n)^2 + 2/(1 + n))*S[1, 1, n] + 
         (1 + 2/n - 2/(1 + n))*S[1, 2, n] - 4*S[1, 3, n] + 
         (1 + 2/n - 2/(1 + n))*S[2, 1, n] - 4*S[2, 2, n] - 4*S[3, 1, n] + 
         (1 + 2/n - 2/(1 + n))*S[1, 1, 1, n] - 4*S[1, 1, 2, n] - 
         4*S[1, 2, 1, n] - 4*S[2, 1, 1, n] - 4*S[1, 1, 1, 1, n] + 
         (-7/2 - n^(-2) + 3/(2*n) + 2/(1 + n)^2 - (1 + n)^(-1) + 
           (-1/2 - n^(-1) + (1 + n)^(-1))*S[1, n] + 2*S[2, n] + 2*S[1, 1, n])*
          zeta[2] + (-7 - 14/(3*n) + 14/(3*(1 + n)) + (28*S[1, n])/3)*
          zeta[3])) + 
     asb^2*((ca*cf*(11/2 + 11/(3*n) - 11/(3*(1 + n)) - (22*S[1, n])/3) + 
         cf*tf*(-2 + 16/(3*(-1 + n)) - 8/n^2 + 8/(3*n) - 8/(1 + n)^2 - 
           8/(3*(1 + n)) - 16/(3*(2 + n)) + (8*S[1, n])/3) + 
         cf^2*(9/2 + 2/n^2 + 2/n + 2/(1 + n)^2 - 2/(1 + n) + 
           (-12 - 8/n + 8/(1 + n))*S[1, n] - 8*S[2, n] + 16*S[1, 1, n]))/
        eps^2 + (ca*cf*(725/24 + 11/(3*n^2) + 52/(9*n) - 11/(1 + n)^2 - 
           85/(9*(1 + n)) + 4*S[-3, n] + (4/n - 4/(1 + n))*S[-2, n] + 
           (-101/9 + 22/(3*n) - 22/(3*(1 + n)))*S[1, n] - (22*S[2, n])/3 - 
           4*S[3, n] - 8*S[1, -2, n] - (44*S[1, 1, n])/3) + 
         cf*tf*(-32/3 + 32/(3*(-1 + n)^2) - 24/(-1 + n) - 24/n^3 + 
           104/(3*n^2) - 8/(9*n) - 40/(1 + n)^3 + 16/(1 + n)^2 + 
           92/(9*(1 + n)) - 32/(3*(2 + n)^2) + 16/(2 + n) + 
           (28/9 + 32/(3*(-1 + n)) - 16/n^2 + 16/(3*n) - 16/(1 + n)^2 - 
             16/(3*(1 + n)) - 32/(3*(2 + n)))*S[1, n] + (8*S[2, n])/3 + 
           (16*S[1, 1, n])/3) + cf^2*(21 + 6/n^3 - 2/n^2 + 9/n + 
           10/(1 + n)^3 - 8/(1 + n)^2 - 12/(1 + n) - 8*S[-3, n] + 
           (-8/n + 8/(1 + n))*S[-2, n] + (-25 - 8/n^2 + 12/n + 24/(1 + n)^2 - 
             8/(1 + n))*S[1, n] + (-14 - 4/n + 4/(1 + n))*S[2, n] - 
           16*S[3, n] + 16*S[1, -2, n] + (-20 - 24/n + 24/(1 + n))*
            S[1, 1, n] + 8*S[1, 2, n] + 8*S[2, 1, n] + 48*S[1, 1, 1, n]))/
        eps + cf*tf*(-316/9 + 64/(3*(-1 + n)^3) - 48/(-1 + n)^2 + 
         172/(3*(-1 + n)) - 56/n^4 + 296/(3*n^3) - 656/(9*n^2) - 124/(27*n) - 
         152/(1 + n)^4 + 96/(1 + n)^3 - 28/(3*(1 + n)^2) - 788/(27*(1 + n)) - 
         64/(3*(2 + n)^3) + 32/(2 + n)^2 - 64/(3*(2 + n)) + 
         (128/27 + 64/(3*(-1 + n)^2) - 48/(-1 + n) - 48/n^3 + 208/(3*n^2) - 
           16/(9*n) - 80/(1 + n)^3 + 32/(1 + n)^2 + 184/(9*(1 + n)) - 
           64/(3*(2 + n)^2) + 32/(2 + n))*S[1, n] + 
         (28/9 + 32/(3*(-1 + n)) - 16/n^2 + 16/(3*n) - 16/(1 + n)^2 - 
           16/(3*(1 + n)) - 32/(3*(2 + n)))*S[2, n] + (8*S[3, n])/3 + 
         (56/9 + 64/(3*(-1 + n)) - 32/n^2 + 32/(3*n) - 32/(1 + n)^2 - 
           32/(3*(1 + n)) - 64/(3*(2 + n)))*S[1, 1, n] + (16*S[1, 2, n])/3 + 
         (16*S[2, 1, n])/3 + (32*S[1, 1, 1, n])/3 + 
         (2 - 16/(3*(-1 + n)) + 8/n^2 - 8/(3*n) + 8/(1 + n)^2 + 
           8/(3*(1 + n)) + 16/(3*(2 + n)) - (8*S[1, n])/3)*zeta[2]) + 
       xib^2*(((ca*cf)/4 + cf^2/2)/eps^2 + (cf^2*(1 - n^(-1) - S[1, n]) + 
           ca*cf*(5/8 - 1/(2*n) - S[1, n]/2))/eps + 
         cf^2*(3 - n^(-2) - n^(-1) - 2*S[1, n] - S[2, n] - zeta[2]/2) + 
         ca*cf*(29/8 - 1/(2*n^2) + 1/(4*n) + (-5/4 - n^(-1))*S[1, n] - 
           S[2, n]/2 - S[1, 1, n] - zeta[2]/4) + 
         eps*(ca*cf*(95/8 - 1/(2*n^3) + 1/(4*n^2) - 1/(2*n) + 
             (-5/4 - n^(-2) + 1/(2*n))*S[1, n] + (-5/4 - n^(-1))*S[2, n] - 
             S[3, n]/2 + (-5/2 - 2/n)*S[1, 1, n] - S[1, 2, n] - S[2, 1, n] - 
             2*S[1, 1, 1, n] + (-5/8 + 1/(2*n) + S[1, n]/2)*zeta[2] - 
             (8*zeta[3])/3) + cf^2*(6 - n^(-3) - n^(-2) - 2/n + 
             (-6 - 2/n)*S[1, n] - 2*S[2, n] - S[3, n] + (2*S[1, 1, n])/n + 
             2*S[1, 1, 1, n] + (-1 + n^(-1) + S[1, n])*zeta[2] + 
             (2*zeta[3])/3))) + cf^2*(59 + 14/n^4 - 10/n^3 + 31/n^2 - 13/n + 
         38/(1 + n)^4 - 28/(1 + n)^3 - 12/(1 + n)^2 + 24/(1 + n) - 
         24*S[-4, n] + (-8/n + 8/(1 + n))*S[-3, n] + 
         (-24/n + 32/(1 + n)^2 + 24/(1 + n))*S[-2, n] + 
         (-34 - 12/n^3 + 8/n^2 + 12/n + 72/(1 + n)^3 - 28/(1 + n)^2 - 
           18/(1 + n))*S[1, n] + (-35 + 4/n^2 + 8/n + 12/(1 + n)^2 - 
           4/(1 + n))*S[2, n] + (-18 - 12/n + 12/(1 + n))*S[3, n] - 
         32*S[4, n] - 16*S[-3, 1, n] + 16*S[-2, -2, n] + 
         (-16/n + 16/(1 + n))*S[-2, 1, n] + 32*S[1, -3, n] + 
         (-32/n + 32/(1 + n))*S[1, -2, n] + (-32 - 28/n^2 + 32/n + 
           68/(1 + n)^2 - 20/(1 + n))*S[1, 1, n] + (-20 - 24/n + 16/(1 + n))*
          S[1, 2, n] + 8*S[1, 3, n] + 16*S[2, -2, n] + 
         (-24 - 16/n + 24/(1 + n))*S[2, 1, n] - 8*S[2, 2, n] + 8*S[3, 1, n] + 
         32*S[1, -2, 1, n] + 32*S[1, 1, -2, n] + (-36 - 56/n + 56/(1 + n))*
          S[1, 1, 1, n] + 40*S[1, 1, 2, n] + 40*S[1, 2, 1, n] + 
         40*S[2, 1, 1, n] + 112*S[1, 1, 1, 1, n] + 
         (-9/2 - 2/n^2 - 2/n - 2/(1 + n)^2 + 2/(1 + n) + 
           (12 + 8/n - 8/(1 + n))*S[1, n] + 8*S[2, n] - 16*S[1, 1, n])*
          zeta[2] - (48*zeta[3])/(1 + n)) + ca*cf*(7315/72 + 11/(3*n^3) + 
         61/(9*n^2) + 335/(108*n) - 33/(1 + n)^3 - 85/(3*(1 + n)^2) - 
         413/(27*(1 + n)) + 12*S[-4, n] + (4/n - 4/(1 + n))*S[-3, n] + 
         (12/n - 16/(1 + n)^2 - 12/(1 + n))*S[-2, n] + 
         (-1897/108 - 4/n^3 + 34/(3*n^2) + 14/(9*n) + 4/(1 + n)^3 - 
           22/(1 + n)^2 - 152/(9*(1 + n)))*S[1, n] + 
         (-65/9 + 4/n^2 + 10/(3*n) - 4/(1 + n)^2 - 22/(3*(1 + n)))*S[2, n] + 
         (-22/3 + 8/n - 8/(1 + n))*S[3, n] - 12*S[4, n] + 8*S[-3, 1, n] - 
         8*S[-2, -2, n] + (8/n - 8/(1 + n))*S[-2, 1, n] - 16*S[1, -3, n] + 
         (16/n - 16/(1 + n))*S[1, -2, n] + (-202/9 + 44/(3*n) - 
           44/(3*(1 + n)))*S[1, 1, n] + (-53/3 + 8/(1 + n))*S[1, 2, n] - 
         8*S[1, 3, n] - 8*S[2, -2, n] + (-35/3 - 8/(1 + n))*S[2, 1, n] - 
         10*S[2, 2, n] + 2*S[3, 1, n] - 16*S[1, -2, 1, n] - 
         16*S[1, 1, -2, n] - (88*S[1, 1, 1, n])/3 + 2*S[1, 1, 2, n] - 
         2*S[1, 2, 1, n] + (-11/2 - 11/(3*n) + 11/(3*(1 + n)) + 
           (22*S[1, n])/3)*zeta[2] + (-21 - 12/n + 60/(1 + n) + 12*S[1, n])*
          zeta[3]) + eps*(cf*tf*(-3188/27 + 128/(3*(-1 + n)^4) - 
           96/(-1 + n)^3 + 344/(3*(-1 + n)^2) - 310/(3*(-1 + n)) - 120/n^5 + 
           680/(3*n^4) - 1952/(9*n^3) + 3116/(27*n^2) + 3208/(81*n) - 
           520/(1 + n)^5 + 384/(1 + n)^4 - 108/(1 + n)^3 - 
           248/(9*(1 + n)^2) + 3554/(81*(1 + n)) - 128/(3*(2 + n)^4) + 
           64/(2 + n)^3 - 128/(3*(2 + n)^2) + 64/(3*(2 + n)) + 
           (904/81 + 128/(3*(-1 + n)^3) - 96/(-1 + n)^2 + 344/(3*(-1 + n)) - 
             112/n^4 + 592/(3*n^3) - 1312/(9*n^2) - 248/(27*n) - 
             304/(1 + n)^4 + 192/(1 + n)^3 - 56/(3*(1 + n)^2) - 
             1576/(27*(1 + n)) - 128/(3*(2 + n)^3) + 64/(2 + n)^2 - 
             128/(3*(2 + n)))*S[1, n] + (128/27 + 64/(3*(-1 + n)^2) - 
             48/(-1 + n) - 48/n^3 + 208/(3*n^2) - 16/(9*n) - 80/(1 + n)^3 + 
             32/(1 + n)^2 + 184/(9*(1 + n)) - 64/(3*(2 + n)^2) + 32/(2 + n))*
            S[2, n] + (28/9 + 32/(3*(-1 + n)) - 16/n^2 + 16/(3*n) - 
             16/(1 + n)^2 - 16/(3*(1 + n)) - 32/(3*(2 + n)))*S[3, n] + 
           (8*S[4, n])/3 + (256/27 + 128/(3*(-1 + n)^2) - 96/(-1 + n) - 
             96/n^3 + 416/(3*n^2) - 32/(9*n) - 160/(1 + n)^3 + 64/(1 + n)^2 + 
             368/(9*(1 + n)) - 128/(3*(2 + n)^2) + 64/(2 + n))*S[1, 1, n] + 
           (56/9 + 64/(3*(-1 + n)) - 32/n^2 + 32/(3*n) - 32/(1 + n)^2 - 
             32/(3*(1 + n)) - 64/(3*(2 + n)))*S[1, 2, n] + 
           (16*S[1, 3, n])/3 + (56/9 + 64/(3*(-1 + n)) - 32/n^2 + 32/(3*n) - 
             32/(1 + n)^2 - 32/(3*(1 + n)) - 64/(3*(2 + n)))*S[2, 1, n] + 
           (16*S[2, 2, n])/3 + (16*S[3, 1, n])/3 + 
           (112/9 + 128/(3*(-1 + n)) - 64/n^2 + 64/(3*n) - 64/(1 + n)^2 - 
             64/(3*(1 + n)) - 128/(3*(2 + n)))*S[1, 1, 1, n] + 
           (32*S[1, 1, 2, n])/3 + (32*S[1, 2, 1, n])/3 + (32*S[2, 1, 1, n])/
            3 + (64*S[1, 1, 1, 1, n])/3 + (32/3 - 32/(3*(-1 + n)^2) + 
             24/(-1 + n) + 24/n^3 - 104/(3*n^2) + 8/(9*n) + 40/(1 + n)^3 - 
             16/(1 + n)^2 - 92/(9*(1 + n)) + 32/(3*(2 + n)^2) - 16/(2 + n) + 
             (-28/9 - 32/(3*(-1 + n)) + 16/n^2 - 16/(3*n) + 16/(1 + n)^2 + 16/
                (3*(1 + n)) + 32/(3*(2 + n)))*S[1, n] - (8*S[2, n])/3 - 
             (16*S[1, 1, n])/3)*zeta[2] + (64/3 - 512/(9*(-1 + n)) + 
             256/(3*n^2) - 256/(9*n) + 256/(3*(1 + n)^2) + 256/(9*(1 + n)) + 
             512/(9*(2 + n)) - (256*S[1, n])/9)*zeta[3]) + 
         cf^2*(158 + 30/n^5 - 26/n^4 + 75/n^3 - 33/n^2 + 26/n + 
           130/(1 + n)^5 - 92/(1 + n)^4 + 12/(1 + n)^3 + 60/(1 + n)^2 - 
           26/(1 + n) - 56*S[-5, n] + (-8/n + 8/(1 + n))*S[-4, n] + 
           (16/n^2 - 56/n + 48/(1 + n)^2 + 56/(1 + n))*S[-3, n] + 
           (32/n^3 - 64/n^2 + 8/n + 96/(1 + n)^3 + 32/(1 + n)^2 - 8/(1 + n))*
            S[-2, n] + (-84 - 20/n^4 + 54/n^2 - 30/n + 216/(1 + n)^4 - 
             92/(1 + n)^3 - 14/(1 + n)^2 + 58/(1 + n))*S[1, n] + 
           (-62 + 12/n^3 + 14/n + 36/(1 + n)^3 - 16/(1 + n)^2 - 16/(1 + n))*
            S[2, n] + (-55 + 12/n^2 - 16/n + 36/(1 + n)^2 + 20/(1 + n))*
            S[3, n] + (-26 - 28/n + 28/(1 + n))*S[4, n] - 64*S[5, n] - 
           48*S[-4, 1, n] + 32*S[-3, -2, n] + (-16/n + 16/(1 + n))*
            S[-3, 1, n] - 16*S[-3, 2, n] + 32*S[-2, -3, n] + 
           (-32/n + 32/(1 + n))*S[-2, -2, n] + (-48/n + 64/(1 + n)^2 + 
             48/(1 + n))*S[-2, 1, n] + (-16/n + 16/(1 + n))*S[-2, 2, n] + 
           16*S[-2, 3, n] + 64*S[1, -4, n] + (-64/n + 64/(1 + n))*
            S[1, -3, n] + (-32/n^2 - 32/n + 96/(1 + n)^2 + 32/(1 + n))*
            S[1, -2, n] + (-24 - 48/n^3 + 28/n^2 + 18/n + 196/(1 + n)^3 - 
             68/(1 + n)^2 - 30/(1 + n))*S[1, 1, n] + 
           (-38 - 16/n^2 + 28/n + 40/(1 + n)^2 - 16/(1 + n))*S[1, 2, n] + 
           (-20 - 56/n + 32/(1 + n))*S[1, 3, n] + 8*S[1, 4, n] + 
           32*S[2, -3, n] + (-32/n + 32/(1 + n))*S[2, -2, n] + 
           (-46 - 16/n^2 + 28/n + 72/(1 + n)^2 - 16/(1 + n))*S[2, 1, n] + 
           (-24 - 16/n + 24/(1 + n))*S[2, 2, n] - 24*S[2, 3, n] + 
           32*S[3, -2, n] + (-32 - 32/n + 40/(1 + n))*S[3, 1, n] - 
           24*S[3, 2, n] + 8*S[4, 1, n] - 32*S[-3, 1, 1, n] + 
           32*S[-2, -2, 1, n] + 32*S[-2, 1, -2, n] + (-32/n + 32/(1 + n))*
            S[-2, 1, 1, n] + 64*S[1, -3, 1, n] + 32*S[1, -2, -2, n] + 
           (-64/n + 64/(1 + n))*S[1, -2, 1, n] + 32*S[1, -2, 2, n] + 
           64*S[1, 1, -3, n] + (-64/n + 64/(1 + n))*S[1, 1, -2, n] + 
           (-46 - 68/n^2 + 72/n + 156/(1 + n)^2 - 44/(1 + n))*S[1, 1, 1, n] + 
           (-36 - 56/n + 32/(1 + n))*S[1, 1, 2, n] + 56*S[1, 1, 3, n] + 
           32*S[1, 2, -2, n] + (-36 - 56/n + 64/(1 + n))*S[1, 2, 1, n] + 
           24*S[1, 2, 2, n] + 56*S[1, 3, 1, n] + 32*S[2, -2, 1, n] + 
           32*S[2, 1, -2, n] + (-44 - 40/n + 64/(1 + n))*S[2, 1, 1, n] + 
           24*S[2, 1, 2, n] + 24*S[2, 2, 1, n] + 56*S[3, 1, 1, n] + 
           64*S[1, -2, 1, 1, n] + 64*S[1, 1, -2, 1, n] + 
           64*S[1, 1, 1, -2, n] + (-68 - 120/n + 120/(1 + n))*
            S[1, 1, 1, 1, n] + 104*S[1, 1, 1, 2, n] + 104*S[1, 1, 2, 1, n] + 
           104*S[1, 2, 1, 1, n] + 104*S[2, 1, 1, 1, n] + 
           240*S[1, 1, 1, 1, 1, n] + (-21 - 6/n^3 + 2/n^2 - 9/n - 
             10/(1 + n)^3 + 8/(1 + n)^2 + 12/(1 + n) + 8*S[-3, n] + 
             (8/n - 8/(1 + n))*S[-2, n] + (25 + 8/n^2 - 12/n - 24/(1 + n)^2 + 
               8/(1 + n))*S[1, n] + (14 + 4/n - 4/(1 + n))*S[2, n] + 
             16*S[3, n] - 16*S[1, -2, n] + (20 + 24/n - 24/(1 + n))*
              S[1, 1, n] - 8*S[1, 2, n] - 8*S[2, 1, n] - 48*S[1, 1, 1, n])*
            zeta[2] + (-6 + 80/(3*n^2) - 424/(3*n) - 352/(3*(1 + n)^2) + 
             352/(3*(1 + n)) + 48*S[-2, n] + (104 + 112/(3*n) - 256/
                (3*(1 + n)))*S[1, n] + (256*S[2, n])/3 - (368*S[1, 1, n])/3)*
            zeta[3] - (72*zeta[4])/(1 + n)) + ca*cf*(74003/216 + 11/(3*n^4) + 
           79/(9*n^3) + 335/(108*n^2) + 2819/(162*n) - 99/(1 + n)^4 - 
           85/(1 + n)^3 - 413/(9*(1 + n)^2) - 2311/(81*(1 + n)) + 
           28*S[-5, n] + (4/n - 4/(1 + n))*S[-4, n] + 
           (-8/n^2 + 28/n - 24/(1 + n)^2 - 28/(1 + n))*S[-3, n] + 
           (-16/n^3 + 32/n^2 - 4/n - 48/(1 + n)^3 - 16/(1 + n)^2 + 4/(1 + n))*
            S[-2, n] + (-13595/324 - 12/n^4 + 61/(3*n^3) - 4/(9*n^2) + 
             389/(54*n) + 36/(1 + n)^4 - 70/(1 + n)^3 - 152/(3*(1 + n)^2) - 
             772/(27*(1 + n)))*S[1, n] + (-1249/108 + 4/n^3 + 7/(3*n^2) + 
             50/(9*n) - 24/(1 + n)^3 - 18/(1 + n)^2 - 170/(9*(1 + n)))*
            S[2, n] + (7/9 + 20/n^2 + 10/(3*n) - 36/(1 + n)^2 - 
             46/(3*(1 + n)))*S[3, n] + (-22/3 + 24/n - 24/(1 + n))*S[4, n] - 
           28*S[5, n] + 24*S[-4, 1, n] - 16*S[-3, -2, n] + 
           (8/n - 8/(1 + n))*S[-3, 1, n] + 8*S[-3, 2, n] - 16*S[-2, -3, n] + 
           (16/n - 16/(1 + n))*S[-2, -2, n] + (24/n - 32/(1 + n)^2 - 
             24/(1 + n))*S[-2, 1, n] + (8/n - 8/(1 + n))*S[-2, 2, n] - 
           8*S[-2, 3, n] - 32*S[1, -4, n] + (32/n - 32/(1 + n))*S[1, -3, n] + 
           (16/n^2 + 16/n - 48/(1 + n)^2 - 16/(1 + n))*S[1, -2, n] + 
           (-1843/54 - 12/n^3 + 80/(3*n^2) - 62/(9*n) + 12/(1 + n)^3 - 
             44/(1 + n)^2 - 286/(9*(1 + n)))*S[1, 1, n] + 
           (-220/9 + 12/n^2 + 5/(3*n) + 8/(1 + n)^2 - 23/(3*(1 + n)))*
            S[1, 2, n] + (-71/3 + 16/n + 8/(1 + n))*S[1, 3, n] - 
           24*S[1, 4, n] - 16*S[2, -3, n] + (16/n - 16/(1 + n))*S[2, -2, n] + 
           (-112/9 - 4/n^2 + 59/(3*n) - 16/(1 + n)^2 - 65/(3*(1 + n)))*
            S[2, 1, n] + (-17/3 + 12/n - 20/(1 + n))*S[2, 2, n] - 
           38*S[2, 3, n] - 16*S[3, -2, n] + (-53/3 + 4/n - 12/(1 + n))*
            S[3, 1, n] - 18*S[3, 2, n] + 6*S[4, 1, n] + 16*S[-3, 1, 1, n] - 
           16*S[-2, -2, 1, n] - 16*S[-2, 1, -2, n] + (16/n - 16/(1 + n))*
            S[-2, 1, 1, n] - 32*S[1, -3, 1, n] - 16*S[1, -2, -2, n] + 
           (32/n - 32/(1 + n))*S[1, -2, 1, n] - 16*S[1, -2, 2, n] - 
           32*S[1, 1, -3, n] + (32/n - 32/(1 + n))*S[1, 1, -2, n] + 
           (-404/9 + 88/(3*n) - 88/(3*(1 + n)))*S[1, 1, 1, n] + 
           (-103/3 - 4/n + 28/(1 + n))*S[1, 1, 2, n] - 10*S[1, 1, 3, n] - 
           16*S[1, 2, -2, n] + (-91/3 + 4/n - 12/(1 + n))*S[1, 2, 1, n] - 
           18*S[1, 2, 2, n] - 2*S[1, 3, 1, n] - 16*S[2, -2, 1, n] - 
           16*S[2, 1, -2, n] + (-61/3 - 24/(1 + n))*S[2, 1, 1, n] - 
           26*S[2, 1, 2, n] + 6*S[2, 2, 1, n] + 14*S[3, 1, 1, n] - 
           32*S[1, -2, 1, 1, n] - 32*S[1, 1, -2, 1, n] - 
           32*S[1, 1, 1, -2, n] - (176*S[1, 1, 1, 1, n])/3 + 
           6*S[1, 1, 1, 2, n] - 2*S[1, 1, 2, 1, n] - 6*S[1, 2, 1, 1, n] + 
           (-725/24 - 11/(3*n^2) - 52/(9*n) + 11/(1 + n)^2 + 85/(9*(1 + n)) - 
             4*S[-3, n] + (-4/n + 4/(1 + n))*S[-2, n] + 
             (101/9 - 22/(3*n) + 22/(3*(1 + n)))*S[1, n] + (22*S[2, n])/3 + 
             4*S[3, n] + 8*S[1, -2, n] + (44*S[1, 1, n])/3)*zeta[2] + 
           (-248/3 - 24/n^2 + 80/(9*n) + 120/(1 + n)^2 + 190/(9*(1 + n)) - 
             24*S[-2, n] + (488/9 + 48/(1 + n))*S[1, n] - 12*S[2, n] + 
             12*S[1, 1, n])*zeta[3] + (-63/2 - 18/n + 90/(1 + n) + 
             18*S[1, n])*zeta[4])) + 
       xib*(((3*ca*cf)/4 + cf^2*(3 + 2/n - 2/(1 + n) - 4*S[1, n]))/eps^2 + 
         (ca*cf*(5/2 - 3/(2*n) - (3*S[1, n])/2) + 
           cf^2*(10 - 2/n - 4/(1 + n)^2 - 2/(1 + n) + (-6 + 4/n)*S[1, n] - 
             8*S[2, n] + 4*S[1, 1, n]))/eps + cf^2*(34 - 4/n^3 + 6/n^2 - 
           2/n - 8/(1 + n)^3 - 4/(1 + n)^2 + (-28 + 4/n^2 - 8/n - 4/(1 + n))*
            S[1, n] - 12*S[2, n] - 16*S[3, n] + (8/n + 4/(1 + n))*
            S[1, 1, n] + 20*S[1, 1, 1, n] + (-3 - 2/n + 2/(1 + n) + 
             4*S[1, n])*zeta[2]) + ca*cf*(15 - 5/(2*n^2) + 1/(2*n) + 
           (-6 - n^(-1))*S[1, n] - (7*S[2, n])/2 - 3*S[1, 1, n] + 
           (1 - 2/(1 + n))*S[1, 2, n] + (-1 + 2/(1 + n))*S[2, 1, n] - 
           (3*zeta[2])/4 + (3 - 12/(1 + n))*zeta[3]) + 
         eps*(cf^2*(92 - 12/n^4 + 22/n^3 - 28/n^2 + 10/n - 16/(1 + n)^4 - 
             8/(1 + n)^3 - 16/(1 + n) + (-38 + 4/n^3 + 2/n^2 + 2/n - 8/
                (1 + n)^2 + 4/(1 + n))*S[1, n] + (-32 - 4/n^2 - 2/n - 4/
                (1 + n))*S[2, n] + (-24 - 8/n)*S[3, n] - 32*S[4, n] + 
             (-40 + 12/n^2 - 20/n + 8/(1 + n)^2 - 8/(1 + n))*S[1, 1, n] + 
             (-6 + 4/n + 4/(1 + n))*S[1, 2, n] - 8*S[1, 3, n] + 
             (-6 + 4/n + 4/(1 + n))*S[2, 1, n] - 8*S[2, 2, n] - 
             8*S[3, 1, n] + (12 + 16/n + 12/(1 + n))*S[1, 1, 1, n] + 
             16*S[1, 1, 2, n] + 16*S[1, 2, 1, n] + 16*S[2, 1, 1, n] + 
             52*S[1, 1, 1, 1, n] + (-10 + 2/n + 4/(1 + n)^2 + 2/(1 + n) + 
               (6 - 4/n)*S[1, n] + 8*S[2, n] - 4*S[1, 1, n])*zeta[2] + 
             (4 + 8/(3*n) - 8/(3*(1 + n)) - (16*S[1, n])/3)*zeta[3]) + 
           ca*cf*(51 - 9/(2*n^3) + 1/(2*n^2) - 4/n + (-8 + 3/n^3 - 7/n^2 + 6/
                n)*S[1, n] + (-8 - 3/n^2 + 3/n)*S[2, n] - (15*S[3, n])/2 - 
             13*S[1, 1, n] + (-5 + n^(-1) - 4/(1 + n)^2 - 3/(1 + n))*
              S[1, 2, n] + (3 - 6/(1 + n))*S[1, 3, n] + 
             (-5 - n^(-1) + 4/(1 + n)^2 + 3/(1 + n))*S[2, 1, n] + 
             (-3 + 2/(1 + n))*S[2, 2, n] + (1 + 2/(1 + n))*S[3, 1, n] - 
             6*S[1, 1, 1, n] + (3 - 6/(1 + n))*S[1, 1, 2, n] + 
             (-1 + 2/(1 + n))*S[1, 2, 1, n] + (-3 + 6/(1 + n))*
              S[2, 1, 1, n] + (-5/2 + 3/(2*n) + (3*S[1, n])/2)*zeta[2] + 
             (-2 + 12/n - 24/(1 + n)^2 - 18/(1 + n) + (12 - 12/(1 + n))*
                S[1, n])*zeta[3] + (9/2 - 18/(1 + n))*zeta[4])))) + 
     asb^3*((ca^2*cf*(121/9 + 242/(27*n) - 242/(27*(1 + n)) - 
           (484*S[1, n])/27) + cf*tf^2*(16/9 - 256/(27*(-1 + n)) + 
           128/(9*n^2) - 160/(27*n) + 128/(9*(1 + n)^2) + 160/(27*(1 + n)) + 
           256/(27*(2 + n)) - (64*S[1, n])/27) + 
         cf^2*tf*(-6 + 128/(9*(-1 + n)) - 32/(3*n^3) - 8/(3*n^2) - 
           112/(3*n) + 32/(3*(1 + n)^3) - 8/(3*(1 + n)^2) + 112/(3*(1 + n)) - 
           128/(9*(2 + n)) + (16 - 128/(9*(-1 + n)) + 64/(3*n^2) + 
             64/(3*(1 + n)^2) + 128/(9*(2 + n)))*S[1, n] + (32*S[2, n])/3 - 
           (64*S[1, 1, n])/3) + ca*(cf*tf*(-88/9 + 64/(9*(-1 + n)^2) + 
             64/(9*(-1 + n)) + 32/(3*n^3) - 352/(9*n^2) + 1504/(27*n) - 
             32/(3*(1 + n)^3) - 352/(9*(1 + n)^2) - 1504/(27*(1 + n)) + 
             64/(9*(2 + n)^2) - 64/(9*(2 + n)) + (352/27 - 64/(9*(-1 + n)) + 
               32/(3*n^2) - 16/(3*n) + 32/(3*(1 + n)^2) + 16/(3*(1 + n)) + 64/
                (9*(2 + n)))*S[1, n]) + cf^2*(33/2 + 22/(3*n^2) + 22/(3*n) + 
             22/(3*(1 + n)^2) - 22/(3*(1 + n)) + (-44 - 88/(3*n) + 88/
                (3*(1 + n)))*S[1, n] - (88*S[2, n])/3 + (176*S[1, 1, n])/
              3)) + cf^3*(9/2 + 4/(3*n^3) + 2/n^2 + 5/n - 4/(3*(1 + n)^3) + 
           2/(1 + n)^2 - 5/(1 + n) + (-18 - 8/n^2 - 8/n - 8/(1 + n)^2 + 
             8/(1 + n))*S[1, n] + (-24 - 16/n + 16/(1 + n))*S[2, n] - 
           (32*S[3, n])/3 + (48 + 32/n - 32/(1 + n))*S[1, 1, n] + 
           32*S[1, 2, n] + 32*S[2, 1, n] - 64*S[1, 1, 1, n]))/eps^3 + 
       (ca^2*cf*(6587/54 + 242/(27*n^2) + 3683/(81*n) - 968/(27*(1 + n)^2) - 
           4772/(81*(1 + n)) + (176*S[-3, n])/9 + 
           (176/(9*n) - 176/(9*(1 + n)))*S[-2, n] + 
           (-5419/81 + 242/(9*n) - 242/(9*(1 + n)))*S[1, n] - 
           (484*S[2, n])/27 - (176*S[3, n])/9 - (352*S[1, -2, n])/9 - 
           (484*S[1, 1, n])/9) + cf*tf^2*(400/27 - 256/(9*(-1 + n)^2) + 
           3776/(81*(-1 + n)) + 512/(9*n^3) - 544/(9*n^2) - 1264/(81*n) + 
           256/(3*(1 + n)^3) - 256/(27*(1 + n)^2) - 608/(81*(1 + n)) + 
           512/(27*(2 + n)^2) - 2048/(81*(2 + n)) + 
           (-496/81 - 512/(27*(-1 + n)) + 256/(9*n^2) - 32/(3*n) + 
             256/(9*(1 + n)^2) + 32/(3*(1 + n)) + 512/(27*(2 + n)))*S[1, n] - 
           (64*S[2, n])/27 - (64*S[1, 1, n])/9) + 
         cf^2*tf*(-48 + 64/(3*(-1 + n)^2) - 104/(9*(-1 + n)) - 64/n^4 + 
           400/(9*n^3) - 148/n^2 + 1162/(9*n) + 96/(1 + n)^4 - 
           488/(9*(1 + n)^3) + 260/(9*(1 + n)^2) - 1036/(9*(1 + n)) - 
           128/(3*(2 + n)^2) + 32/(9*(2 + n)) + (128*S[-3, n])/9 + 
           (128/(9*n) - 128/(9*(1 + n)))*S[-2, n] + 
           (214/3 - 64/(3*(-1 + n)^2) + 784/(9*(-1 + n)) + 128/(3*n^3) - 
             776/(9*n^2) - 536/(9*n) + 448/(3*(1 + n)^3) - 
             664/(9*(1 + n)^2) + 320/(9*(1 + n)) + 128/(3*(2 + n)^2) - 
             640/(9*(2 + n)))*S[1, n] + (328/9 - 64/(9*(-1 + n)) + 
             32/(3*n^2) - 32/(9*n) + 32/(3*(1 + n)^2) + 32/(9*(1 + n)) + 
             64/(9*(2 + n)))*S[2, n] + (64*S[3, n])/3 - (256*S[1, -2, n])/9 + 
           (40/9 - 640/(9*(-1 + n)) + 320/(3*n^2) - 16/(3*n) + 
             320/(3*(1 + n)^2) + 16/(3*(1 + n)) + 640/(9*(2 + n)))*
            S[1, 1, n] - (32*S[1, 2, n])/9 - (32*S[2, 1, n])/9 - 
           96*S[1, 1, 1, n]) + ca*(cf*tf*(-2332/27 + 64/(3*(-1 + n)^3) + 
             668/(27*(-1 + n)^2) - 4955/(81*(-1 + n)) + 64/n^4 - 
             1852/(9*n^3) + 7130/(27*n^2) - 11288/(81*n) - 96/(1 + n)^4 - 
             544/(3*(1 + n)^3) - 664/(9*(1 + n)^2) + 17723/(81*(1 + n)) + 
             128/(3*(2 + n)^3) - 512/(27*(2 + n)^2) - 688/(81*(2 + n)) - 
             (64*S[-3, n])/9 + (-64/(3*(-1 + n)) + 32/n^2 - 208/(9*n) + 32/
                (1 + n)^2 + 208/(9*(1 + n)) + 64/(3*(2 + n)))*S[-2, n] + 
             (3472/81 - 128/(9*(-1 + n)^2) + 1760/(27*(-1 + n)) + 256/
                (3*n^3) - 1424/(9*n^2) + 1040/(9*n) + 128/(3*(1 + n)^3) - 992/
                (9*(1 + n)^2) - 1184/(9*(1 + n)) + 256/(9*(2 + n)^2) - 1328/
                (27*(2 + n)))*S[1, n] + (352/27 + 64/(9*(-1 + n)) - 32/
                (3*n^2) + 16/(3*n) - 32/(3*(1 + n)^2) - 16/(3*(1 + n)) - 64/
                (9*(2 + n)))*S[2, n] + (64*S[3, n])/9 + (128*S[1, -2, n])/9 + 
             (352/9 - 320/(9*(-1 + n)) + 160/(3*n^2) - 80/(3*n) + 160/
                (3*(1 + n)^2) + 80/(3*(1 + n)) + 320/(9*(2 + n)))*
              S[1, 1, n]) + cf^2*(1033/8 + 220/(9*n^3) + 53/(3*n^2) + 
             1549/(36*n) + 418/(9*(1 + n)^3) - 61/(9*(1 + n)^2) - 
             2143/(36*(1 + n)) + 16*S[-4, n] + (-244/9 + 24/n - 24/(1 + n))*
              S[-3, n] + (8/n^2 - 388/(9*n) + 8/(1 + n)^2 + 388/(9*(1 + n)))*
              S[-2, n] + (-601/3 - 242/(9*n^2) - 278/(9*n) + 1034/
                (9*(1 + n)^2) + 476/(9*(1 + n)))*S[1, n] + 
             (-998/9 - 44/(9*n) + 44/(9*(1 + n)))*S[2, n] + 
             (-212/3 - 8/n + 8/(1 + n))*S[3, n] - 16*S[4, n] - 
             16*S[-3, 1, n] + (-16/n + 16/(1 + n))*S[-2, 1, n] - 
             48*S[1, -3, n] + (488/9 - 32/n + 32/(1 + n))*S[1, -2, n] + 
             (82/9 - 132/n + 132/(1 + n))*S[1, 1, n] + (88*S[1, 2, n])/9 + 
             16*S[1, 3, n] - 32*S[2, -2, n] + (88*S[2, 1, n])/9 + 
             16*S[3, 1, n] + 32*S[1, -2, 1, n] + 64*S[1, 1, -2, n] + 
             264*S[1, 1, 1, n])) + cf^3*(63/2 + 8/n^4 + 4/n^3 + 15/n^2 + 
           21/(2*n) - 12/(1 + n)^4 + 14/(1 + n)^3 - 6/(1 + n)^2 - 
           15/(1 + n) - 32*S[-4, n] + (-24 - 48/n + 48/(1 + n))*S[-3, n] + 
           (-16/n^2 + 8/n - 16/(1 + n)^2 - 8/(1 + n))*S[-2, n] + 
           (-159/2 - 28/n^3 + 6/n^2 - 25/n - 52/(1 + n)^3 + 38/(1 + n)^2 + 
             37/(1 + n))*S[1, n] + (-80 - 32/n^2 + 8/n + 48/(1 + n)^2)*
            S[2, n] + (-64 - 32/n + 32/(1 + n))*S[3, n] - 32*S[4, n] + 
           32*S[-3, 1, n] + (32/n - 32/(1 + n))*S[-2, 1, n] + 
           96*S[1, -3, n] + (48 + 64/n - 64/(1 + n))*S[1, -2, n] + 
           (70 + 24/n^2 - 56/n - 136/(1 + n)^2 + 40/(1 + n))*S[1, 1, n] + 
           (24 - 16/n + 16/(1 + n))*S[1, 2, n] + 64*S[1, 3, n] + 
           64*S[2, -2, n] + (24 - 16/n + 16/(1 + n))*S[2, 1, n] + 
           64*S[2, 2, n] + 64*S[3, 1, n] - 64*S[1, -2, 1, n] - 
           128*S[1, 1, -2, n] + (192 + 192/n - 192/(1 + n))*S[1, 1, 1, n] + 
           32*S[1, 1, 2, n] + 32*S[1, 2, 1, n] + 32*S[2, 1, 1, n] - 
           384*S[1, 1, 1, 1, n]))/eps^2 + 
       cf*tf^2*(78704/243 - 256/(-1 + n)^4 + 3776/(9*(-1 + n)^3) - 
         14080/(27*(-1 + n)^2) + 381760/(729*(-1 + n)) + 5120/(9*n^5) - 
         2144/(3*n^4) + 67600/(81*n^3) - 148976/(243*n^2) - 229616/(729*n) + 
         5120/(3*(1 + n)^5) - 14848/(27*(1 + n)^4) + 48640/(81*(1 + n)^3) + 
         61312/(243*(1 + n)^2) - 80992/(729*(1 + n)) + 2048/(27*(2 + n)^4) - 
         8192/(81*(2 + n)^3) + 9728/(81*(2 + n)^2) - 79360/(729*(2 + n)) + 
         (-25520/729 - 512/(3*(-1 + n)^3) + 7552/(27*(-1 + n)^2) - 
           28160/(81*(-1 + n)) + 3328/(9*n^4) - 12064/(27*n^3) + 
           32176/(81*n^2) - 5552/(81*n) + 7168/(9*(1 + n)^4) - 
           2048/(9*(1 + n)^3) + 12928/(81*(1 + n)^2) + 22112/(81*(1 + n)) + 
           2048/(27*(2 + n)^3) - 8192/(81*(2 + n)^2) + 9728/(81*(2 + n)))*
          S[1, n] + (-368/27 - 256/(3*(-1 + n)^2) + 3776/(27*(-1 + n)) + 
           512/(3*n^3) - 544/(3*n^2) - 1264/(27*n) + 256/(1 + n)^3 - 
           256/(9*(1 + n)^2) - 608/(27*(1 + n)) + 512/(9*(2 + n)^2) - 
           2048/(27*(2 + n)))*S[2, n] + (-496/81 - 512/(9*(-1 + n)) + 
           256/(3*n^2) - 352/(9*n) + 256/(3*(1 + n)^2) + 352/(9*(1 + n)) + 
           512/(9*(2 + n)))*S[3, n] - (64*S[4, n])/27 + 
         (-368/9 - 1024/(9*(-1 + n)^2) + 15104/(81*(-1 + n)) + 2048/(9*n^3) - 
           6368/(27*n^2) - 1232/(27*n) + 1024/(3*(1 + n)^3) - 
           1664/(27*(1 + n)^2) - 1504/(27*(1 + n)) + 2048/(27*(2 + n)^2) - 
           8192/(81*(2 + n)))*S[1, 1, n] + (-496/27 - 512/(9*(-1 + n)) + 
           256/(3*n^2) - 32/n + 256/(3*(1 + n)^2) + 32/(1 + n) + 
           512/(9*(2 + n)))*S[1, 2, n] - (64*S[1, 3, n])/9 + 
         (-496/27 - 512/(9*(-1 + n)) + 256/(3*n^2) - 32/n + 
           256/(3*(1 + n)^2) + 32/(1 + n) + 512/(9*(2 + n)))*S[2, 1, n] - 
         (64*S[2, 2, n])/9 - (64*S[3, 1, n])/9 + 
         (-496/9 - 2048/(27*(-1 + n)) + 1024/(9*n^2) - 224/(9*n) + 
           1024/(9*(1 + n)^2) + 224/(9*(1 + n)) + 2048/(27*(2 + n)))*
          S[1, 1, 1, n] - (64*S[1, 1, 2, n])/3 - (64*S[1, 2, 1, n])/3 - 
         (64*S[2, 1, 1, n])/3 - 64*S[1, 1, 1, 1, n] + 
         (-200/9 + 128/(3*(-1 + n)^2) - 1888/(27*(-1 + n)) - 256/(3*n^3) + 
           272/(3*n^2) + 632/(27*n) - 128/(1 + n)^3 + 128/(9*(1 + n)^2) + 
           304/(27*(1 + n)) - 256/(9*(2 + n)^2) + 1024/(27*(2 + n)) + 
           (248/27 + 256/(9*(-1 + n)) - 128/(3*n^2) + 16/n - 
             128/(3*(1 + n)^2) - 16/(1 + n) - 256/(9*(2 + n)))*S[1, n] + 
           (32*S[2, n])/9 + (32*S[1, 1, n])/3)*zeta[2] + 
         (-368/9 + 5888/(27*(-1 + n)) - 2944/(9*n^2) + 3680/(27*n) - 
           2944/(9*(1 + n)^2) - 3680/(27*(1 + n)) - 5888/(27*(2 + n)) + 
           (1472*S[1, n])/27)*zeta[3]) + 
       xib^3*(((ca^2*cf)/12 + (ca*cf^2)/4 + cf^3/6)/eps^3 + 
         (ca*cf^2*(7/8 - 3/(4*n) - (3*S[1, n])/4) + 
           cf^3*(1/2 - 1/(2*n) - S[1, n]/2) + ca^2*cf*(3/8 - 1/(4*n) - 
             S[1, n]/4))/eps^2 + (ca*cf^2*(15/4 - 3/(4*n^2) - 13/(8*n) + 
             (-21/8 - 1/(4*n))*S[1, n] - (3*S[2, n])/4 - S[1, 1, n]/4 - 
             (3*zeta[2])/8) + cf^3*(1 - 1/(2*n^2) - 3/(2*n) + 
             (-3/2 + 1/(2*n))*S[1, n] - S[2, n]/2 + S[1, 1, n]/2 - 
             zeta[2]/4) + ca^2*cf*(137/48 - 1/(4*n^2) - 1/(8*n) + 
             (-9/8 - 3/(4*n))*S[1, n] - S[2, n]/4 - (3*S[1, 1, n])/4 - 
             zeta[2]/8))/eps + ca^2*cf*(41/3 - 1/(4*n^3) - 1/(8*n^2) - 
           17/(16*n) + (-41/16 - 3/(4*n^2) - 3/(8*n))*S[1, n] + 
           (-9/8 - 3/(4*n))*S[2, n] - S[3, n]/4 + (-27/8 - 9/(4*n))*
            S[1, 1, n] - (3*S[1, 2, n])/4 - (3*S[2, 1, n])/4 - 
           (9*S[1, 1, 1, n])/4 + (-9/16 + 3/(8*n) + (3*S[1, n])/8)*zeta[2] - 
           (29*zeta[3])/12) + ca*cf^2*(45/4 - 3/(4*n^3) - 13/(8*n^2) - 
           19/(4*n) + (-41/4 - 1/(4*n^2) - 23/(8*n))*S[1, n] + 
           (-21/8 - 1/(4*n))*S[2, n] - (3*S[3, n])/4 + (-7/8 + 9/(4*n))*
            S[1, 1, n] - S[1, 2, n]/4 - S[2, 1, n]/4 + (9*S[1, 1, 1, n])/4 + 
           (-21/16 + 9/(8*n) + (9*S[1, n])/8)*zeta[2] + (3*zeta[3])/4) + 
         cf^3*(1 - 1/(2*n^3) - 3/(2*n^2) - 3/n + (-5 + 1/(2*n^2) - 1/(2*n))*
            S[1, n] + (-3/2 + 1/(2*n))*S[2, n] - S[3, n]/2 + 
           (3/2 + 3/(2*n))*S[1, 1, n] + S[1, 2, n]/2 + S[2, 1, n]/2 + 
           (3*S[1, 1, 1, n])/2 + (-3/4 + 3/(4*n) + (3*S[1, n])/4)*zeta[2] + 
           (7*zeta[3])/6)) + (cf*tf^2*(1904/27 - 256/(3*(-1 + n)^3) + 
           3776/(27*(-1 + n)^2) - 14080/(81*(-1 + n)) + 1664/(9*n^4) - 
           224/n^3 + 15952/(81*n^2) - 2960/(81*n) + 3584/(9*(1 + n)^4) - 
           2816/(27*(1 + n)^3) + 2432/(27*(1 + n)^2) + 11552/(81*(1 + n)) + 
           1024/(27*(2 + n)^3) - 4096/(81*(2 + n)^2) + 4864/(81*(2 + n)) + 
           (-368/27 - 512/(9*(-1 + n)^2) + 7552/(81*(-1 + n)) + 
             1024/(9*n^3) - 3232/(27*n^2) - 752/(27*n) + 512/(3*(1 + n)^3) - 
             640/(27*(1 + n)^2) - 544/(27*(1 + n)) + 1024/(27*(2 + n)^2) - 
             4096/(81*(2 + n)))*S[1, n] + (-496/81 - 256/(9*(-1 + n)) + 
             128/(3*n^2) - 160/(9*n) + 128/(3*(1 + n)^2) + 160/(9*(1 + n)) + 
             256/(9*(2 + n)))*S[2, n] - (64*S[3, n])/27 + 
           (-496/27 - 1024/(27*(-1 + n)) + 512/(9*n^2) - 160/(9*n) + 
             512/(9*(1 + n)^2) + 160/(9*(1 + n)) + 1024/(27*(2 + n)))*
            S[1, 1, n] - (64*S[1, 2, n])/9 - (64*S[2, 1, n])/9 - 
           (64*S[1, 1, 1, n])/3 + (-8/3 + 128/(9*(-1 + n)) - 64/(3*n^2) + 
             80/(9*n) - 64/(3*(1 + n)^2) - 80/(9*(1 + n)) - 128/(9*(2 + n)) + 
             (32*S[1, n])/9)*zeta[2]) + cf^2*tf*(-685/3 + 64/(-1 + n)^3 - 
           920/(9*(-1 + n)^2) + 15290/(81*(-1 + n)) - 800/(3*n^5) + 296/n^4 - 
           17992/(27*n^3) + 5426/(9*n^2) - 26710/(27*n) + 
           1760/(3*(1 + n)^5) - 1256/(3*(1 + n)^4) + 1964/(27*(1 + n)^3) + 
           2584/(27*(1 + n)^2) + 22192/(27*(1 + n)) - 1280/(9*(2 + n)^3) - 
           128/(27*(2 + n)^2) - 2816/(81*(2 + n)) + (448*S[-4, n])/9 + 
           (640/27 + 128/(9*n) - 128/(9*(1 + n)))*S[-3, n] + 
           (-64/(9*n^2) + 2752/(27*n) - 704/(9*(1 + n)^2) - 
             2752/(27*(1 + n)))*S[-2, n] + (1868/9 - 64/(-1 + n)^3 + 
             1424/(9*(-1 + n)^2) - 10184/(81*(-1 + n)) + 96/n^4 - 
             368/(3*n^3) - 7372/(27*n^2) + 14450/(27*n) + 
             2432/(3*(1 + n)^4) - 1720/(3*(1 + n)^3) - 4532/(27*(1 + n)^2) - 
             12452/(27*(1 + n)) + 1280/(9*(2 + n)^3) - 5824/(27*(2 + n)^2) + 
             3920/(81*(2 + n)))*S[1, n] + (3518/27 + 128/(3*(-1 + n)^2) + 
             1472/(27*(-1 + n)) - 352/(3*n^3) - 424/(9*n^2) - 4192/(27*n) + 
             64/(3*(1 + n)^3) - 56/(9*(1 + n)^2) + 3184/(27*(1 + n)) - 
             128/(9*(2 + n)^2) - 608/(27*(2 + n)))*S[2, n] + 
           (560/9 - 128/(9*(-1 + n)) + 64/(3*n^2) + 64/(9*n) + 
             64/(3*(1 + n)^2) - 64/(9*(1 + n)) + 128/(9*(2 + n)))*S[3, n] + 
           (416*S[4, n])/9 + (256*S[-3, 1, n])/9 - (128*S[-2, -2, n])/3 + 
           (256/(9*n) - 256/(9*(1 + n)))*S[-2, 1, n] - (640*S[1, -3, n])/9 + 
           (-1280/27 + 256/(3*n) - 256/(3*(1 + n)))*S[1, -2, n] + 
           (2114/27 - 320/(3*(-1 + n)^2) + 3152/(9*(-1 + n)) + 832/(3*n^3) - 
             424/n^2 - 80/n + 2048/(3*(1 + n)^3) - 1016/(3*(1 + n)^2) - 
             112/(3*(1 + n)) + 640/(3*(2 + n)^2) - 2432/(9*(2 + n)))*
            S[1, 1, n] + (848/27 - 832/(9*(-1 + n)) + 416/(3*n^2) + 
             16/(3*n) + 224/(3*(1 + n)^2) + 80/(1 + n) + 256/(9*(2 + n)))*
            S[1, 2, n] + (64*S[1, 3, n])/9 - (256*S[2, -2, n])/9 + 
           (1136/27 - 64/(3*(-1 + n)) + 32/n^2 - 80/(3*n) + 96/(1 + n)^2 - 
             176/(3*(1 + n)) + 256/(3*(2 + n)))*S[2, 1, n] + 
           (320*S[2, 2, n])/9 - (64*S[3, 1, n])/9 - (512*S[1, -2, 1, n])/9 - 
           (256*S[1, 1, -2, n])/3 + (-48 - 2432/(9*(-1 + n)) + 1216/(3*n^2) - 
             32/n + 1216/(3*(1 + n)^2) + 32/(1 + n) + 2432/(9*(2 + n)))*
            S[1, 1, 1, n] - 64*S[1, 1, 2, n] - 64*S[1, 2, 1, n] - 
           64*S[2, 1, 1, n] - (1024*S[1, 1, 1, 1, n])/3 + 
           (9 - 64/(3*(-1 + n)) + 16/n^3 + 4/n^2 + 56/n - 16/(1 + n)^3 + 
             4/(1 + n)^2 - 56/(1 + n) + 64/(3*(2 + n)) + 
             (-24 + 64/(3*(-1 + n)) - 32/n^2 - 32/(1 + n)^2 - 64/(3*(2 + n)))*
              S[1, n] - 16*S[2, n] + 32*S[1, 1, n])*zeta[2] + 
           (16 - 128/(3*(-1 + n)) + 64/n^2 + 512/(3*n) - 320/(1 + n)^2 + 
             1024/(3*(1 + n)) - 1024/(3*(2 + n)) - (64*S[1, n])/3)*zeta[3]) + 
         ca^2*cf*(30203/48 + 242/(27*n^3) + 4277/(81*n^2) + 18227/(162*n) - 
           3872/(27*(1 + n)^3) - 19088/(81*(1 + n)^2) - 17905/(81*(1 + n)) - 
           (32*S[-5, n])/3 + (544/9 - 16/n + 16/(1 + n))*S[-4, n] + 
           (1072/27 - 24/n^2 + 416/(9*n) - 24/(1 + n)^2 - 416/(9*(1 + n)))*
            S[-3, n] + (-8 + 8/(3*n^3) + 56/(9*n^2) + 3832/(27*n) - 
             8/(3*(1 + n)^3) - 824/(9*(1 + n)^2) - 3832/(27*(1 + n)))*
            S[-2, n] + (-30947/162 - 20/n^4 + 4/(3*n^3) + 170/(9*n^2) + 
             3287/(27*n) - 20/(1 + n)^4 - 4/(3*(1 + n)^3) - 
             1304/(9*(1 + n)^2) - 5960/(27*(1 + n)))*S[1, n] + 
           (-3043/81 + 88/(3*n^2) - 22/(9*n) - 88/(3*(1 + n)^2) - 
             242/(9*(1 + n)))*S[2, n] + (-1556/27 + 12/n^2 + 100/(3*n) + 
             12/(1 + n)^2 - 100/(3*(1 + n)))*S[3, n] + 
           (-544/9 + 16/n - 16/(1 + n))*S[4, n] + (32*S[5, n])/3 + 
           (64*S[-4, 1, n])/3 - (32*S[-3, -2, n])/3 + 
           (352/9 + 128/(3*n) - 128/(3*(1 + n)))*S[-3, 1, n] + 
           (32*S[-2, -3, n])/3 + (-224/3 - 32/n + 32/(1 + n))*S[-2, -2, n] + 
           (32/n^2 + 64/(9*n) + 32/(1 + n)^2 - 64/(9*(1 + n)))*S[-2, 1, n] + 
           32*S[1, -4, n] + (-880/9 + 128/(3*n) - 128/(3*(1 + n)))*
            S[1, -3, n] + (-2144/27 + 16/n^2 + 96/n + 16/(1 + n)^2 - 
             96/(1 + n))*S[1, -2, n] + (-5419/27 + 242/(3*n) - 
             242/(3*(1 + n)))*S[1, 1, n] + (-682/9 + 176/(3*(1 + n)))*
            S[1, 2, n] + (-88/3 - 64/(3*n) + 64/(3*(1 + n)))*S[1, 3, n] - 
           32*S[1, 4, n] + (128*S[2, -3, n])/3 - (352*S[2, -2, n])/9 + 
           (-286/9 - 176/(3*(1 + n)))*S[2, 1, n] - (220*S[2, 2, n])/3 - 
           (64*S[2, 3, n])/3 + (32*S[3, -2, n])/3 + 
           (44/9 + 64/(3*n) - 64/(3*(1 + n)))*S[3, 1, n] + 
           (32*S[4, 1, n])/3 + (64*S[-2, -2, 1, n])/3 - (128*S[-2, 1, -2, n])/
            3 - (256*S[1, -3, 1, n])/3 + 64*S[1, -2, -2, n] + 
           (-704/9 - 256/(3*n) + 256/(3*(1 + n)))*S[1, -2, 1, n] - 
           (256*S[1, 1, -3, n])/3 - (352*S[1, 1, -2, n])/3 - 
           (484*S[1, 1, 1, n])/3 + (44*S[1, 1, 2, n])/3 + (128*S[1, 1, 3, n])/
            3 - (44*S[1, 2, 1, n])/3 - (128*S[1, 3, 1, n])/3 - 
           (256*S[2, -2, 1, n])/3 + (512*S[1, 1, -2, 1, n])/3 + 
           (-121/6 - 121/(9*n) + 121/(9*(1 + n)) + (242*S[1, n])/9)*zeta[2] + 
           (-1095/8 - 16/n^2 - 72/n - 16/(1 + n)^2 + 424/(1 + n) + 
             32*S[-2, n] + 88*S[1, n])*zeta[3]) + 
         cf^3*(385/3 + 100/(3*n^5) + 2/n^4 + 233/(3*n^3) + 5/(2*n^2) + 
           755/(6*n) - 220/(3*(1 + n)^5) + 74/(1 + n)^4 - 92/(3*(1 + n)^3) - 
           84/(1 + n)^2 - 292/(3*(1 + n)) - 192*S[-5, n] + 
           (-112 - 640/(3*n) + 640/(3*(1 + n)))*S[-4, n] + 
           (-56 - 496/(3*n^2) + 104/(3*n) + 224/(3*(1 + n)^2) - 
             80/(3*(1 + n)))*S[-3, n] + (-16 - 80/(3*n^3) + 8/(3*n^2) - 
             8/(3*n) - 128/(1 + n)^3 - 32/(1 + n)^2 + 8/(3*(1 + n)))*
            S[-2, n] + (-397/2 - 424/(3*n^4) + 108/n^3 - 665/(3*n^2) + 
             1609/(6*n) - 940/(3*(1 + n)^4) + 286/(3*(1 + n)^3) - 
             166/(3*(1 + n)^2) - 941/(3*(1 + n)))*S[1, n] + 
           (-411/2 - 220/(3*n^3) + 30/n^2 + 7/(3*n) + 156/(1 + n)^3 - 
             22/(3*(1 + n)^2) + 35/(3*(1 + n)))*S[2, n] + 
           (-622/3 - 104/(3*n^2) + 8/n + 296/(3*(1 + n)^2) + 16/(1 + n))*
            S[3, n] + (-152 - 272/(3*n) + 272/(3*(1 + n)))*S[4, n] - 
           (224*S[5, n])/3 + 128*S[-4, 1, n] + (256*S[-3, -2, n])/3 + 
           (-88 + 176/(3*n) - 176/(3*(1 + n)))*S[-3, 1, n] - 
           (32*S[-3, 2, n])/3 + 128*S[-2, -3, n] + 
           (48 - 32/(3*n) + 32/(3*(1 + n)))*S[-2, -2, n] + 
           (304/(3*n^2) - 24/n - 208/(3*(1 + n)^2) + 24/(1 + n))*
            S[-2, 1, n] + (-32/(3*n) + 32/(3*(1 + n)))*S[-2, 2, n] + 
           (1472*S[1, -4, n])/3 + (104 + 304/(3*n) - 304/(3*(1 + n)))*
            S[1, -3, n] + (112 + 176/(3*n^2) + 40/n - 752/(3*(1 + n)^2) - 
             56/(1 + n))*S[1, -2, n] + (7/2 + 100/(3*n^3) - 14/n^2 - 115/n - 
             1684/(3*(1 + n)^3) + 194/(1 + n)^2 + 159/(1 + n))*S[1, 1, n] + 
           (44 - 272/(3*n^2) - 24/n + 128/(3*(1 + n)^2))*S[1, 2, n] + 
           (56 - 48/n + 16/(1 + n))*S[1, 3, n] + (352*S[1, 4, n])/3 + 
           (1312*S[2, -3, n])/3 + (64 - 160/(3*n) + 160/(3*(1 + n)))*
            S[2, -2, n] + (32 - 224/(3*n^2) - 8/n + 80/(3*(1 + n)^2) + 
             32/(1 + n))*S[2, 1, n] + (-40 - 272/(3*n) + 272/(3*(1 + n)))*
            S[2, 2, n] + (256*S[2, 3, n])/3 + 192*S[3, -2, n] + 
           (-24 + 80/(3*n) + 16/(3*(1 + n)))*S[3, 1, n] + (320*S[3, 2, n])/
            3 + (544*S[4, 1, n])/3 + 160*S[-3, 1, 1, n] - 
           64*S[-2, -2, 1, n] - 192*S[-2, 1, -2, n] + (160/n - 160/(1 + n))*
            S[-2, 1, 1, n] - (544*S[1, -3, 1, n])/3 + (64*S[1, -2, -2, n])/
            3 + (176 + 64/n - 64/(1 + n))*S[1, -2, 1, n] + 
           (64*S[1, -2, 2, n])/3 - (1184*S[1, 1, -3, n])/3 + 
           (128 + 416/n - 416/(1 + n))*S[1, 1, -2, n] + 
           (282 + 232/n^2 - 248/n - 728/(1 + n)^2 + 152/(1 + n))*
            S[1, 1, 1, n] + (152 + 112/n - 48/(1 + n))*S[1, 1, 2, n] + 
           128*S[1, 1, 3, n] - (64*S[1, 2, -2, n])/3 + 
           (168 + 80/n - 80/(1 + n))*S[1, 2, 1, n] + (544*S[1, 2, 2, n])/3 + 
           (128*S[1, 3, 1, n])/3 - (512*S[2, -2, 1, n])/3 - 
           (64*S[2, 1, -2, n])/3 + (184 + 48/n - 112/(1 + n))*S[2, 1, 1, n] + 
           (544*S[2, 1, 2, n])/3 + (544*S[2, 2, 1, n])/3 + 
           (256*S[3, 1, 1, n])/3 - 320*S[1, -2, 1, 1, n] - 
           576*S[1, 1, 1, -2, n] + (624 + 800/n - 800/(1 + n))*
            S[1, 1, 1, 1, n] - 160*S[1, 1, 1, 2, n] - 160*S[1, 1, 2, 1, n] - 
           160*S[1, 2, 1, 1, n] - 160*S[2, 1, 1, 1, n] - 
           1600*S[1, 1, 1, 1, 1, n] + (-27/4 - 2/n^3 - 3/n^2 - 15/(2*n) + 
             2/(1 + n)^3 - 3/(1 + n)^2 + 15/(2*(1 + n)) + 
             (27 + 12/n^2 + 12/n + 12/(1 + n)^2 - 12/(1 + n))*S[1, n] + 
             (36 + 24/n - 24/(1 + n))*S[2, n] + 16*S[3, n] + 
             (-72 - 48/n + 48/(1 + n))*S[1, 1, n] - 48*S[1, 2, n] - 
             48*S[2, 1, n] + 96*S[1, 1, 1, n])*zeta[2] + 
           (40 - 32/n^2 - 64/n + 64/(1 + n)^2 - 80/(1 + n) + 64*S[-2, n] + 
             (192*S[1, n])/(1 + n))*zeta[3]) + 
         ca*(cf*tf*(-11656/27 - 20/(3*(-2 + n)) + 64/(-1 + n)^4 + 
             692/(9*(-1 + n)^3) - 7319/(81*(-1 + n)^2) + 
             27962/(243*(-1 + n)) + 800/(3*n^5) - 7240/(9*n^4) + 
             28796/(27*n^3) - 9098/(9*n^2) + 78770/(81*n) - 
             1760/(3*(1 + n)^5) - 5536/(9*(1 + n)^4) - 5320/(27*(1 + n)^3) + 
             9847/(81*(1 + n)^2) - 85112/(81*(1 + n)) + 1792/(9*(2 + n)^4) - 
             512/(9*(2 + n)^3) - 640/(81*(2 + n)^2) + 7732/(243*(2 + n)) - 
             (224*S[-4, n])/9 + (-320/27 - 256/(9*(-1 + n)) + 32/n^2 - 112/
                (9*n) + 32/(1 + n)^2 + 112/(9*(1 + n)) + 256/(9*(2 + n)))*
              S[-3, n] + (-80/(9*(-2 + n)) - 64/(3*(-1 + n)^2) + 2656/
                (27*(-1 + n)) + 256/(3*n^3) - 1192/(9*n^2) - 3464/(27*n) + 
               224/(1 + n)^3 + 16/(9*(1 + n)^2) + 3272/(27*(1 + n)) + 512/
                (9*(2 + n)^2) - 2224/(27*(2 + n)))*S[-2, n] + 
             (8804/81 - 160/(3*(-1 + n)^3) + 6572/(27*(-1 + n)^2) - 32509/
                (81*(-1 + n)) + 1024/(3*n^4) - 6860/(9*n^3) + 24830/
                (27*n^2) - 1268/(3*n) + 368/(3*(1 + n)^4) - 584/(1 + n)^3 + 
               3848/(27*(1 + n)^2) + 2191/(3*(1 + n)) + 1024/(9*(2 + n)^3) - 
               2624/(27*(2 + n)^2) + 11692/(81*(2 + n)))*S[1, n] + 
             (2608/81 + 32/(3*(-1 + n)^2) - 88/(9*(-1 + n)) + 80/n^3 - 352/
                (3*n^2) + 2344/(9*n) - 224/(3*(1 + n)^3) - 256/
                (3*(1 + n)^2) - 2392/(9*(1 + n)) + 64/(3*(2 + n)^2) + 232/
                (9*(2 + n)))*S[2, n] + (224/9 + 64/(3*(-1 + n)) - 80/
                (3*n^2) - 8/n - 80/(3*(1 + n)^2) + 8/(1 + n) - 64/
                (3*(2 + n)))*S[3, n] + (224*S[4, n])/9 - (128*S[-3, 1, n])/
              9 + (64*S[-2, -2, n])/3 + (-448/(9*(-1 + n)) + 96/n^2 - 752/
                (9*n) + 96/(1 + n)^2 + 752/(9*(1 + n)) + 448/(9*(2 + n)))*
              S[-2, 1, n] + (320*S[1, -3, n])/9 + (640/27 - 1088/
                (9*(-1 + n)) + 544/(3*n^2) - 400/(3*n) + 544/(3*(1 + n)^2) + 
               400/(3*(1 + n)) + 1088/(9*(2 + n)))*S[1, -2, n] + 
             (3472/27 - 1024/(9*(-1 + n)^2) + 7648/(27*(-1 + n)) + 1088/
                (3*n^3) - 5008/(9*n^2) + 2192/(9*n) + 832/(3*(1 + n)^3) - 
               2848/(9*(1 + n)^2) - 2912/(9*(1 + n)) + 896/(9*(2 + n)^2) - 
               5488/(27*(2 + n)))*S[1, 1, n] + (424/9 + 160/(9*(-1 + n)) - 
               176/(3*n^2) + 160/(3*n) - 128/(3*(1 + n)^2) - 272/
                (3*(1 + n)) - 16/(9*(2 + n)))*S[1, 2, n] + (32*S[1, 3, n])/
              3 + (128*S[2, -2, n])/9 + (280/9 - 32/(-1 + n) + 80/n^2 - 64/
                n + 64/(1 + n)^2 + 304/(3*(1 + n)) + 16/(2 + n))*S[2, 1, n] + 
             (80*S[2, 2, n])/3 - (16*S[3, 1, n])/9 + (256*S[1, -2, 1, n])/9 + 
             (128*S[1, 1, -2, n])/3 + (352/3 - 1216/(9*(-1 + n)) + 608/
                (3*n^2) - 304/(3*n) + 608/(3*(1 + n)^2) + 304/(3*(1 + n)) + 
               1216/(9*(2 + n)))*S[1, 1, 1, n] - (16*S[1, 1, 2, n])/3 + 
             (16*S[1, 2, 1, n])/3 + (44/3 - 32/(3*(-1 + n)^2) - 32/
                (3*(-1 + n)) - 16/n^3 + 176/(3*n^2) - 752/(9*n) + 16/
                (1 + n)^3 + 176/(3*(1 + n)^2) + 752/(9*(1 + n)) - 32/
                (3*(2 + n)^2) + 32/(3*(2 + n)) + (-176/9 + 32/(3*(-1 + n)) - 
                 16/n^2 + 8/n - 16/(1 + n)^2 - 8/(1 + n) - 32/(3*(2 + n)))*
                S[1, n])*zeta[2] + (40 + 128/(3*(-1 + n)) - 256/n^2 + 880/
                (3*n) - 160/(1 + n)^2 - 1552/(3*(1 + n)) + 160/(3*(2 + n)) - 
               (32*S[1, n])/3)*zeta[3]) + cf^2*(6863/12 + 66/n^4 + 
             1226/(27*n^3) + 4739/(36*n^2) + 11149/(216*n) + 
             682/(3*(1 + n)^4) + 689/(27*(1 + n)^3) - 3271/(54*(1 + n)^2) - 
             1543/(54*(1 + n)) + (352*S[-5, n])/3 + (-584/9 + 416/(3*n) - 416/
                (3*(1 + n)))*S[-4, n] + (-1388/27 + 392/(3*n^2) - 988/(9*n) + 
               32/(3*(1 + n)^2) + 952/(9*(1 + n)))*S[-3, n] + 
             (24 + 8/n^3 - 124/(9*n^2) - 7628/(27*n) + 208/(3*(1 + n)^3) + 
               1792/(9*(1 + n)^2) + 7628/(27*(1 + n)))*S[-2, n] + 
             (-40363/72 + 56/n^4 - 424/(3*n^3) + 1343/(27*n^2) - 16411/
                (108*n) + 56/(1 + n)^4 + 1658/(3*(1 + n)^3) + 8389/
                (27*(1 + n)^2) + 17725/(108*(1 + n)))*S[1, n] + 
             (-10060/27 - 8/n^3 + 614/(9*n^2) - 508/(27*n) + 24/(1 + n)^3 + 
               118/(9*(1 + n)^2) - 284/(27*(1 + n)))*S[2, n] + 
             (-1792/9 - 40/(3*n^2) - 212/(9*n) - 32/(3*(1 + n)^2) + 104/
                (9*(1 + n)))*S[3, n] + (-1792/9 - 128/(3*n) + 128/
                (3*(1 + n)))*S[4, n] - (352*S[5, n])/3 - (320*S[-4, 1, n])/
              3 - (64*S[-3, -2, n])/3 + (-308/9 - 344/(3*n) + 344/
                (3*(1 + n)))*S[-3, 1, n] + (16*S[-3, 2, n])/3 - 
             (256*S[-2, -3, n])/3 + (376/3 + 208/(3*n) - 208/(3*(1 + n)))*
              S[-2, -2, n] + (-344/(3*n^2) - 20/(9*n) - 88/(3*(1 + n)^2) + 20/
                (9*(1 + n)))*S[-2, 1, n] + (16/(3*n) - 16/(3*(1 + n)))*
              S[-2, 2, n] - (928*S[1, -4, n])/3 + (1292/9 - 136/n + 136/
                (1 + n))*S[1, -3, n] + (2776/27 - 184/(3*n^2) - 212/n + 280/
                (3*(1 + n)^2) + 220/(1 + n))*S[1, -2, n] + 
             (-4912/27 + 32/n^3 - 186/n^2 - 96/n - 32/(1 + n)^3 + 1474/
                (3*(1 + n)^2) + 788/(3*(1 + n)))*S[1, 1, n] + 
             (-2911/27 - 16/n^2 - 274/(3*n) + 218/(3*(1 + n)))*S[1, 2, n] + 
             (-824/9 - 40/(3*n) + 136/(3*(1 + n)))*S[1, 3, n] + 
             (352*S[1, 4, n])/3 - 304*S[2, -3, n] + (416/9 + 80/(3*n) - 80/
                (3*(1 + n)))*S[2, -2, n] + (-3217/27 - 16/n^2 - 158/(3*n) + 
               32/(1 + n)^2 + 310/(3*(1 + n)))*S[2, 1, n] + 
             (-1150/9 - 20/n + 20/(1 + n))*S[2, 2, n] - (8*S[2, 3, n])/3 - 
             (352*S[3, -2, n])/3 + (590/9 - 236/(3*n) + 140/(3*(1 + n)))*
              S[3, 1, n] - (16*S[3, 2, n])/3 + (152*S[4, 1, n])/3 - 
             80*S[-3, 1, 1, n] - (32*S[-2, -2, 1, n])/3 + 
             (544*S[-2, 1, -2, n])/3 + (-80/n + 80/(1 + n))*S[-2, 1, 1, n] + 
             (784*S[1, -3, 1, n])/3 - (416*S[1, -2, -2, n])/3 + 
             (616/9 + 416/(3*n) - 416/(3*(1 + n)))*S[1, -2, 1, n] - 
             (32*S[1, -2, 2, n])/3 + 368*S[1, 1, -3, n] + 
             (512/3 - 208/n + 208/(1 + n))*S[1, 1, -2, n] + 
             (228 - 1408/(3*n) + 1408/(3*(1 + n)))*S[1, 1, 1, n] + 
             (206 + 4/n - 68/(1 + n))*S[1, 1, 2, n] + (8*S[1, 1, 3, n])/3 + 
             (32*S[1, 2, -2, n])/3 + (170 - 4/n + 4/(1 + n))*S[1, 2, 1, n] + 
             40*S[1, 2, 2, n] + (352*S[1, 3, 1, n])/3 + 256*S[2, -2, 1, n] + 
             (32*S[2, 1, -2, n])/3 + (152 + 64/(1 + n))*S[2, 1, 1, n] + 
             48*S[2, 1, 2, n] + 32*S[2, 2, 1, n] + 160*S[1, -2, 1, 1, n] - 
             (1024*S[1, 1, -2, 1, n])/3 + 288*S[1, 1, 1, -2, n] + 
             (2816*S[1, 1, 1, 1, n])/3 - 24*S[1, 1, 1, 2, n] + 
             8*S[1, 1, 2, 1, n] + 16*S[1, 2, 1, 1, n] + 
             (-99/4 - 11/n^2 - 11/n - 11/(1 + n)^2 + 11/(1 + n) + 
               (66 + 44/n - 44/(1 + n))*S[1, n] + 44*S[2, n] - 88*S[1, 1, n])*
              zeta[2] + (-119 + 24/n^2 + 18/n - 72/(1 + n)^2 - 226/(1 + n) - 
               96*S[-2, n] + (120 + 72/n - 264/(1 + n))*S[1, n] + 48*
                S[2, n] - 96*S[1, 1, n])*zeta[3])))/eps + 
       cf^2*tf*(-18025/18 + 192/(-1 + n)^4 - 920/(3*(-1 + n)^3) + 
         11482/(27*(-1 + n)^2) - 11687/(27*(-1 + n)) - 960/n^6 + 
         11440/(9*n^5) - 23348/(9*n^4) + 221290/(81*n^3) - 73142/(27*n^2) + 
         135688/(81*n) + 3040/(1 + n)^6 - 21800/(9*(1 + n)^5) + 
         7196/(9*(1 + n)^4) + 75640/(81*(1 + n)^3) + 95132/(81*(1 + n)^2) - 
         98392/(81*(1 + n)) - 512/(2 + n)^4 - 512/(9*(2 + n)^3) - 
         2656/(27*(2 + n)^2) - 976/(27*(2 + n)) + (1280*S[-5, n])/9 + 
         (2240/27 + 160/(9*n) - 160/(9*(1 + n)))*S[-4, n] + 
         (3584/81 - 608/(9*n^2) + 6112/(27*n) - 416/(3*(1 + n)^2) - 
           6112/(27*(1 + n)))*S[-3, n] + (-64/(3*(-1 + n)) - 896/(9*n^3) + 
           6592/(27*n^2) + 14144/(81*n) - 2944/(9*(1 + n)^3) - 
           7744/(27*(1 + n)^2) - 12416/(81*(1 + n)))*S[-2, n] + 
         (19345/27 - 192/(-1 + n)^4 + 1424/(3*(-1 + n)^3) - 
           14056/(27*(-1 + n)^2) + 48578/(81*(-1 + n)) + 704/(3*n^5) - 
           2344/(9*n^4) - 9200/(9*n^3) + 132262/(81*n^2) - 179054/(81*n) + 
           12032/(3*(1 + n)^5) - 30104/(9*(1 + n)^4) - 6284/(9*(1 + n)^3) + 
           17288/(81*(1 + n)^2) + 117692/(81*(1 + n)) + 512/(2 + n)^4 - 
           2176/(3*(2 + n)^3) + 3008/(27*(2 + n)^2) + 5800/(81*(2 + n)))*
          S[1, n] + (32884/81 + 128/(-1 + n)^3 - 1312/(9*(-1 + n)^2) + 
           20576/(81*(-1 + n)) - 1856/(3*n^4) + 6256/(9*n^3) - 
           27860/(27*n^2) + 48694/(81*n) - 128/(1 + n)^4 + 
           136/(3*(1 + n)^3) + 6524/(27*(1 + n)^2) - 84100/(81*(1 + n)) - 
           1280/(9*(2 + n)^3) + 64/(27*(2 + n)^2) + 13984/(81*(2 + n)))*
          S[2, n] + (6334/27 + 448/(3*(-1 + n)^2) + 2608/(27*(-1 + n)) - 
           1088/(3*n^3) - 1192/(9*n^2) - 6232/(27*n) - 64/(3*(1 + n)^3) - 
           280/(9*(1 + n)^2) + 2272/(27*(1 + n)) - 640/(9*(2 + n)^2) + 
           1280/(27*(2 + n)))*S[3, n] + (3448/27 - 832/(9*(-1 + n)) + 
           416/(3*n^2) - 64/(9*n) + 416/(3*(1 + n)^2) + 64/(9*(1 + n)) + 
           832/(9*(2 + n)))*S[4, n] + (320*S[5, n])/3 + (896*S[-4, 1, n])/9 - 
         (448*S[-3, -2, n])/3 + (1280/27 + 256/(9*n) - 256/(9*(1 + n)))*
          S[-3, 1, n] + (128*S[-3, 2, n])/3 - (320*S[-2, -3, n])/3 + 
         (-640/9 + 256/(3*n) - 256/(3*(1 + n)))*S[-2, -2, n] + 
         (-64/(3*(-1 + n)) - 128/(9*n^2) + 7232/(27*n) - 1408/(9*(1 + n)^2) - 
           6656/(27*(1 + n)))*S[-2, 1, n] + (128/(3*n) - 128/(3*(1 + n)))*
          S[-2, 2, n] - (128*S[-2, 3, n])/3 - (1664*S[1, -4, n])/9 + 
         (-3200/27 + 1856/(9*n) - 1856/(9*(1 + n)))*S[1, -3, n] + 
         (-7168/81 + 64/(3*(-1 + n)) + 704/(9*n^2) + 896/(3*n) - 
           3136/(9*(1 + n)^2) - 320/(1 + n))*S[1, -2, n] + 
         (16972/81 - 320/(-1 + n)^3 + 5968/(9*(-1 + n)^2) - 
           45304/(81*(-1 + n)) + 864/n^4 - 2720/(3*n^3) - 4420/(9*n^2) + 
           16954/(9*n) + 10432/(3*(1 + n)^4) - 7496/(3*(1 + n)^3) - 
           8932/(9*(1 + n)^2) - 14228/(9*(1 + n)) + 6400/(9*(2 + n)^3) - 
           22208/(27*(2 + n)^2) + 17872/(81*(2 + n)))*S[1, 1, n] + 
         (11542/81 + 128/(3*(-1 + n)^2) + 10048/(27*(-1 + n)) - 160/(3*n^3) - 
           648/n^2 + 24/n + 320/(1 + n)^3 - 2920/(9*(1 + n)^2) - 
           1120/(9*(1 + n)) + 128/(9*(2 + n)^2) - 6592/(27*(2 + n)))*
          S[1, 2, n] + (1256/27 - 2048/(9*(-1 + n)) + 1024/(3*n^2) + 
           752/(9*n) + 256/(3*(1 + n)^2) + 2224/(9*(1 + n)) - 
           256/(9*(2 + n)))*S[1, 3, n] + (224*S[1, 4, n])/9 - 
         (704*S[2, -3, n])/9 + (-1280/27 + 704/(9*n) - 704/(9*(1 + n)))*
          S[2, -2, n] + (15286/81 + 5344/(27*(-1 + n)) - 32/n^3 - 
           232/(9*n^2) - 5032/(9*n) + 1600/(3*(1 + n)^3) - 
           872/(9*(1 + n)^2) + 3392/(9*(1 + n)) + 1664/(9*(2 + n)^2) - 
           2752/(27*(2 + n)))*S[2, 1, n] + (2680/27 + 512/(9*(-1 + n)) - 
           256/(3*n^2) + 208/(9*n) - 64/(3*(1 + n)^2) - 976/(9*(1 + n)) + 
           64/(9*(2 + n)))*S[2, 2, n] + (896*S[2, 3, n])/9 - 
         (1088*S[3, -2, n])/9 + (1624/27 - 128/(9*(-1 + n)) + 64/(3*n^2) - 
           80/(9*n) + 448/(3*(1 + n)^2) - 1360/(9*(1 + n)) + 
           1280/(9*(2 + n)))*S[3, 1, n] + (736*S[3, 2, n])/9 - 
         (64*S[4, 1, n])/3 + (512*S[-3, 1, 1, n])/9 - 128*S[-2, -2, 1, n] - 
         (256*S[-2, 1, -2, n])/3 + (512/(9*n) - 512/(9*(1 + n)))*
          S[-2, 1, 1, n] - (1280*S[1, -3, 1, n])/9 - (128*S[1, -2, -2, n])/
          3 + (-2560/27 + 512/(3*n) - 512/(3*(1 + n)))*S[1, -2, 1, n] - 
         (256*S[1, -2, 2, n])/3 - (1792*S[1, 1, -3, n])/9 + 
         (-1280/9 + 2432/(9*n) - 2432/(9*(1 + n)))*S[1, 1, -2, n] + 
         (58 - 1216/(3*(-1 + n)^2) + 11056/(9*(-1 + n)) + 3392/(3*n^3) - 
           14504/(9*n^2) - 440/(9*n) + 7552/(3*(1 + n)^3) - 
           11128/(9*(1 + n)^2) - 3520/(9*(1 + n)) + 2432/(3*(2 + n)^2) - 
           8320/(9*(2 + n)))*S[1, 1, 1, n] + (-8/3 - 3776/(9*(-1 + n)) + 
           1888/(3*n^2) + 64/(9*n) + 928/(3*(1 + n)^2) + 3584/(9*(1 + n)) + 
           896/(9*(2 + n)))*S[1, 1, 2, n] - (832*S[1, 1, 3, n])/9 - 
         (640*S[1, 2, -2, n])/9 + (-8/3 - 1856/(9*(-1 + n)) + 928/(3*n^2) - 
           32/n + 1120/(3*(1 + n)^2) - 160/(3*(1 + n)) + 2432/(9*(2 + n)))*
          S[1, 2, 1, n] + (64*S[1, 2, 2, n])/9 - (800*S[1, 3, 1, n])/9 - 
         (512*S[2, -2, 1, n])/9 - (640*S[2, 1, -2, n])/9 + 
         (104/3 - 64/(-1 + n) + 96/n^2 - 1024/(9*n) + 416/(1 + n)^2 - 
           2624/(9*(1 + n)) + 384/(2 + n))*S[2, 1, 1, n] + 
         (32*S[2, 1, 2, n])/3 + (32*S[2, 2, 1, n])/9 - (1184*S[3, 1, 1, n])/
          9 - (1024*S[1, -2, 1, 1, n])/9 - (512*S[1, 1, -2, 1, n])/3 - 
         (2560*S[1, 1, 1, -2, n])/9 + (-2168/9 - 8320/(9*(-1 + n)) + 
           4160/(3*n^2) - 400/(3*n) + 4160/(3*(1 + n)^2) + 400/(3*(1 + n)) + 
           8320/(9*(2 + n)))*S[1, 1, 1, 1, n] - (2624*S[1, 1, 1, 2, n])/9 - 
         (832*S[1, 1, 2, 1, n])/3 - (2464*S[1, 2, 1, 1, n])/9 - 
         (2528*S[2, 1, 1, 1, n])/9 - 1120*S[1, 1, 1, 1, 1, n] + 
         (72 - 32/(-1 + n)^2 + 52/(3*(-1 + n)) + 96/n^4 - 200/(3*n^3) + 
           222/n^2 - 581/(3*n) - 144/(1 + n)^4 + 244/(3*(1 + n)^3) - 
           130/(3*(1 + n)^2) + 518/(3*(1 + n)) + 64/(2 + n)^2 - 
           16/(3*(2 + n)) - (64*S[-3, n])/3 + (-64/(3*n) + 64/(3*(1 + n)))*
            S[-2, n] + (-107 + 32/(-1 + n)^2 - 392/(3*(-1 + n)) - 64/n^3 + 
             388/(3*n^2) + 268/(3*n) - 224/(1 + n)^3 + 332/(3*(1 + n)^2) - 
             160/(3*(1 + n)) - 64/(2 + n)^2 + 320/(3*(2 + n)))*S[1, n] + 
           (-164/3 + 32/(3*(-1 + n)) - 16/n^2 + 16/(3*n) - 16/(1 + n)^2 - 
             16/(3*(1 + n)) - 32/(3*(2 + n)))*S[2, n] - 32*S[3, n] + 
           (128*S[1, -2, n])/3 + (-20/3 + 320/(3*(-1 + n)) - 160/n^2 + 8/n - 
             160/(1 + n)^2 - 8/(1 + n) - 320/(3*(2 + n)))*S[1, 1, n] + 
           (16*S[1, 2, n])/3 + (16*S[2, 1, n])/3 + 144*S[1, 1, 1, n])*
          zeta[2] + (118 - 128/(-1 + n)^2 - 3104/(9*(-1 + n)) + 
           1504/(3*n^3) - 968/n^2 + 30064/(9*n) - 5152/(3*(1 + n)^3) - 
           456/(1 + n)^2 - 23008/(9*(1 + n)) - 2048/(3*(2 + n)^2) - 
           256/(9*(2 + n)) - (640*S[-2, n])/3 + 
           (-3872/9 + 4096/(9*(-1 + n)) - 2048/(3*n^2) + 1472/(3*n) - 
             3584/(3*(1 + n)^2) + 512/(3*(1 + n)) - 8704/(9*(2 + n)))*
            S[1, n] - (992*S[2, n])/3 + 384*S[1, 1, n])*zeta[3] + 
         (24 - 64/(-1 + n) + 96/n^2 + 256/n - 480/(1 + n)^2 + 512/(1 + n) - 
           512/(2 + n) - 32*S[1, n])*zeta[4]) + 
       cf^3*(1469/3 + 120/n^6 - 20/n^5 + 331/n^4 - 449/(6*n^3) + 
         1975/(6*n^2) - 100/(3*n) - 380/(1 + n)^6 + 350/(1 + n)^5 - 
         240/(1 + n)^4 - 334/(1 + n)^3 - 292/(3*(1 + n)^2) + 4/(3*(1 + n)) - 
         800*S[-6, n] + (-408 - 752/n + 752/(1 + n))*S[-5, n] + 
         (-944/3 - 80/(-1 + n) - 640/n^2 + 880/(3*n) + 848/(3*(1 + n)^2) - 
           664/(3*(1 + n)))*S[-4, n] + (-160 - 104/(-1 + n) - 576/n^3 + 
           256/n^2 - 1544/(3*n) + 368/(3*(1 + n)^3) + 344/(3*(1 + n)^2) + 
           1856/(3*(1 + n)))*S[-3, n] + (-96 + 48/(-1 + n)^2 - 40/(-1 + n) - 
           592/(3*n^4) + 152/n^3 - 600/n^2 + 616/n - 2528/(3*(1 + n)^4) - 
           544/(3*(1 + n)^3) - 512/(3*(1 + n)^2) - 544/(1 + n))*S[-2, n] + 
         (-565 - 48/(-1 + n)^2 + 192/(-1 + n) - 588/n^5 + 2042/(3*n^4) - 
           3049/(3*n^3) + 6797/(6*n^2) - 2137/(2*n) - 5716/(3*(1 + n)^5) + 
           130/(3*(1 + n)^4) - 584/(1 + n)^3 - 1718/(3*(1 + n)^2) + 
           3232/(3*(1 + n)))*S[1, n] + (-3755/6 + 48/(-1 + n) - 544/(3*n^4) - 
           4/n^3 + 233/(3*n^2) - 285/(2*n) + 1588/(3*(1 + n)^4) - 
           130/(3*(1 + n)^3) + 22/(1 + n)^2 + 151/(3*(1 + n)))*S[2, n] + 
         (-3193/6 - 96/(-1 + n) + 28/(3*n^3) - 158/(3*n^2) + 1033/(3*n) + 
           916/(3*(1 + n)^3) - 46/(3*(1 + n)^2) - 637/(3*(1 + n)))*S[3, n] + 
         (-1480/3 + 80/(-1 + n) - 80/n^2 - 784/(3*n) + 1072/(3*(1 + n)^2) + 
           880/(3*(1 + n)))*S[4, n] + (-352 - 288/n + 288/(1 + n))*S[5, n] - 
         160*S[6, n] + 416*S[-5, 1, n] + (1376*S[-4, -2, n])/3 + 
         (-368 + 48/n - 16/(1 + n))*S[-4, 1, n] - (656*S[-4, 2, n])/3 + 
         1200*S[-3, -3, n] + (160/(3*n) - 160/(3*(1 + n)))*S[-3, -2, n] + 
         (-616/3 + 88/(-1 + n) + 304/n^2 - 72/n - 80/(1 + n)^2 + 8/(1 + n))*
          S[-3, 1, n] + (-112 - 640/(3*n) + 544/(3*(1 + n)))*S[-3, 2, n] - 
         (160*S[-3, 3, n])/3 + 512*S[-2, -4, n] + 
         (256 + 64/(3*n) - 640/(3*(1 + n)))*S[-2, -3, n] + 
         (176/3 - 128/(-1 + n) - 544/(3*n^2) + 272/n - 128/(3*(1 + n)^2) - 
           448/(3*(1 + n)))*S[-2, -2, n] + (-48 + 48/(-1 + n)^2 + 
           8/(-1 + n) + 336/n^3 - 488/(3*n^2) + 248/(3*n) - 224/(1 + n)^3 - 
           128/(3*(1 + n)^2) - 272/(3*(1 + n)))*S[-2, 1, n] + 
         (-16/(-1 + n) - 464/(3*n^2) - 232/(3*n) + 80/(3*(1 + n)^2) + 
           280/(3*(1 + n)))*S[-2, 2, n] + (48 - 256/(3*n) + 256/(3*(1 + n)))*
          S[-2, 3, n] + 256*S[-2, 4, n] + 1888*S[1, -5, n] + 
         (304 + 592/(3*n) - 784/(3*(1 + n)))*S[1, -4, n] + 
         (856/3 + 104/(-1 + n) - 304/(3*n^2) + 272/(3*n) - 
           1072/(3*(1 + n)^2) - 496/(3*(1 + n)))*S[1, -3, n] + 
         (176 - 48/(-1 + n)^2 + 104/(-1 + n) + 976/(3*n^3) + 24/n^2 + 
           280/(3*n) - 3712/(3*(1 + n)^3) - 976/(3*(1 + n)^2) - 
           368/(3*(1 + n)))*S[1, -2, n] + (333/2 - 632/(3*n^4) + 
           1388/(3*n^3) - 3379/(3*n^2) + 8075/(6*n) - 2540/(1 + n)^4 + 
           494/(1 + n)^3 - 1090/(3*(1 + n)^2) - 4795/(3*(1 + n)))*
          S[1, 1, n] + (79/2 - 16/(-1 + n) - 676/(3*n^3) + 110/(3*n^2) + 
           1/(3*n) + 100/(1 + n)^3 + 182/(3*(1 + n)^2) + 121/(3*(1 + n)))*
          S[1, 2, n] + (182 + 96/(-1 + n) - 216/n^2 - 664/(3*n) + 
           40/(3*(1 + n)^2) + 208/(3*(1 + n)))*S[1, 3, n] + 
         (152 - 640/(3*n) + 256/(3*(1 + n)))*S[1, 4, n] + 192*S[1, 5, n] + 
         1952*S[2, -4, n] + (144 - 944/(3*n) + 752/(3*(1 + n)))*S[2, -3, n] + 
         (544/3 - 16/(-1 + n) - 400/n^2 - 136/(3*n) + 176/(1 + n)^2 + 
           232/(3*(1 + n)))*S[2, -2, n] + (-19/6 + 16/(-1 + n) - 252/n^3 + 
           158/(3*n^2) - 153/n + 36/(1 + n)^3 + 230/(3*(1 + n)^2) + 
           187/(1 + n))*S[2, 1, n] + (-138 - 32/(-1 + n) - 712/(3*n^2) + 
           616/(3*n) + 856/(3*(1 + n)^2) - 176/(3*(1 + n)))*S[2, 2, n] + 
         (48 - 944/(3*n) + 512/(3*(1 + n)))*S[2, 3, n] - 32*S[2, 4, n] + 
         (4384*S[3, -3, n])/3 + (128 + 352/(3*n) - 736/(3*(1 + n)))*
          S[3, -2, n] + (-54 - 48/(-1 + n) + 152/(3*n^2) + 296/(3*n) + 
           232/(3*(1 + n)^2) - 56/(1 + n))*S[3, 1, n] + 
         (-232 - 544/(3*n) + 1072/(3*(1 + n)))*S[3, 2, n] + 
         (512*S[3, 3, n])/3 + 832*S[4, -2, n] + (-176 + 192/n - 96/(1 + n))*
          S[4, 1, n] + 192*S[4, 2, n] + 576*S[5, 1, n] + 832*S[-4, 1, 1, n] - 
         (1312*S[-3, -2, 1, n])/3 - 832*S[-3, 1, -2, n] + 
         (-296 + 1744/(3*n) - 1744/(3*(1 + n)))*S[-3, 1, 1, n] + 
         48*S[-3, 1, 2, n] + (304*S[-3, 2, 1, n])/3 - (800*S[-2, -3, 1, n])/
          3 + (640*S[-2, -2, -2, n])/3 + (112 + 96/n - 160/(1 + n))*
          S[-2, -2, 1, n] + 128*S[-2, -2, 2, n] - 352*S[-2, 1, -3, n] + 
         (208 - 32/(3*n) - 160/(3*(1 + n)))*S[-2, 1, -2, n] + 
         (1808/(3*n^2) - 168/n - 752/(3*(1 + n)^2) + 168/(1 + n))*
          S[-2, 1, 1, n] + (-16 + 256/(3*n) - 160/(3*(1 + n)))*
          S[-2, 1, 2, n] - 64*S[-2, 1, 3, n] + 256*S[-2, 2, -2, n] + 
         (16 + 64/n - 96/(1 + n))*S[-2, 2, 1, n] + (128*S[-2, 2, 2, n])/3 - 
         384*S[-2, 3, 1, n] - 480*S[1, -4, 1, n] - (800*S[1, -3, -2, n])/3 + 
         (392 + 688/(3*n) - 832/(3*(1 + n)))*S[1, -3, 1, n] + 
         (1568*S[1, -3, 2, n])/3 - (1088*S[1, -2, -3, n])/3 + 
         (240 + 224/(3*n) - 32/(3*(1 + n)))*S[1, -2, -2, n] + 
         (1232/3 - 144/(-1 + n) - 16/n^2 + 872/(3*n) - 464/(1 + n)^2 - 
           584/(3*(1 + n)))*S[1, -2, 1, n] + 
         (208 + 320/(3*n) - 224/(3*(1 + n)))*S[1, -2, 2, n] + 
         (512*S[1, -2, 3, n])/3 - (4496*S[1, 1, -4, n])/3 + 
         (200 + 1168/n - 1072/(1 + n))*S[1, 1, -3, n] + 
         (256 + 32/(-1 + n) + 2320/(3*n^2) + 88/(3*n) - 4208/(3*(1 + n)^2) - 
           344/(3*(1 + n)))*S[1, 1, -2, n] + (101/2 + 516/n^3 - 138/n^2 - 
           385/n - 2804/(1 + n)^3 + 758/(1 + n)^2 + 517/(1 + n))*
          S[1, 1, 1, n] + (288 + 16/(-1 + n) - 64/(3*n^2) - 824/(3*n) - 
           496/(3*(1 + n)^2) + 96/(1 + n))*S[1, 1, 2, n] + 
         (168 + 368/n - 192/(1 + n))*S[1, 1, 3, n] + (1712*S[1, 1, 4, n])/3 - 
         (1376*S[1, 2, -3, n])/3 + (176 + 160/n - 32/(1 + n))*
          S[1, 2, -2, n] + (940/3 - 16/(-1 + n) - 208/(3*n^2) - 80/n - 
           352/(1 + n)^2 + 232/(3*(1 + n)))*S[1, 2, 1, n] + 
         (104 - 96/n + 48/(1 + n))*S[1, 2, 2, n] + (1312*S[1, 2, 3, n])/3 - 
         (1376*S[1, 3, -2, n])/3 + (352 + 240/n - 192/(1 + n))*
          S[1, 3, 1, n] + (1184*S[1, 3, 2, n])/3 - 64*S[1, 4, 1, n] - 
         (2240*S[2, -3, 1, n])/3 + (1024*S[2, -2, -2, n])/3 + 
         (272 - 96/n + 32/(1 + n))*S[2, -2, 1, n] + 384*S[2, -2, 2, n] - 
         416*S[2, 1, -3, n] + (240 + 128/n - 192/(1 + n))*S[2, 1, -2, n] + 
         (968/3 - 64/(3*n^2) - 352/(3*n) - 1424/(3*(1 + n)^2) + 
           392/(3*(1 + n)))*S[2, 1, 1, n] + (128 - 176/(3*n) + 
           272/(3*(1 + n)))*S[2, 1, 2, n] + (1312*S[2, 1, 3, n])/3 + 
         320*S[2, 2, -2, n] + (56 - 112/n + 160/(1 + n))*S[2, 2, 1, n] + 
         (1472*S[2, 2, 2, n])/3 + (704*S[2, 3, 1, n])/3 - 
         672*S[3, -2, 1, n] - (1120*S[3, 1, -2, n])/3 + 
         (112 + 976/(3*n) - 1312/(3*(1 + n)))*S[3, 1, 1, n] + 
         384*S[3, 1, 2, n] + (992*S[3, 2, 1, n])/3 + (1280*S[4, 1, 1, n])/3 + 
         608*S[-3, 1, 1, 1, n] - 320*S[-2, -2, 1, 1, n] - 
         (128*S[-2, 1, -2, 1, n])/3 - (3008*S[-2, 1, 1, -2, n])/3 + 
         (608/n - 608/(1 + n))*S[-2, 1, 1, 1, n] - (64*S[-2, 1, 1, 2, n])/3 + 
         (64*S[-2, 1, 2, 1, n])/3 - (4448*S[1, -3, 1, 1, n])/3 - 
         64*S[1, -2, -2, 1, n] + (1600*S[1, -2, 1, -2, n])/3 + 
         (592 - 64/n + 64/(1 + n))*S[1, -2, 1, 1, n] - 
         (416*S[1, -2, 1, 2, n])/3 - 160*S[1, -2, 2, 1, n] + 
         (784*S[1, 1, -3, 1, n])/3 - (640*S[1, 1, -2, -2, n])/3 + 
         (352 + 544/n - 512/(1 + n))*S[1, 1, -2, 1, n] - 
         (1312*S[1, 1, -2, 2, n])/3 - 1040*S[1, 1, 1, -3, n] + 
         (336 + 1600/n - 1696/(1 + n))*S[1, 1, 1, -2, n] + 
         (814 + 1080/n^2 - 920/n - 2920/(1 + n)^2 + 520/(1 + n))*
          S[1, 1, 1, 1, n] + (552 + 656/n - 320/(1 + n))*S[1, 1, 1, 2, n] - 
         256*S[1, 1, 1, 3, n] - 384*S[1, 1, 2, -2, n] + 
         (568 + 624/n - 560/(1 + n))*S[1, 1, 2, 1, n] + 
         224*S[1, 1, 2, 2, n] - 128*S[1, 1, 3, 1, n] + 
         768*S[1, 2, -2, 1, n] - 320*S[1, 2, 1, -2, n] + 
         (616 + 528/n - 672/(1 + n))*S[1, 2, 1, 1, n] + 
         (640*S[1, 2, 1, 2, n])/3 + 288*S[1, 2, 2, 1, n] - 
         (1568*S[1, 3, 1, 1, n])/3 - (3712*S[2, -2, 1, 1, n])/3 + 
         768*S[2, 1, -2, 1, n] - 320*S[2, 1, 1, -2, n] + 
         (696 + 368/n - 752/(1 + n))*S[2, 1, 1, 1, n] + 
         192*S[2, 1, 1, 2, n] + (832*S[2, 1, 2, 1, n])/3 + 
         (608*S[2, 2, 1, 1, n])/3 - 256*S[3, 1, 1, 1, n] - 
         1216*S[1, -2, 1, 1, 1, n] + 768*S[1, 1, -2, 1, 1, n] - 
         1440*S[1, 1, 1, -2, 1, n] - 2048*S[1, 1, 1, 1, -2, n] + 
         (1920 + 2880/n - 2880/(1 + n))*S[1, 1, 1, 1, 1, n] - 
         1120*S[1, 1, 1, 1, 2, n] - 1120*S[1, 1, 1, 2, 1, n] - 
         1120*S[1, 1, 2, 1, 1, n] - 1120*S[1, 2, 1, 1, 1, n] - 
         1120*S[2, 1, 1, 1, 1, n] - 5760*S[1, 1, 1, 1, 1, 1, n] + 
         (-189/4 - 12/n^4 - 6/n^3 - 45/(2*n^2) - 63/(4*n) + 18/(1 + n)^4 - 
           21/(1 + n)^3 + 9/(1 + n)^2 + 45/(2*(1 + n)) + 48*S[-4, n] + 
           (36 + 72/n - 72/(1 + n))*S[-3, n] + (24/n^2 - 12/n + 
             24/(1 + n)^2 + 12/(1 + n))*S[-2, n] + 
           (477/4 + 42/n^3 - 9/n^2 + 75/(2*n) + 78/(1 + n)^3 - 57/(1 + n)^2 - 
             111/(2*(1 + n)))*S[1, n] + (120 + 48/n^2 - 12/n - 72/(1 + n)^2)*
            S[2, n] + (96 + 48/n - 48/(1 + n))*S[3, n] + 48*S[4, n] - 
           48*S[-3, 1, n] + (-48/n + 48/(1 + n))*S[-2, 1, n] - 
           144*S[1, -3, n] + (-72 - 96/n + 96/(1 + n))*S[1, -2, n] + 
           (-105 - 36/n^2 + 84/n + 204/(1 + n)^2 - 60/(1 + n))*S[1, 1, n] + 
           (-36 + 24/n - 24/(1 + n))*S[1, 2, n] - 96*S[1, 3, n] - 
           96*S[2, -2, n] + (-36 + 24/n - 24/(1 + n))*S[2, 1, n] - 
           96*S[2, 2, n] - 96*S[3, 1, n] + 96*S[1, -2, 1, n] + 
           192*S[1, 1, -2, n] + (-288 - 288/n + 288/(1 + n))*S[1, 1, 1, n] - 
           48*S[1, 1, 2, n] - 48*S[1, 2, 1, n] - 48*S[2, 1, 1, n] + 
           576*S[1, 1, 1, 1, n])*zeta[2] + (407/2 + 48/(-1 + n)^2 - 
           24/(-1 + n) - 212/(3*n^3) - 58/n^2 - 533/n + 884/(3*(1 + n)^3) - 
           42/(1 + n)^2 + 493/(1 + n) + 672*S[-3, n] + 
           (336 + 160/n - 352/(1 + n))*S[-2, n] + (258 - 112/(-1 + n) + 
             136/n^2 + 792/n + 840/(1 + n)^2 - 760/(1 + n))*S[1, n] + 
           (600 + 208/n - 48/(1 + n))*S[2, n] + (640*S[3, n])/3 - 
           640*S[-2, 1, n] - 320*S[1, -2, n] + (-960 - 256/n + 608/(1 + n))*
            S[1, 1, n] - 704*S[1, 2, n] - 704*S[2, 1, n] + 
           1088*S[1, 1, 1, n])*zeta[3] + (60 - 48/n^2 - 96/n + 96/(1 + n)^2 - 
           120/(1 + n) + 96*S[-2, n] + (288*S[1, n])/(1 + n))*zeta[4] - 
         (480*zeta[5])/(1 + n)) + ca^2*cf*(2910113/972 + 242/(27*n^4) + 
         11767/(162*n^3) + 9820/(81*n^2) + 4674457/(11664*n) - 
         15488/(27*(1 + n)^4) - 76352/(81*(1 + n)^3) - 71620/(81*(1 + n)^2) - 
         1040435/(1458*(1 + n)) - 64*S[-6, n] + 
         (1508/9 - 208/(3*n) + 208/(3*(1 + n)))*S[-5, n] + 
         (2861/27 - 40/(-1 + n) - 144/n^2 + 2374/(9*n) - 256/(3*(1 + n)^2) - 
           2122/(9*(1 + n)))*S[-4, n] + (3386/81 - 58/(-1 + n) - 
           518/(3*n^3) + 1945/(9*n^2) + 1387/(27*n) - 280/(3*(1 + n)^3) - 
           104/(1 + n)^2 + 395/(27*(1 + n)))*S[-3, n] + 
         (-44 + 2/(-2 + n) + 20/(-1 + n)^2 - 73/(3*(-1 + n)) - 212/(3*n^4) - 
           878/(9*n^3) + 5170/(27*n^2) + 37112/(81*n) - 160/(3*(1 + n)^4) - 
           3112/(9*(1 + n)^3) - 13432/(27*(1 + n)^2) - 34817/(81*(1 + n)))*
          S[-2, n] + (-7073615/11664 - (-2 + n)^(-1) - 20/(-1 + n)^2 + 
           415/(6*(-1 + n)) - 120/n^5 + 791/(6*n^4) - 7199/(36*n^3) + 
           14036/(27*n^2) - 12212/(27*n) - 812/(3*(1 + n)^5) + 
           464/(9*(1 + n)^4) - 4768/(9*(1 + n)^3) - 15020/(27*(1 + n)^2) - 
           853/(27*(1 + n)))*S[1, n] + (-27019/324 + (-2 + n)^(-1) + 
           20/(-1 + n) - 8/n^4 + 38/n^3 + 713/(18*n^2) - 3913/(108*n) - 
           4/(3*(1 + n)^4) - 2168/(9*(1 + n)^3) - 1396/(9*(1 + n)^2) - 
           5420/(27*(1 + n)))*S[2, n] + (-4201/108 - 161/(6*(-1 + n)) + 
           154/(3*n^3) + 1805/(18*n^2) + 9433/(36*n) + 256/(3*(1 + n)^3) - 
           2096/(9*(1 + n)^2) - 2890/(9*(1 + n)))*S[3, n] + 
         (-1115/9 + 40/(-1 + n) + 72/n^2 - 14/(9*n) + 40/(3*(1 + n)^2) - 
           238/(9*(1 + n)))*S[4, n] + (-1508/9 + 208/(3*n) - 208/(3*(1 + n)))*
          S[5, n] + 64*S[6, n] + 96*S[-5, 1, n] - 12*S[-4, -2, n] + 
         (1016/9 + 124/n - 118/(1 + n))*S[-4, 1, n] + 6*S[-4, 2, n] + 
         158*S[-3, -3, n] + (-808/3 + 44/n - 68/(1 + n))*S[-3, -2, n] + 
         (2000/27 + 2/(-2 + n) + 44/(-1 + n) + 524/(3*n^2) - 1232/(9*n) - 
           54/(1 + n)^2 + 818/(9*(1 + n)))*S[-3, 1, n] + 
         (164/3 + 22/(3*n) - 52/(3*(1 + n)))*S[-3, 2, n] - 
         (160*S[-3, 3, n])/3 - (32*S[-2, -4, n])/3 + 
         (-428/3 + 16/(3*n) - 160/(3*(1 + n)))*S[-2, -3, n] + 
         (-1468/9 - 8/(3*(-2 + n)) - 56/(-1 + n) - 136/(3*n^2) + 892/(3*n) + 
           96/(1 + n)^2 - 724/(3*(1 + n)))*S[-2, -2, n] + 
         (-24 + 2/(-2 + n) + 20/(-1 + n)^2 + 23/(3*(-1 + n)) + 416/(3*n^3) - 
           2150/(9*n^2) + 14432/(27*n) + 152/(1 + n)^3 - 1888/(9*(1 + n)^2) - 
           14693/(27*(1 + n)))*S[-2, 1, n] + (-4/(3*(-2 + n)) - 8/(-1 + n) - 
           104/(3*n^2) + 256/(3*n) - 4/(1 + n)^2 - 76/(1 + n))*S[-2, 2, n] + 
         (-224/3 - 152/(3*n) + 152/(3*(1 + n)))*S[-2, 3, n] + 
         (224*S[-2, 4, n])/3 + (416*S[1, -5, n])/3 + 
         (-2378/9 + 512/(3*n) - 572/(3*(1 + n)))*S[1, -4, n] + 
         (-5081/27 + 58/(-1 + n) + 382/(3*n^2) + 1136/(9*n) - 
           262/(3*(1 + n)^2) - 1544/(9*(1 + n)))*S[1, -3, n] + 
         (-11956/81 - 2/(-2 + n) - 20/(-1 + n)^2 + 157/(3*(-1 + n)) + 
           140/n^3 - 136/(9*n^2) + 650/n + 24/(1 + n)^3 - 
           4528/(9*(1 + n)^2) - 695/(1 + n))*S[1, -2, n] + 
         (-60409/108 - 84/n^4 + 23/(4*n^3) + 419/(12*n^2) + 2389/(6*n) - 
           92/(1 + n)^4 - 64/(3*(1 + n)^3) - 1532/(3*(1 + n)^2) - 
           764/(1 + n))*S[1, 1, n] + (-27181/108 - (-2 + n)^(-1) - 
           6/(-1 + n) + 16/(3*n^3) + 4699/(36*n^2) - 1201/(36*n) - 
           8/(3*(1 + n)^3) + 304/(9*(1 + n)^2) + 1735/(12*(1 + n)))*
          S[1, 2, n] + (-1141/6 + 161/(6*(-1 + n)) - 64/(3*n^2) - 
           167/(36*n) + 319/(3*(1 + n)^2) + 3193/(18*(1 + n)))*S[1, 3, n] + 
         (-614/9 - 128/(3*n) + 188/(3*(1 + n)))*S[1, 4, n] - 
         (416*S[1, 5, n])/3 + (892*S[2, -4, n])/3 + 
         (-1400/9 + 48/n - 80/(1 + n))*S[2, -3, n] + 
         (-1892/27 - 8/(3*(-2 + n)) - 4/(-1 + n) - 36/n^2 + 1256/(9*n) - 
           4/(3*(1 + n)^2) - 1160/(9*(1 + n)))*S[2, -2, n] + 
         (-5587/108 + (-2 + n)^(-1) + 6/(-1 + n) - 64/(3*n^3) - 
           221/(18*n^2) + 748/(9*n) - 16/(3*(1 + n)^3) - 1228/(9*(1 + n)^2) - 
           3655/(12*(1 + n)))*S[2, 1, n] + (-305/3 - 4/(3*(-2 + n)) - 
           12/(-1 + n) + 26/(3*n^2) + 559/(4*n) + 20/(3*(1 + n)^2) - 
           184/(1 + n))*S[2, 2, n] + (-3991/18 - 8/n + 47/(2*(1 + n)))*
          S[2, 3, n] - (508*S[2, 4, n])/3 + (512*S[3, -3, n])/3 + 
         (-1496/9 + 164/(3*n) - 332/(3*(1 + n)))*S[3, -2, n] + 
         (-5023/54 + 2/(-2 + n) - 53/(6*(-1 + n)) + 76/n^2 + 92/(3*n) - 
           131/(3*(1 + n)^2) - 205/(2*(1 + n)))*S[3, 1, n] + 
         (-580/3 + 92/(3*n) - 103/(6*(1 + n)))*S[3, 2, n] - 
         (44*S[3, 3, n])/3 + (224*S[4, -2, n])/3 + 
         (743/18 + 122/n - 139/(1 + n))*S[4, 1, n] - 4*S[4, 2, n] + 
         96*S[5, 1, n] + (320*S[-4, 1, 1, n])/3 - (236*S[-3, -2, 1, n])/3 - 
         288*S[-3, 1, -2, n] + (704/9 + 640/(3*n) - 640/(3*(1 + n)))*
          S[-3, 1, 1, n] - (46*S[-3, 1, 2, n])/3 + (46*S[-3, 2, 1, n])/3 + 
         20*S[-2, -3, 1, n] + (320*S[-2, -2, -2, n])/3 + 
         (-200 - 392/(3*n) + 368/(3*(1 + n)))*S[-2, -2, 1, n] + 
         (8*S[-2, -2, 2, n])/3 - (68*S[-2, 1, -3, n])/3 + 
         (-496/3 - 136/n + 112/(1 + n))*S[-2, 1, -2, n] + 
         (160/n^2 - 736/(9*n) + 160/(1 + n)^2 + 736/(9*(1 + n)))*
          S[-2, 1, 1, n] + (-4 - 32/(3*n) + 32/(3*(1 + n)))*S[-2, 1, 2, n] + 
         (16*S[-2, 1, 3, n])/3 + (200*S[-2, 2, -2, n])/3 + 
         (4 + 32/(3*n) - 32/(3*(1 + n)))*S[-2, 2, 1, n] + 
         (64*S[-2, 2, 2, n])/3 - (368*S[-2, 3, 1, n])/3 - 
         316*S[1, -4, 1, n] - 44*S[1, -3, -2, n] + 
         (-1778/9 - 38/n + 8/(1 + n))*S[1, -3, 1, n] - (20*S[1, -3, 2, n])/
          3 - (248*S[1, -2, -3, n])/3 + (-272/3 - 608/(3*n) + 
           824/(3*(1 + n)))*S[1, -2, -2, n] + (-4000/27 - 4/(3*(-2 + n)) - 
           72/(-1 + n) - 120/n^2 + 1120/(3*n) + 276/(1 + n)^2 - 300/(1 + n))*
          S[1, -2, 1, n] + (-316/3 + 44/(3*n) + 40/(3*(1 + n)))*
          S[1, -2, 2, n] + (304*S[1, -2, 3, n])/3 - (1198*S[1, 1, -4, n])/3 + 
         (-2554/9 + 152/n - 92/(1 + n))*S[1, 1, -3, n] + 
         (-2198/9 + 4/(3*(-2 + n)) + 12/(-1 + n) + 212/(3*n^2) + 2048/(9*n) + 
           248/(3*(1 + n)^2) - 2084/(9*(1 + n)))*S[1, 1, -2, n] + 
         (-5419/9 + 242/n - 242/(1 + n))*S[1, 1, 1, n] + 
         (-1715/9 + 2/(3*(-2 + n)) + 6/(-1 + n) - 458/(9*n) - 
           13/(3*(1 + n)^2) + 9593/(36*(1 + n)))*S[1, 1, 2, n] + 
         (-2069/36 - 274/(3*n) + 89/(6*(1 + n)))*S[1, 1, 3, n] + 
         (430*S[1, 1, 4, n])/3 - 200*S[1, 2, -3, n] + (-808/9 + 96/(1 + n))*
          S[1, 2, -2, n] + (-1849/9 - 2/(3*(-2 + n)) - 6/(-1 + n) + 
           49/(12*n^2) + 1547/(36*n) - 20/(3*(1 + n)^2) - 914/(9*(1 + n)))*
          S[1, 2, 1, n] + (-1913/12 - 32/n + 141/(2*(1 + n)))*S[1, 2, 2, n] + 
         70*S[1, 2, 3, n] - (268*S[1, 3, -2, n])/3 + 
         (20/3 + 196/(3*n) - 220/(3*(1 + n)))*S[1, 3, 1, n] - 
         (112*S[1, 3, 2, n])/3 - 326*S[1, 4, 1, n] - (1136*S[2, -3, 1, n])/
          3 + (200*S[2, -2, -2, n])/3 + (-632/9 - 20/n + 4/(1 + n))*
          S[2, -2, 1, n] + (88*S[2, -2, 2, n])/3 - (536*S[2, 1, -3, n])/3 + 
         (-520/9 - 12/n + 28/(1 + n))*S[2, 1, -2, n] + 
         (-66 - 49/(12*n^2) + 95/(12*n) + 11/(1 + n)^2 - 2683/(12*(1 + n)))*
          S[2, 1, 1, n] + (-9611/36 + 2/(3*n) + 55/(3*(1 + n)))*
          S[2, 1, 2, n] + (257*S[2, 1, 3, n])/6 + (56*S[2, 2, -2, n])/3 + 
         (589/18 + 58/(3*n) - 197/(6*(1 + n)))*S[2, 2, 1, n] - 
         (47*S[2, 2, 2, n])/2 - (226*S[2, 3, 1, n])/3 - 236*S[3, -2, 1, n] - 
         (92*S[3, 1, -2, n])/3 + (2977/36 + 260/(3*n) - 553/(6*(1 + n)))*
          S[3, 1, 1, n] - 12*S[3, 1, 2, n] + (35*S[3, 2, 1, n])/2 + 
         (287*S[4, 1, 1, n])/6 + (320*S[-2, -2, 1, 1, n])/3 + 
         (184*S[-2, 1, -2, 1, n])/3 - (704*S[-2, 1, 1, -2, n])/3 - 
         (32*S[-2, 1, 1, 2, n])/3 + (32*S[-2, 1, 2, 1, n])/3 - 
         (1280*S[1, -3, 1, 1, n])/3 + (784*S[1, -2, -2, 1, n])/3 + 
         384*S[1, -2, 1, -2, n] + (-1408/9 - 1280/(3*n) + 1280/(3*(1 + n)))*
          S[1, -2, 1, 1, n] + (52*S[1, -2, 1, 2, n])/3 - 
         (52*S[1, -2, 2, 1, n])/3 + 302*S[1, 1, -3, 1, n] + 
         (760*S[1, 1, -2, -2, n])/3 + (-764/3 - 380/n + 384/(1 + n))*
          S[1, 1, -2, 1, n] - (76*S[1, 1, -2, 2, n])/3 - 
         106*S[1, 1, 1, -3, n] + (-3520/9 + 12/n - 104/(1 + n))*
          S[1, 1, 1, -2, n] - 484*S[1, 1, 1, 1, n] + 
         (427/9 + 6/n - 52/(1 + n))*S[1, 1, 1, 2, n] + (499*S[1, 1, 1, 3, n])/
          6 - 16*S[1, 1, 2, -2, n] + (-365/18 - 73/(12*n) + 112/(3*(1 + n)))*
          S[1, 1, 2, 1, n] + (143*S[1, 1, 2, 2, n])/2 - (80*S[1, 1, 3, 1, n])/
          3 + 272*S[1, 2, -2, 1, n] + 16*S[1, 2, 1, -2, n] + 
         (-251/6 + 1/(12*n) + 44/(3*(1 + n)))*S[1, 2, 1, 1, n] + 
         (2*S[1, 2, 1, 2, n])/3 - (241*S[1, 2, 2, 1, n])/6 - 
         (1043*S[1, 3, 1, 1, n])/6 - (1280*S[2, -2, 1, 1, n])/3 + 
         272*S[2, 1, -2, 1, n] + 16*S[2, 1, 1, -2, n] + (38*S[2, 1, 1, 2, n])/
          3 - (19*S[2, 1, 2, 1, n])/3 - (19*S[2, 2, 1, 1, n])/3 + 
         (2560*S[1, 1, -2, 1, 1, n])/3 + 300*S[1, 1, 1, -2, 1, n] + 
         (35*S[1, 1, 1, 2, 1, n])/3 - (35*S[1, 1, 2, 1, 1, n])/3 + 
         (-6587/36 - 121/(9*n^2) - 3683/(54*n) + 484/(9*(1 + n)^2) + 
           2386/(27*(1 + n)) - (88*S[-3, n])/3 + (-88/(3*n) + 88/(3*(1 + n)))*
            S[-2, n] + (5419/54 - 121/(3*n) + 121/(3*(1 + n)))*S[1, n] + 
           (242*S[2, n])/9 + (88*S[3, n])/3 + (176*S[1, -2, n])/3 + 
           (242*S[1, 1, n])/3)*zeta[2] + (-61489/72 - 4/(-2 + n) + 
           20/(-1 + n)^2 - 140/(3*(-1 + n)) - 72/n^3 - 205/(2*n^2) - 
           58895/(216*n) - 96/(1 + n)^3 + 2968/(3*(1 + n)^2) + 
           91775/(54*(1 + n)) + 92*S[-3, n] + (-916/3 - 120/n + 32/(1 + n))*
            S[-2, n] + (105145/216 + 8/(3*(-2 + n)) - 53/(3*(-1 + n)) + 
             69/n^2 + 177/(2*n) + 24/(1 + n)^2 + 743/(2*(1 + n)))*S[1, n] + 
           (-1001/6 - 4/n - 29/(1 + n))*S[2, n] - 89*S[3, n] - 
           48*S[-2, 1, n] + 136*S[1, -2, n] + (743/6 - 25/n + 33/(1 + n))*
            S[1, 1, n] + 33*S[1, 2, n] + 41*S[2, 1, n] + 3*S[1, 1, 1, n])*
          zeta[3] + (-3285/16 - 24/n^2 - 108/n - 24/(1 + n)^2 + 636/(1 + n) + 
           48*S[-2, n] + 132*S[1, n])*zeta[4] + 
         (1085/12 + 55/n - 360/(1 + n) - 30*S[1, n])*zeta[5]) + 
       xib^2*(((3*ca^2*cf)/8 + cf^3*(3/2 + n^(-1) - (1 + n)^(-1) - 
             2*S[1, n]) + ca*cf^2*(3/2 + 1/(2*n) - 1/(2*(1 + n)) - S[1, n]))/
          eps^3 + (ca^2*cf*(31/16 - 9/(8*n) - (9*S[1, n])/8) + 
           ca*cf^2*(55/8 - 1/(2*n^2) - 9/(4*n) - (1 + n)^(-2) - 
             7/(4*(1 + n)) + (-6 + 3/(2*n) + 1/(2*(1 + n)))*S[1, n] - 
             3*S[2, n] + 3*S[1, 1, n]) + cf^3*(13/2 - n^(-2) - 1/(2*n) - 
             2/(1 + n)^2 - 3/(1 + n) + (-13/2 + 3/n + (1 + n)^(-1))*S[1, n] - 
             6*S[2, n] + 6*S[1, 1, n]))/eps^2 + 
         cf^3*(73 - 13/n^4 + 23/(2*n^3) - 49/(2*n^2) - 11/n - 8/(1 + n)^4 - 
           12/(1 + n)^3 - 4/(1 + n)^2 - 10/(1 + n) + 
           (-67 + 9/n^3 + 5/(2*n^2) - 3/(2*n) + 4/(1 + n)^3 - 2/(1 + n)^2 + 
             2/(1 + n))*S[1, n] + (-123/2 + 5/n^2 - 15/(2*n) + 2/(1 + n)^2 - 
             (1 + n)^(-1))*S[2, n] + (-73/2 + 3/n + (1 + n)^(-1))*S[3, n] - 
           30*S[4, n] + (55/2 + 7/n^2 + 35/(2*n) + 6/(1 + n)^2 + 5/(1 + n))*
            S[1, 1, n] + (21/2 + 9/n + 3/(1 + n))*S[1, 2, n] + 6*S[1, 3, n] + 
           (21/2 + 9/n + 3/(1 + n))*S[2, 1, n] + 6*S[2, 2, n] + 
           6*S[3, 1, n] + (47/2 - 21/n + (1 + n)^(-1))*S[1, 1, 1, n] + 
           18*S[1, 1, 2, n] + 18*S[1, 2, 1, n] + 18*S[2, 1, 1, n] - 
           18*S[1, 1, 1, 1, n] + (-39/4 + 3/(2*n^2) + 3/(4*n) + 3/(1 + n)^2 + 
             9/(2*(1 + n)) + (39/4 - 9/(2*n) - 3/(2*(1 + n)))*S[1, n] + 
             9*S[2, n] - 9*S[1, 1, n])*zeta[2] + (21/2 + 7/n - 7/(1 + n) - 
             14*S[1, n])*zeta[3]) + (cf^3*(25 - 5/n^3 + 7/(2*n^2) - 
             13/(2*n) - 4/(1 + n)^3 - 6/(1 + n)^2 - 2/(1 + n) + 
             (-55/2 + 5/n^2 + 1/(2*n) + 2/(1 + n)^2 - (1 + n)^(-1))*S[1, n] + 
             (-33/2 + 3/n + (1 + n)^(-1))*S[2, n] - 14*S[3, n] + 
             (21/2 + n^(-1) + 3/(1 + n))*S[1, 1, n] + 6*S[1, 2, n] + 
             6*S[2, 1, n] + 10*S[1, 1, 1, n] + (-9/4 - 3/(2*n) + 3/
                (2*(1 + n)) + 3*S[1, n])*zeta[2]) + 
           ca*cf^2*(143/4 - 5/(2*n^3) + 1/(4*n^2) - 35/(8*n) - 2/(1 + n)^3 - 
             7/(2*(1 + n)^2) - 7/(2*(1 + n)) + (-269/8 + 1/(2*n^2) - 11/
                (4*n) + (1 + n)^(-2) - 9/(4*(1 + n)))*S[1, n] + 
             (-14 - 5/(2*n) + 1/(2*(1 + n)))*S[2, n] - 7*S[3, n] + 
             (3 + 13/(2*n) + 7/(2*(1 + n)))*S[1, 1, n] - (2*S[1, 2, n])/
              (1 + n) + (-2 + 2/(1 + n))*S[2, 1, n] + 17*S[1, 1, 1, n] + 
             (-9/4 - 3/(4*n) + 3/(4*(1 + n)) + (3*S[1, n])/2)*zeta[2] + 
             (3 - 12/(1 + n))*zeta[3]) + ca^2*cf*(479/32 - 13/(8*n^2) - 
             13/(16*n) + (-101/16 - 19/(8*n))*S[1, n] - (17*S[2, n])/8 - 
             (27*S[1, 1, n])/8 + (1/2 - (1 + n)^(-1))*S[1, 2, n] + 
             (-1/2 + (1 + n)^(-1))*S[2, 1, n] - (9*zeta[2])/16 + 
             (13/8 - 6/(1 + n))*zeta[3]))/eps + ca*cf^2*(517/4 - 13/(2*n^4) + 
           17/(4*n^3) - 143/(8*n^2) - 35/(4*n) - 4/(1 + n)^4 - 7/(1 + n)^3 - 
           7/(1 + n)^2 - 41/(2*(1 + n)) + (-397/4 + 3/(2*n^3) + 11/(4*n^2) - 
             9/(8*n) + 2/(1 + n)^3 - 9/(2*(1 + n)^2) + 3/(2*(1 + n)))*
            S[1, n] + (-361/8 - 21/(2*n^2) + 25/(4*n) + (1 + n)^(-2) - 
             9/(4*(1 + n)))*S[2, n] + (-32 - 21/(2*n) + 1/(2*(1 + n)))*
            S[3, n] - 15*S[4, n] + (-287/8 + 15/(2*n^2) - 37/(4*n) + 
             7/(1 + n)^2 - 15/(4*(1 + n)))*S[1, 1, n] + 
           (-8 - 1/(2*n) - 4/(1 + n)^2 - 3/(2*(1 + n)))*S[1, 2, n] + 
           (-5 - 8/(1 + n))*S[1, 3, n] + (-10 - 5/(2*n) + 4/(1 + n)^2 + 
             17/(2*(1 + n)))*S[2, 1, n] + (-12 + 2/(1 + n))*S[2, 2, n] + 
           (-9 + 4/(1 + n))*S[3, 1, n] + (39 + 51/(2*n) + 25/(2*(1 + n)))*
            S[1, 1, 1, n] + (10 - 2/(1 + n))*S[1, 1, 2, n] + 
           (8 + 2/(1 + n))*S[1, 2, 1, n] + (8 + 2/(1 + n))*S[2, 1, 1, n] + 
           63*S[1, 1, 1, 1, n] + (-165/16 + 3/(4*n^2) + 27/(8*n) + 
             3/(2*(1 + n)^2) + 21/(8*(1 + n)) + (9 - 9/(4*n) - 3/(4*(1 + n)))*
              S[1, n] + (9*S[2, n])/2 - (9*S[1, 1, n])/2)*zeta[2] + 
           (27/2 + 33/(2*n) - 24/(1 + n)^2 - 63/(2*(1 + n)) + 6*S[1, n])*
            zeta[3] + (9/2 - 18/(1 + n))*zeta[4]) + 
         ca^2*cf*(4691/64 - 19/(8*n^3) - 25/(16*n^2) - 189/(32*n) + 
           (-501/32 + 1/(6*(-1 + n)) + 3/(2*n^3) - 55/(8*n^2) + 29/(16*n))*
            S[1, n] + (-419/48 - 7/(4*n^2) - 5/(8*n))*S[2, n] + 
           (-83/24 - 1/(6*(-1 + n)) + 1/(4*n))*S[3, n] + 
           (-319/16 - 1/(4*n^2) - 39/(8*n))*S[1, 1, n] + 
           (-35/8 + 1/(2*n) - 2/(1 + n)^2 - 15/(4*(1 + n)))*S[1, 2, n] + 
           (5/4 + 1/(6*(-1 + n)) - 1/(12*n) - 31/(12*(1 + n)))*S[1, 3, n] + 
           (-155/24 - 1/(4*n) + 2/(1 + n)^2 + 15/(4*(1 + n)))*S[2, 1, n] + 
           (-7/4 + (1 + n)^(-1))*S[2, 2, n] + S[2, 3, n]/12 + 
           (1 - 1/(6*(-1 + n)) + 1/(12*n) + 7/(12*(1 + n)))*S[3, 1, n] - 
           S[4, 1, n]/12 - (81*S[1, 1, 1, n])/8 + (5/2 - 19/(4*(1 + n)))*
            S[1, 1, 2, n] + (-1/2 + 1/(4*n^2) - 1/(2*n) + (1 + n)^(-1))*
            S[1, 2, 1, n] + (-5/2 - 1/(4*n^2) + 1/(2*n) + 19/(4*(1 + n)))*
            S[2, 1, 1, n] + (-1/(4*n) + 1/(2*(1 + n)))*S[1, 1, 2, 1, n] + 
           (1/(4*n) - 1/(2*(1 + n)))*S[1, 2, 1, 1, n] + 
           (-93/32 + 27/(16*n) + (27*S[1, n])/16)*zeta[2] + 
           (-14/3 + 1/(3*(-1 + n)) + 45/(8*n) - 12/(1 + n)^2 - 
             45/(2*(1 + n)) + (77/8 - 1/(3*(-1 + n)) - n^(-2) + 13/(6*n) - 31/
                (3*(1 + n)))*S[1, n] - S[2, n]/6 + (n^(-1) - 2/(1 + n))*
              S[1, 1, n])*zeta[3] + (39/16 - 9/(1 + n))*zeta[4] + 
           (25/12 + 5/n - 10/(1 + n))*zeta[5])) + 
       ca*(cf*tf*(-487871/243 - 80/(3*(-2 + n)^2) + 664/(9*(-2 + n)) + 
           192/(-1 + n)^5 + 236/(-1 + n)^4 - 6347/(27*(-1 + n)^3) + 
           18437/(243*(-1 + n)^2) + 94303/(1458*(-1 + n)) + 960/n^6 - 
           25180/(9*n^5) + 103370/(27*n^4) - 118048/(27*n^3) + 
           803008/(243*n^2) - 1450327/(729*n) - 3040/(1 + n)^6 - 
           1760/(1 + n)^5 - 1192/(1 + n)^4 - 34183/(81*(1 + n)^3) - 
           453179/(243*(1 + n)^2) + 3065759/(1458*(1 + n)) + 
           2560/(3*(2 + n)^5) - 5120/(27*(2 + n)^4) + 1664/(81*(2 + n)^3) + 
           232/(3*(2 + n)^2) - 76892/(729*(2 + n)) - (640*S[-5, n])/9 + 
           (-1120/27 - 64/(-1 + n) + 32/(3*n^2) + 712/(9*n) + 
             32/(3*(1 + n)^2) - 712/(9*(1 + n)) + 64/(2 + n))*S[-4, n] + 
           (-1792/81 - 80/(3*(-2 + n)) + 128/(3*(-1 + n)^2) + 
             2672/(27*(-1 + n)) - 208/(3*n^3) + 760/(9*n^2) - 15152/(27*n) + 
             320/(1 + n)^3 + 400/(3*(1 + n)^2) + 15872/(27*(1 + n)) + 
             640/(9*(2 + n)^2) - 2672/(27*(2 + n)))*S[-3, n] + 
           (-320/(9*(-2 + n)^2) + 1736/(27*(-2 + n)) - 64/(-1 + n)^3 + 
             2672/(9*(-1 + n)^2) - 15112/(27*(-1 + n)) + 352/(3*n^4) - 
             1736/(9*n^3) + 1096/(27*n^2) + 31376/(81*n) + 
             3520/(3*(1 + n)^4) - 2848/(9*(1 + n)^3) + 15104/(27*(1 + n)^2) - 
             10664/(81*(1 + n)) + 512/(3*(2 + n)^3) - 1696/(9*(2 + n)^2) + 
             6472/(27*(2 + n)))*S[-2, n] + (225032/729 - 20/(-2 + n) - 
             544/(3*(-1 + n)^4) + 6980/(9*(-1 + n)^3) - 
             82181/(81*(-1 + n)^2) + 302378/(243*(-1 + n)) + 3520/(3*n^5) - 
             23672/(9*n^4) + 92504/(27*n^3) - 252014/(81*n^2) + 
             84538/(81*n) + 1072/(3*(1 + n)^5) - 2344/(1 + n)^4 + 
             4912/(3*(1 + n)^3) + 25897/(81*(1 + n)^2) - 
             111844/(81*(1 + n)) + 4096/(9*(2 + n)^4) - 5120/(27*(2 + n)^3) + 
             22984/(81*(2 + n)^2) - 162626/(243*(2 + n)))*S[1, n] + 
           (5150/81 + 64/(3*(-1 + n)^3) + 988/(9*(-1 + n)^2) - 
             15737/(81*(-1 + n)) + 400/n^4 - 3028/(3*n^3) + 10174/(9*n^2) - 
             17558/(27*n) - 1168/(3*(1 + n)^4) - 3224/(9*(1 + n)^3) - 
             5840/(9*(1 + n)^2) + 33275/(27*(1 + n)) + 1664/(9*(2 + n)^3) - 
             400/(27*(2 + n)^2) - 25816/(81*(2 + n)))*S[2, n] + 
           (2312/81 - 80/(9*(-2 + n)) + 128/(3*(-1 + n)^2) - 
             1376/(9*(-1 + n)) + 208/n^3 - 1856/(9*n^2) + 1928/(3*n) - 
             512/(3*(1 + n)^3) + 16/(9*(1 + n)^2) - 5392/(9*(1 + n)) + 
             128/(3*(2 + n)^2) + 1376/(9*(2 + n)))*S[3, n] + 
           (1472/27 + 1216/(9*(-1 + n)) - 448/(3*n^2) - 344/(9*n) - 
             448/(3*(1 + n)^2) + 344/(9*(1 + n)) - 1216/(9*(2 + n)))*
            S[4, n] + (640*S[5, n])/9 - (448*S[-4, 1, n])/9 + 
           (224*S[-3, -2, n])/3 + (-640/27 - 64/(3*(-1 + n)) + 304/(3*n^2) - 
             1136/(9*n) + 304/(3*(1 + n)^2) + 1136/(9*(1 + n)) + 
             64/(3*(2 + n)))*S[-3, 1, n] - (64*S[-3, 2, n])/3 + 
           (160/3 - 16/(1 + n))*S[-2, -3, n] + (320/9 - 1280/(9*(-1 + n)) + 
             704/(3*n^2) - 640/(3*n) + 704/(3*(1 + n)^2) + 640/(3*(1 + n)) + 
             1280/(9*(2 + n)))*S[-2, -2, n] + (-80/(3*(-2 + n)) + 
             64/(3*(-1 + n)^2) + 5056/(27*(-1 + n)) + 928/(3*n^3) - 
             4040/(9*n^2) - 3256/(27*n) + 608/(1 + n)^3 + 32/(9*(1 + n)^2) + 
             4120/(27*(1 + n)) + 1280/(9*(2 + n)^2) - 5200/(27*(2 + n)))*
            S[-2, 1, n] + (-64/(-1 + n) + 256/(3*n^2) - 112/(3*n) + 
             256/(3*(1 + n)^2) + 112/(3*(1 + n)) + 64/(2 + n))*S[-2, 2, n] + 
           (64*S[-2, 3, n])/3 + (832*S[1, -4, n])/9 + 
           (1600/27 - 704/(3*(-1 + n)) + 1232/(3*n^2) - 3520/(9*n) + 
             1232/(3*(1 + n)^2) + 3520/(9*(1 + n)) + 704/(3*(2 + n)))*
            S[1, -3, n] + (3584/81 - 80/(3*(-2 + n)) - 832/(3*(-1 + n)^2) + 
             16160/(27*(-1 + n)) + 1856/(3*n^3) - 8200/(9*n^2) - 1064/(3*n) + 
             3424/(3*(1 + n)^3) - 1216/(9*(1 + n)^2) + 248/(1 + n) + 
             2560/(9*(2 + n)^2) - 12560/(27*(2 + n)))*S[1, -2, n] + 
           (8696/27 - 1184/(3*(-1 + n)^3) + 28852/(27*(-1 + n)^2) - 
             132815/(81*(-1 + n)) + 3968/(3*n^4) - 23248/(9*n^3) + 
             81694/(27*n^2) - 35228/(27*n) + 3568/(3*(1 + n)^4) - 
             5480/(3*(1 + n)^3) + 31192/(27*(1 + n)^2) + 63245/(27*(1 + n)) + 
             2816/(9*(2 + n)^3) - 10048/(27*(2 + n)^2) + 62588/(81*(2 + n)))*
            S[1, 1, n] + (4024/27 - 128/(3*(-1 + n)^2) - 668/(27*(-1 + n)) + 
             880/(3*n^3) - 1052/(9*n^2) + 4154/(9*n) - 640/(3*(1 + n)^3) - 
             296/(9*(1 + n)^2) - 638/(1 + n) + 800/(9*(2 + n)^2) + 
             4448/(27*(2 + n)))*S[1, 2, n] + (764/9 + 848/(9*(-1 + n)) - 
             240/n^2 + 1144/(9*n) - 176/(1 + n)^2 - 2440/(9*(1 + n)) - 
             128/(9*(2 + n)))*S[1, 3, n] + (256*S[1, 4, n])/9 + 
           (352/9 - 8/(1 + n))*S[2, -3, n] + (640/27 - 832/(9*(-1 + n)) + 
             448/(3*n^2) - 1120/(9*n) + 448/(3*(1 + n)^2) + 
             1120/(9*(1 + n)) + 832/(9*(2 + n)))*S[2, -2, n] + 
           (2110/27 - 256/(3*(-1 + n)^2) + 7868/(27*(-1 + n)) + 
             1232/(3*n^3) - 7432/(9*n^2) + 5338/(9*n) + 896/(3*(1 + n)^3) - 
             4552/(9*(1 + n)^2) - 546/(1 + n) + 736/(9*(2 + n)^2) - 
             7328/(27*(2 + n)))*S[2, 1, n] + (458/9 - 32/(3*(-1 + n)) + 
             160/(3*n^2) - 280/(3*n) + 112/(3*(1 + n)^2) + 392/(3*(1 + n)) - 
             16/(3*(2 + n)))*S[2, 2, n] + (808*S[2, 3, n])/9 + 
           (544/9 - 16/(1 + n))*S[3, -2, n] + (1318/27 - 976/(9*(-1 + n)) + 
             208/n^2 - 392/(3*n) + 176/(1 + n)^2 + 200/(1 + n) + 
             544/(9*(2 + n)))*S[3, 1, n] + (176/3 + 8/(1 + n))*S[3, 2, n] - 
           (8*S[4, 1, n])/9 - (256*S[-3, 1, 1, n])/9 + (64 - 32/(1 + n))*
            S[-2, -2, 1, n] + (128*S[-2, 1, -2, n])/3 + 
           (-1088/(9*(-1 + n)) + 288/n^2 - 2512/(9*n) + 288/(1 + n)^2 + 
             2512/(9*(1 + n)) + 1088/(9*(2 + n)))*S[-2, 1, 1, n] + 
           (640*S[1, -3, 1, n])/9 + (64*S[1, -2, -2, n])/3 + 
           (1280/27 - 3392/(9*(-1 + n)) + 1664/(3*n^2) - 400/n + 
             1664/(3*(1 + n)^2) + 400/(1 + n) + 3392/(9*(2 + n)))*
            S[1, -2, 1, n] + (128*S[1, -2, 2, n])/3 + (896*S[1, 1, -3, n])/
            9 + (640/9 - 3904/(9*(-1 + n)) + 1952/(3*n^2) - 4144/(9*n) + 
             1952/(3*(1 + n)^2) + 4144/(9*(1 + n)) + 3904/(9*(2 + n)))*
            S[1, 1, -2, n] + (3472/9 - 4352/(9*(-1 + n)^2) + 
             27680/(27*(-1 + n)) + 3904/(3*n^3) - 16496/(9*n^2) + 
             4720/(9*n) + 3392/(3*(1 + n)^3) - 8288/(9*(1 + n)^2) - 
             7456/(9*(1 + n)) + 2944/(9*(2 + n)^2) - 19472/(27*(2 + n)))*
            S[1, 1, 1, n] + (1156/9 + 608/(9*(-1 + n)) - 784/(3*n^2) + 
             2356/(9*n) - 544/(3*(1 + n)^2) - 3832/(9*(1 + n)) + 
             112/(9*(2 + n)))*S[1, 1, 2, n] + (184*S[1, 1, 3, n])/9 + 
           (320*S[1, 2, -2, n])/9 + (1196/9 - 1120/(9*(-1 + n)) + 
             656/(3*n^2) - 1312/(9*n) + 608/(3*(1 + n)^2) + 
             1648/(9*(1 + n)) + 976/(9*(2 + n)))*S[1, 2, 1, n] + 
           (160*S[1, 2, 2, n])/3 + (8*S[1, 3, 1, n])/3 + (256*S[2, -2, 1, n])/
            9 + (320/9 - 16/(1 + n))*S[2, 1, -2, n] + 
           (248/3 - 608/(3*(-1 + n)) + 464/n^2 - 1052/(3*n) + 384/(1 + n)^2 + 
             1544/(3*(1 + n)) + 368/(3*(2 + n)))*S[2, 1, 1, n] + 
           (904/9 + 8/(1 + n))*S[2, 1, 2, n] + (-112/9 - 8/(1 + n))*
            S[2, 2, 1, n] - (296*S[3, 1, 1, n])/9 + (512*S[1, -2, 1, 1, n])/
            9 + (256*S[1, 1, -2, 1, n])/3 + (1280*S[1, 1, 1, -2, n])/9 + 
           (352 - 4160/(9*(-1 + n)) + 2080/(3*n^2) - 1040/(3*n) + 
             2080/(3*(1 + n)^2) + 1040/(3*(1 + n)) + 4160/(9*(2 + n)))*
            S[1, 1, 1, 1, n] - (152*S[1, 1, 1, 2, n])/9 + 
           (32*S[1, 1, 2, 1, n])/9 + (56*S[1, 2, 1, 1, n])/3 + 
           (1166/9 - 32/(-1 + n)^3 - 334/(9*(-1 + n)^2) + 
             4955/(54*(-1 + n)) - 96/n^4 + 926/(3*n^3) - 3565/(9*n^2) + 
             5644/(27*n) + 144/(1 + n)^4 + 272/(1 + n)^3 + 
             332/(3*(1 + n)^2) - 17723/(54*(1 + n)) - 64/(2 + n)^3 + 
             256/(9*(2 + n)^2) + 344/(27*(2 + n)) + (32*S[-3, n])/3 + 
             (32/(-1 + n) - 48/n^2 + 104/(3*n) - 48/(1 + n)^2 - 104/
                (3*(1 + n)) - 32/(2 + n))*S[-2, n] + 
             (-1736/27 + 64/(3*(-1 + n)^2) - 880/(9*(-1 + n)) - 128/n^3 + 712/
                (3*n^2) - 520/(3*n) - 64/(1 + n)^3 + 496/(3*(1 + n)^2) + 592/
                (3*(1 + n)) - 128/(3*(2 + n)^2) + 664/(9*(2 + n)))*S[1, n] + 
             (-176/9 - 32/(3*(-1 + n)) + 16/n^2 - 8/n + 16/(1 + n)^2 + 8/
                (1 + n) + 32/(3*(2 + n)))*S[2, n] - (32*S[3, n])/3 - 
             (64*S[1, -2, n])/3 + (-176/3 + 160/(3*(-1 + n)) - 80/n^2 + 40/
                n - 80/(1 + n)^2 - 40/(1 + n) - 160/(3*(2 + n)))*S[1, 1, n])*
            zeta[2] + (3194/9 - 160/(3*(-2 + n)) + 2752/(9*(-1 + n)^2) - 
             5656/(9*(-1 + n)) - 3904/(3*n^3) + 28952/(9*n^2) - 
             98060/(27*n) - 800/(3*(1 + n)^3) + 19040/(9*(1 + n)^2) + 
             82220/(27*(1 + n)) - 128/(9*(2 + n)^2) + 7408/(9*(2 + n)) + 
             (320/3 - 64/(1 + n))*S[-2, n] + (-8168/27 - 2080/(9*(-1 + n)) + 
               320/(3*n^2) + 88/(3*n) + 704/(3*(1 + n)^2) - 880/(3*(1 + n)) + 
               2944/(9*(2 + n)))*S[1, n] + (256/3 + 32/(1 + n))*S[2, n] + 
             (64*S[1, 1, n])/3)*zeta[3] + (60 + 64/(-1 + n) - 384/n^2 + 
             440/n - 240/(1 + n)^2 - 776/(1 + n) + 80/(2 + n) - 16*S[1, n])*
            zeta[4] - (160*zeta[5])/(1 + n)) + 
         cf^2*(27233/12 + 1540/(9*n^5) + 1099/(9*n^4) + 113371/(324*n^3) + 
           72329/(216*n^2) + 33703/(324*n) + 9130/(9*(1 + n)^5) + 
           2069/(9*(1 + n)^4) + 14374/(81*(1 + n)^3) + 27761/(81*(1 + n)^2) - 
           1943/(162*(1 + n)) + 528*S[-6, n] + (-1180/9 + 1544/(3*n) - 
             1544/(3*(1 + n)))*S[-5, n] + (-1474/27 + 120/(-1 + n) + 
             608/n^2 - 6068/(9*n) + 88/(3*(1 + n)^2) + 5240/(9*(1 + n)))*
            S[-4, n] + (-292/81 + 168/(-1 + n) + 1900/(3*n^3) - 
             5042/(9*n^2) + 4174/(27*n) + 376/(3*(1 + n)^3) + 
             452/(3*(1 + n)^2) - 9142/(27*(1 + n)))*S[-3, n] + 
           (136 - 4/(-2 + n) - 64/(-1 + n)^2 + 206/(3*(-1 + n)) + 240/n^4 + 
             1072/(9*n^3) - 2240/(27*n^2) - 99172/(81*n) + 528/(1 + n)^4 + 
             7040/(9*(1 + n)^3) + 29168/(27*(1 + n)^2) + 91666/(81*(1 + n)))*
            S[-2, n] + (-198853/108 + 2/(-2 + n) + 64/(-1 + n)^2 - 
             710/(3*(-1 + n)) + 336/n^5 - 7534/(9*n^4) + 5326/(9*n^3) - 
             302195/(324*n^2) + 1083341/(648*n) + 2248/(3*(1 + n)^5) + 
             24598/(9*(1 + n)^4) + 10375/(9*(1 + n)^3) - 
             6935/(162*(1 + n)^2) - 200867/(162*(1 + n)))*S[1, n] + 
           (-725647/648 - 2/(-2 + n) - 64/(-1 + n) - 72/n^4 + 2062/(9*n^3) + 
             2170/(27*n^2) + 82471/(324*n) + 272/(1 + n)^4 + 
             50/(3*(1 + n)^3) + 389/(27*(1 + n)^2) + 8591/(324*(1 + n)))*
            S[2, n] + (-17987/27 + 104/(-1 + n) - 212/(3*n^3) + 
             2546/(9*n^2) - 20557/(27*n) - 272/(3*(1 + n)^3) + 
             554/(9*(1 + n)^2) + 14572/(27*(1 + n)))*S[3, n] + 
           (-13304/27 - 120/(-1 + n) + 8/n^2 + 2036/(9*n) - 
             352/(3*(1 + n)^2) - 2072/(9*(1 + n)))*S[4, n] + 
           (-1660/3 - 344/(3*n) + 344/(3*(1 + n)))*S[5, n] - 528*S[6, n] - 
           400*S[-5, 1, n] - (616*S[-4, -2, n])/3 + 
           (-376/9 - 272/n + 244/(1 + n))*S[-4, 1, n] + (292*S[-4, 2, n])/3 - 
           916*S[-3, -3, n] + (1616/3 - 344/(3*n) + 488/(3*(1 + n)))*
            S[-3, -2, n] + (-1228/27 - 4/(-2 + n) - 132/(-1 + n) - 
             1504/(3*n^2) + 2788/(9*n) + 148/(1 + n)^2 - 1672/(9*(1 + n)))*
            S[-3, 1, n] + (-160/3 + 92/n - 56/(1 + n))*S[-3, 2, n] + 
           (400*S[-3, 3, n])/3 - (704*S[-2, -4, n])/3 + 
           (472/3 - 64/(3*n) + 640/(3*(1 + n)))*S[-2, -3, n] + 
           (2672/9 + 16/(3*(-2 + n)) + 176/(-1 + n) + 544/(3*n^2) - 
             2192/(3*n) - 512/(3*(1 + n)^2) + 1672/(3*(1 + n)))*
            S[-2, -2, n] + (72 - 4/(-2 + n) - 64/(-1 + n)^2 - 
             58/(3*(-1 + n)) - 1336/(3*n^3) + 5032/(9*n^2) - 29980/(27*n) - 
             192/(1 + n)^3 + 3968/(9*(1 + n)^2) + 30610/(27*(1 + n)))*
            S[-2, 1, n] + (8/(3*(-2 + n)) + 24/(-1 + n) + 440/(3*n^2) - 
             132/n - 16/(3*(1 + n)^2) + 316/(3*(1 + n)))*S[-2, 2, n] + 
           (376/3 + 144/n - 144/(1 + n))*S[-2, 3, n] - (832*S[-2, 4, n])/3 - 
           (3664*S[1, -5, n])/3 + (3388/9 - 440/n + 512/(1 + n))*
            S[1, -4, n] + (6310/27 - 168/(-1 + n) - 204/n^2 - 2680/(9*n) + 
             1060/(3*(1 + n)^2) + 3832/(9*(1 + n)))*S[1, -3, n] + 
           (16784/81 + 4/(-2 + n) + 64/(-1 + n)^2 - 470/(3*(-1 + n)) - 
             1328/(3*n^3) + 164/(9*n^2) - 4040/(3*n) + 1712/(3*(1 + n)^3) + 
             10520/(9*(1 + n)^2) + 4354/(3*(1 + n)))*S[1, -2, n] + 
           (-246289/648 + 472/n^4 - 906/n^3 + 3230/(9*n^2) - 36695/(36*n) - 
             272/(3*(1 + n)^4) + 7138/(3*(1 + n)^3) + 13253/(9*(1 + n)^2) + 
             38233/(36*(1 + n)))*S[1, 1, n] + (-35090/81 + 2/(-2 + n) + 
             20/(-1 + n) - 80/n^3 + 52/n^2 - 925/(3*n) + 376/(3*(1 + n)^3) + 
             1172/(9*(1 + n)^2) + 1115/(9*(1 + n)))*S[1, 2, n] + 
           (-10234/27 - 104/(-1 + n) - 48/n^2 + 770/(9*n) + 
             80/(3*(1 + n)^2) - 596/(9*(1 + n)))*S[1, 3, n] + 
           (-3748/9 - 104/n + 224/(1 + n))*S[1, 4, n] + (1264*S[1, 5, n])/3 - 
           (4712*S[2, -4, n])/3 + (2152/9 + 184/(3*n) + 104/(3*(1 + n)))*
            S[2, -3, n] + (1336/27 + 16/(3*(-2 + n)) + 16/(-1 + n) + 
             272/n^2 - 2308/(9*n) - 256/(3*(1 + n)^2) + 1972/(9*(1 + n)))*
            S[2, -2, n] + (-41147/81 - 2/(-2 + n) - 20/(-1 + n) - 48/n^3 + 
             14/(9*n^2) + 458/(9*n) + 640/(3*(1 + n)^3) + 
             4252/(9*(1 + n)^2) + 1601/(9*(1 + n)))*S[2, 1, n] + 
           (-8681/27 + 8/(3*(-2 + n)) + 40/(-1 + n) + 44/(3*n^2) - 
             1358/(9*n) + 88/(1 + n)^2 + 1142/(9*(1 + n)))*S[2, 2, n] + 
           (-5560/9 - 44/(3*n) + 368/(3*(1 + n)))*S[2, 3, n] + 
           (248*S[2, 4, n])/3 - 1072*S[3, -3, n] + 
           (2416/9 - 168/n + 344/(1 + n))*S[3, -2, n] + 
           (-2816/27 - 4/(-2 + n) + 44/(-1 + n) - 384/n^2 - 1274/(9*n) + 
             608/(3*(1 + n)^2) + 2168/(9*(1 + n)))*S[3, 1, n] + 
           (-1232/9 - 188/(3*n) - 304/(3*(1 + n)))*S[3, 2, n] - 
           276*S[3, 3, n] - (1696*S[4, -2, n])/3 + 
           (518/3 - 1288/(3*n) + 1000/(3*(1 + n)))*S[4, 1, n] + 
           (140*S[4, 2, n])/3 + 64*S[5, 1, n] - (1888*S[-4, 1, 1, n])/3 + 
           376*S[-3, -2, 1, n] + 992*S[-3, 1, -2, n] + 
           (-76/9 - 2152/(3*n) + 2152/(3*(1 + n)))*S[-3, 1, 1, n] + 
           (20*S[-3, 1, 2, n])/3 - (244*S[-3, 2, 1, n])/3 + 
           (280*S[-2, -3, 1, n])/3 - 320*S[-2, -2, -2, n] + 
           (344 + 640/(3*n) - 496/(3*(1 + n)))*S[-2, -2, 1, n] - 
           (208*S[-2, -2, 2, n])/3 + (664*S[-2, 1, -3, n])/3 + 
           (680/3 + 832/(3*n) - 592/(3*(1 + n)))*S[-2, 1, -2, n] + 
           (-1864/(3*n^2) + 2228/(9*n) - 584/(3*(1 + n)^2) - 
             2228/(9*(1 + n)))*S[-2, 1, 1, n] + 
           (16 - 64/(3*n) + 16/(3*(1 + n)))*S[-2, 1, 2, n] + 
           (64*S[-2, 1, 3, n])/3 - (784*S[-2, 2, -2, n])/3 + 
           (-16 - 160/(3*n) + 208/(3*(1 + n)))*S[-2, 2, 1, n] - 
           64*S[-2, 2, 2, n] + (1312*S[-2, 3, 1, n])/3 + 872*S[1, -4, 1, n] + 
           (664*S[1, -3, -2, n])/3 + (1792/9 - 116/(3*n) + 368/(3*(1 + n)))*
            S[1, -3, 1, n] - 248*S[1, -3, 2, n] + (1040*S[1, -2, -3, n])/3 + 
           (184/3 + 368/n - 544/(1 + n))*S[1, -2, -2, n] + 
           (2456/27 + 8/(3*(-2 + n)) + 216/(-1 + n) + 248/n^2 - 892/n - 
             320/(1 + n)^2 + 2092/(3*(1 + n)))*S[1, -2, 1, n] + 
           (320/3 - 248/(3*n) + 32/(3*(1 + n)))*S[1, -2, 2, n] - 
           288*S[1, -2, 3, n] + 1548*S[1, 1, -4, n] + 
           (4208/9 - 888/n + 720/(1 + n))*S[1, 1, -3, n] + 
           (3244/9 - 8/(3*(-2 + n)) - 40/(-1 + n) - 528/n^2 - 4228/(9*n) + 
             536/(1 + n)^2 + 4684/(9*(1 + n)))*S[1, 1, -2, n] + 
           (-2 + 192/n^3 - 6986/(9*n^2) - 1730/(9*n) - 192/(1 + n)^3 + 
             15554/(9*(1 + n)^2) + 8552/(9*(1 + n)))*S[1, 1, 1, n] + 
           (199/3 - 4/(3*(-2 + n)) - 20/(-1 + n) - 392/(3*n^2) - 1664/(9*n) - 
             340/(3*(1 + n)^2) + 884/(9*(1 + n)))*S[1, 1, 2, n] + 
           (2360/9 - 320/(3*n) + 20/(3*(1 + n)))*S[1, 1, 3, n] - 
           28*S[1, 1, 4, n] + (1888*S[1, 2, -3, n])/3 + 
           (824/9 - 80/n - 176/(1 + n))*S[1, 2, -2, n] + 
           (10 + 4/(3*(-2 + n)) + 20/(-1 + n) - 20/n^2 - 1366/(3*n) + 
             248/(3*(1 + n)^2) + 1538/(3*(1 + n)))*S[1, 2, 1, n] + 
           (-1544/9 - 84/n + 80/(1 + n))*S[1, 2, 2, n] + (16*S[1, 2, 3, n])/
            3 + 408*S[1, 3, -2, n] + (2218/9 - 460/(3*n) + 448/(3*(1 + n)))*
            S[1, 3, 1, n] + (292*S[1, 3, 2, n])/3 + (2612*S[1, 4, 1, n])/3 + 
           (3392*S[2, -3, 1, n])/3 - 304*S[2, -2, -2, n] + 
           (40/9 + 88/n - 24/(1 + n))*S[2, -2, 1, n] - (752*S[2, -2, 2, n])/
            3 + (1696*S[2, 1, -3, n])/3 + (-40/9 - 40/n + 40/(1 + n))*
            S[2, 1, -2, n] + (-100 + 20/(3*n^2) - 3196/(9*n) + 
             572/(3*(1 + n)^2) + 5068/(9*(1 + n)))*S[2, 1, 1, n] + 
           (-520/3 - 140/n + 80/(1 + n))*S[2, 1, 2, n] + 12*S[2, 1, 3, n] - 
           (592*S[2, 2, -2, n])/3 + (524/9 - 64/(3*n) - 56/(3*(1 + n)))*
            S[2, 2, 1, n] - (176*S[2, 2, 2, n])/3 + (1396*S[2, 3, 1, n])/3 + 
           808*S[3, -2, 1, n] + 248*S[3, 1, -2, n] + 
           (4930/9 - 264/n + 396/(1 + n))*S[3, 1, 1, n] + (320*S[3, 1, 2, n])/
            3 + 244*S[3, 2, 1, n] - (500*S[4, 1, 1, n])/3 - 
           304*S[-3, 1, 1, 1, n] - (160*S[-2, -2, 1, 1, n])/3 - 
           (304*S[-2, 1, -2, 1, n])/3 + (2912*S[-2, 1, 1, -2, n])/3 + 
           (-304/n + 304/(1 + n))*S[-2, 1, 1, 1, n] + 32*S[-2, 1, 1, 2, n] - 
           32*S[-2, 1, 2, 1, n] + (4784*S[1, -3, 1, 1, n])/3 - 
           (1472*S[1, -2, -2, 1, n])/3 - (3104*S[1, -2, 1, -2, n])/3 + 
           (152/9 + 2656/(3*n) - 2656/(3*(1 + n)))*S[1, -2, 1, 1, n] + 
           (104*S[1, -2, 1, 2, n])/3 + (344*S[1, -2, 2, 1, n])/3 - 
           (2204*S[1, 1, -3, 1, n])/3 - 400*S[1, 1, -2, -2, n] + 
           (1000/3 + 488/n - 512/(1 + n))*S[1, 1, -2, 1, n] + 
           (808*S[1, 1, -2, 2, n])/3 + 732*S[1, 1, 1, -3, n] + 
           (5528/9 - 824/n + 1056/(1 + n))*S[1, 1, 1, -2, n] + 
           (9034/9 - 1540/n + 1540/(1 + n))*S[1, 1, 1, 1, n] + 
           (8296/9 + 60/n - 328/(1 + n))*S[1, 1, 1, 2, n] + 
           (568*S[1, 1, 1, 3, n])/3 + 224*S[1, 1, 2, -2, n] + 
           (2384/3 - 68/(3*n) - 232/(3*(1 + n)))*S[1, 1, 2, 1, n] + 
           120*S[1, 1, 2, 2, n] - (64*S[1, 1, 3, 1, n])/3 - 
           928*S[1, 2, -2, 1, n] + 128*S[1, 2, 1, -2, n] + 
           (6218/9 - 124/(3*n) + 460/(3*(1 + n)))*S[1, 2, 1, 1, n] + 
           228*S[1, 2, 1, 2, n] + (116*S[1, 2, 2, 1, n])/3 + 
           432*S[1, 3, 1, 1, n] + 1472*S[2, -2, 1, 1, n] - 
           928*S[2, 1, -2, 1, n] + 128*S[2, 1, 1, -2, n] + 
           (5656/9 + 384/(1 + n))*S[2, 1, 1, 1, n] + (844*S[2, 1, 1, 2, n])/
            3 + 68*S[2, 1, 2, 1, n] + (8*S[2, 2, 1, 1, n])/3 - 
           176*S[3, 1, 1, 1, n] + 608*S[1, -2, 1, 1, 1, n] - 
           (6272*S[1, 1, -2, 1, 1, n])/3 + 120*S[1, 1, 1, -2, 1, n] + 
           1024*S[1, 1, 1, 1, -2, n] + 3080*S[1, 1, 1, 1, 1, n] - 
           144*S[1, 1, 1, 1, 2, n] - (20*S[1, 1, 1, 2, 1, n])/3 + 
           (284*S[1, 1, 2, 1, 1, n])/3 + 96*S[1, 2, 1, 1, 1, n] + 
           (-3099/16 - 110/(3*n^3) - 53/(2*n^2) - 1549/(24*n) - 
             209/(3*(1 + n)^3) + 61/(6*(1 + n)^2) + 2143/(24*(1 + n)) - 
             24*S[-4, n] + (122/3 - 36/n + 36/(1 + n))*S[-3, n] + 
             (-12/n^2 + 194/(3*n) - 12/(1 + n)^2 - 194/(3*(1 + n)))*
              S[-2, n] + (601/2 + 121/(3*n^2) + 139/(3*n) - 517/
                (3*(1 + n)^2) - 238/(3*(1 + n)))*S[1, n] + 
             (499/3 + 22/(3*n) - 22/(3*(1 + n)))*S[2, n] + 
             (106 + 12/n - 12/(1 + n))*S[3, n] + 24*S[4, n] + 
             24*S[-3, 1, n] + (24/n - 24/(1 + n))*S[-2, 1, n] + 
             72*S[1, -3, n] + (-244/3 + 48/n - 48/(1 + n))*S[1, -2, n] + 
             (-41/3 + 198/n - 198/(1 + n))*S[1, 1, n] - (44*S[1, 2, n])/3 - 
             24*S[1, 3, n] + 48*S[2, -2, n] - (44*S[2, 1, n])/3 - 
             24*S[3, 1, n] - 48*S[1, -2, 1, n] - 96*S[1, 1, -2, n] - 
             396*S[1, 1, 1, n])*zeta[2] + (-2257/6 + 8/(-2 + n) - 
             64/(-1 + n)^2 + 302/(3*(-1 + n)) + 136/n^3 + 136/(3*n^2) - 
             2269/(3*n) - 240/(1 + n)^3 - 3502/(3*(1 + n)^2) - 
             1952/(3*(1 + n)) - 520*S[-3, n] + (1328/3 + 160/n + 112/(1 + n))*
              S[-2, n] + (3253/3 - 16/(3*(-2 + n)) + 96/(-1 + n) - 88/n^2 - 
               98/(3*n) - 800/(1 + n)^2 - 1730/(3*(1 + n)))*S[1, n] + 
             (2456/3 - 8/n - 136/(1 + n))*S[2, n] + 176*S[3, n] + 
             416*S[-2, 1, n] - 112*S[1, -2, n] + (-912 + 120/n - 408/(1 + n))*
              S[1, 1, n] + 64*S[1, 2, n] + 24*S[2, 1, n] - 288*S[1, 1, 1, n])*
            zeta[3] + (-357/2 + 36/n^2 + 27/n - 108/(1 + n)^2 - 339/(1 + n) - 
             144*S[-2, n] + (180 + 108/n - 396/(1 + n))*S[1, n] + 
             72*S[2, n] - 144*S[1, 1, n])*zeta[4] + 
           (-20 + 80/n + 640/(1 + n) - 80*S[1, n])*zeta[5])) + 
       xib*(((31*ca^2*cf)/24 + ca*(-(cf*tf)/3 + cf^2*(31/4 + 31/(6*n) - 31/
                (6*(1 + n)) - (31*S[1, n])/3)) + cf^2*tf*
            (-2 + 16/(3*(-1 + n)) - 8/n^2 + 8/(3*n) - 8/(1 + n)^2 - 
             8/(3*(1 + n)) - 16/(3*(2 + n)) + (8*S[1, n])/3) + 
           cf^3*(9/2 + 2/n^2 + 2/n + 2/(1 + n)^2 - 2/(1 + n) + 
             (-12 - 8/n + 8/(1 + n))*S[1, n] - 8*S[2, n] + 16*S[1, 1, n]))/
          eps^3 + (ca^2*cf*(383/48 - 31/(8*n) - (31*S[1, n])/8) + 
           cf^2*tf*(-38/3 + 32/(3*(-1 + n)^2) - 24/(-1 + n) - 16/n^3 + 
             24/n^2 + 202/(9*n) - 40/(1 + n)^3 - 28/(9*(1 + n)) - 
             32/(3*(2 + n)^2) + 8/(2 + n) + (70/9 + 16/(3*(-1 + n)) - 8/n^2 - 
               8/(1 + n)^2 - 8/(3*(1 + n)) - 16/(3*(2 + n)))*S[1, n] + 
             (16*S[2, n])/3) + ca*(cf*tf*(-13/6 + 4/(3*(-1 + n)^2) - 49/
                (9*(-1 + n)) + 4/n^3 + 2/n^2 + 9/n - 3/(1 + n) + 4/
                (9*(2 + n)) + S[1, n]) + cf^2*(1163/24 - 3/(2*n^2) + 319/
                (36*n) - 14/(1 + n)^2 - 419/(18*(1 + n)) + 4*S[-3, n] + 
               (4/n - 4/(1 + n))*S[-2, n] + (-1361/36 + 31/(2*n) - 
                 13/(6*(1 + n)))*S[1, n] - (71*S[2, n])/3 - 4*S[3, n] - 8*
                S[1, -2, n] + 9*S[1, 1, n])) + cf^3*(51/2 + 4/n^3 - 2/n^2 + 
             13/(2*n) + 10/(1 + n)^3 - 4/(1 + n)^2 - 14/(1 + n) - 
             8*S[-3, n] + (-8/n + 8/(1 + n))*S[-2, n] + 
             (-83/2 - 2/n^2 + 6/n + 22/(1 + n)^2 + 10/(1 + n))*S[1, n] + 
             (-34 - 4/n + 12/(1 + n))*S[2, n] - 24*S[3, n] + 16*S[1, -2, n] + 
             (20 - 24/n + 8/(1 + n))*S[1, 1, n] + 32*S[1, 2, n] + 
             32*S[2, 1, n]))/eps^2 + cf^2*tf*(-5864/27 + 128/(3*(-1 + n)^4) - 
           96/(-1 + n)^3 + 200/(-1 + n)^2 - 886/(3*(-1 + n)) + 80/n^5 - 
           296/n^4 + 1070/(3*n^3) - 1106/(3*n^2) + 60910/(81*n) - 
           520/(1 + n)^5 + 80/(1 + n)^4 + 12/(1 + n)^3 + 304/(9*(1 + n)^2) - 
           35770/(81*(1 + n)) - 128/(3*(2 + n)^4) + 32/(2 + n)^3 - 
           40/(2 + n)^2 + 46/(3*(2 + n)) + (7048/81 + 64/(3*(-1 + n)^3) - 
             208/(3*(-1 + n)^2) + 212/(-1 + n) + 88/n^4 - 592/(3*n^3) + 
             1162/(9*n^2) - 4154/(9*n) - 152/(1 + n)^4 - 64/(1 + n)^3 + 
             44/(3*(1 + n)^2) + 7516/(27*(1 + n)) - 64/(3*(2 + n)^3) + 
             16/(3*(2 + n)^2) - 28/(2 + n))*S[1, n] + 
           (1630/27 + 32/(3*(-1 + n)^2) - 104/(3*(-1 + n)) + 56/(3*n^2) + 
             574/(9*n) - 40/(1 + n)^3 - 16/(1 + n)^2 - 220/(9*(1 + n)) - 
             32/(3*(2 + n)^2) + 8/(3*(2 + n)))*S[2, n] + 
           (422/9 + 16/(3*(-1 + n)) - 8/n^2 + 32/(3*n) - 8/(1 + n)^2 - 
             8/(3*(1 + n)) - 16/(3*(2 + n)))*S[3, n] + (112*S[4, n])/3 + 
           (166/3 - 32/(3*(-1 + n)^2) - 88/(3*(-1 + n)) + 96/n^3 - 
             248/(3*n^2) + 1690/(9*n) + 40/(1 + n)^3 - 80/(1 + n)^2 - 
             932/(9*(1 + n)) + 32/(3*(2 + n)^2) - 104/(3*(2 + n)))*
            S[1, 1, n] + (106/9 - 16/(3*(-1 + n)) + 8/n^2 - 32/(3*n) + 
             8/(1 + n)^2 + 8/(3*(1 + n)) + 16/(3*(2 + n)))*S[1, 2, n] + 
           (32*S[1, 3, n])/3 + (106/9 - 16/(3*(-1 + n)) + 8/n^2 - 32/(3*n) + 
             8/(1 + n)^2 + 8/(3*(1 + n)) + 16/(3*(2 + n)))*S[2, 1, n] + 
           (32*S[2, 2, n])/3 + (32*S[3, 1, n])/3 + 
           (-242/9 - 176/(3*(-1 + n)) + 88/n^2 - 64/n + 88/(1 + n)^2 + 
             88/(3*(1 + n)) + 176/(3*(2 + n)))*S[1, 1, 1, n] - 
           (32*S[1, 1, 2, n])/3 - (32*S[1, 2, 1, n])/3 - (32*S[2, 1, 1, n])/
            3 - 64*S[1, 1, 1, 1, n] + (19 - 16/(-1 + n)^2 + 36/(-1 + n) + 
             24/n^3 - 36/n^2 - 101/(3*n) + 60/(1 + n)^3 + 14/(3*(1 + n)) + 
             16/(2 + n)^2 - 12/(2 + n) + (-35/3 - 8/(-1 + n) + 12/n^2 + 12/
                (1 + n)^2 + 4/(1 + n) + 8/(2 + n))*S[1, n] - 8*S[2, n])*
            zeta[2] + (-6 + 16/(-1 + n) - 24/n^2 + 8/n - 24/(1 + n)^2 - 
             8/(1 + n) - 16/(2 + n) + 8*S[1, n])*zeta[3]) + 
         (cf^2*tf*(-520/9 + 64/(3*(-1 + n)^3) - 48/(-1 + n)^2 + 
             100/(-1 + n) - 8/n^4 - 8/n^3 + 6/n^2 - 3970/(27*n) - 
             152/(1 + n)^4 + 16/(1 + n)^3 - 4/(3*(1 + n)^2) + 
             2068/(27*(1 + n)) - 64/(3*(2 + n)^3) + 16/(2 + n)^2 - 
             20/(2 + n) + (986/27 + 32/(3*(-1 + n)^2) - 104/(3*(-1 + n)) + 32/
                (3*n^2) + 194/(3*n) - 40/(1 + n)^3 - 16/(1 + n)^2 - 220/
                (9*(1 + n)) - 32/(3*(2 + n)^2) + 8/(3*(2 + n)))*S[1, n] + 
             (158/9 + 16/(3*(-1 + n)) - 8/n^2 + 8/(3*n) - 8/(1 + n)^2 - 8/
                (3*(1 + n)) - 16/(3*(2 + n)))*S[2, n] + (40*S[3, n])/3 + 
             (2 - 16/(3*(-1 + n)) + 8/n^2 - 40/(3*n) + 8/(1 + n)^2 + 8/
                (3*(1 + n)) + 16/(3*(2 + n)))*S[1, 1, n] + (8*S[1, 2, n])/3 + 
             (8*S[2, 1, n])/3 - (40*S[1, 1, 1, n])/3 + 
             (3 - 8/(-1 + n) + 12/n^2 - 4/n + 12/(1 + n)^2 + 4/(1 + n) + 8/
                (2 + n) - 4*S[1, n])*zeta[2]) + cf^3*(107 + 2/n^4 + 2/n^3 + 
             41/(2*n^2) + 43/(2*n) + 38/(1 + n)^4 - 8/(1 + n)^3 - 
             22/(1 + n)^2 - 24/(1 + n) - 32*S[-4, n] + 
             (-8 - 8/n + 16/(1 + n))*S[-3, n] + (8/n^2 - 40/n + 32/
                (1 + n)^2 + 40/(1 + n))*S[-2, n] + (-313/2 + 12/n^3 - 34/
                n^2 - 13/(2*n) + 62/(1 + n)^3 + 28/(1 + n)^2 - 4/(1 + n))*
              S[1, n] + (-295/2 + 10/n^2 - 16/n + 30/(1 + n)^2 + 2/(1 + n))*
              S[2, n] + (-92 - 32/n + 40/(1 + n))*S[3, n] - 72*S[4, n] - 
             8*S[-3, 1, n] + 16*S[-2, -2, n] + (-8/n + 8/(1 + n))*
              S[-2, 1, n] + 56*S[1, -3, n] + (16 - 40/n + 24/(1 + n))*
              S[1, -2, n] + (227/2 - 22/n^2 + 50/n + 18/(1 + n)^2 + 46/
                (1 + n))*S[1, 1, n] + (30 - 12/n + 20/(1 + n))*S[1, 2, n] + 
             72*S[1, 3, n] + 32*S[2, -2, n] + (26 - 4/n + 28/(1 + n))*
              S[2, 1, n] + 40*S[2, 2, n] + 72*S[3, 1, n] + 
             16*S[1, -2, 1, n] + (60 - 56/n - 40/(1 + n))*S[1, 1, 1, n] + 
             64*S[1, 1, 2, n] + 64*S[1, 2, 1, n] + 64*S[2, 1, 1, n] - 
             176*S[1, 1, 1, 1, n] + (-27/4 - 3/n^2 - 3/n - 3/(1 + n)^2 + 3/
                (1 + n) + (18 + 12/n - 12/(1 + n))*S[1, n] + 12*S[2, n] - 24*
                S[1, 1, n])*zeta[2] - (48*zeta[3])/(1 + n)) + 
           ca^2*cf*(2135/32 - 217/(24*n^2) - 157/(48*n) + 
             (-1397/48 - 31/(24*n))*S[1, n] - (341*S[2, n])/24 - 
             (93*S[1, 1, n])/8 + (31/6 - 31/(3*(1 + n)))*S[1, 2, n] + 
             (-31/6 + 31/(3*(1 + n)))*S[2, 1, n] - (31*zeta[2])/16 + 
             (63/4 - 62/(1 + n))*zeta[3]) + 
           ca*(cf*tf*(-73/4 + 4/(3*(-2 + n)) + 4/(3*(-1 + n)^3) - 29/
                (9*(-1 + n)^2) - 98/(9*(-1 + n)) + 24/n^4 - 4/n^3 + 97/
                (3*n^2) - 41/(6*n) - 3/(1 + n)^2 + 56/(3*(1 + n)) + 8/
                (9*(2 + n)^2) - 10/(9*(2 + n)) + (16/(9*(-2 + n)) - 
                 16/(3*(-1 + n)) + 8/n^2 - 8/n + 32/(3*(1 + n)^2) + 
                 56/(9*(1 + n)) + 16/(3*(2 + n)))*S[-2, n] + (47/6 + 
                 4/(-1 + n)^2 - 49/(3*(-1 + n)) + 12/n^3 + 6/n^2 + 73/(3*n) - 
                 9/(1 + n) + 4/(3*(2 + n)))*S[1, n] + (11*S[2, n])/3 + 3*
                S[1, 1, n] + (-4/3 + 8/(3*(1 + n)))*S[1, 2, n] + 
               (4/3 - 8/(3*(1 + n)))*S[2, 1, n] + zeta[2]/2 + (-4 + 
                 16/(1 + n))*zeta[3]) + cf^2*(8669/36 - 41/(2*n^3) + 111/
                (4*n^2) + 2779/(216*n) - 39/(1 + n)^3 - 190/(3*(1 + n)^2) - 
               1454/(27*(1 + n)) + 16*S[-4, n] + (4 + 4/n - 8/(1 + n))*
                S[-3, n] + (-4/n^2 + 20/n - 16/(1 + n)^2 - 20/(1 + n))*
                S[-2, n] + (-43145/216 - 4/n^3 + 169/(6*n^2) - 217/(12*n) + 
                 4/(1 + n)^3 - 8/(1 + n)^2 - 389/(18*(1 + n)))*S[1, n] + 
               (-3469/36 + 4/n^2 - 23/(6*n) - 4/(1 + n)^2 + 11/(6*(1 + n)))*
                S[2, n] + (-209/3 + 12/n - 8/(1 + n))*S[3, n] - 16*S[4, n] + 
               4*S[-3, 1, n] - 8*S[-2, -2, n] + (4/n - 4/(1 + n))*
                S[-2, 1, n] - 28*S[1, -3, n] + (-8 + 20/n - 12/(1 + n))*
                S[1, -2, n] + (85/4 + 175/(6*n) + 85/(6*(1 + n)))*
                S[1, 1, n] + (-7/3 - 2/n + 4/(1 + n)^2 + 4/(1 + n))*
                S[1, 2, n] - (8*S[1, 3, n])/(1 + n) - 16*S[2, -2, n] + 
               (-7/3 + 2/n - 4/(1 + n)^2 - 4/(1 + n))*S[2, 1, n] - 10*
                S[2, 2, n] + (2 + 8/(1 + n))*S[3, 1, n] - 8*S[1, -2, 1, n] + 
               (263*S[1, 1, 1, n])/3 + (-6 + 16/(1 + n))*S[1, 1, 2, n] - 2*
                S[1, 2, 1, n] + (8 - 16/(1 + n))*S[2, 1, 1, n] + (-93/8 - 
                 31/(4*n) + 31/(4*(1 + n)) + (31*S[1, n])/2)*zeta[2] + 
               (-12 - 30/n + 24/(1 + n)^2 + 42/(1 + n) + (48*S[1, n])/
                  (1 + n))*zeta[3])))/eps + cf^3*(367 - 20/n^5 + 46/n^4 - 
           75/(2*n^3) + 201/(2*n^2) - 80/n + 130/(1 + n)^5 - 16/(1 + n)^4 - 
           26/(1 + n)^3 + 12/(1 + n)^2 + 70/(1 + n) - 104*S[-5, n] + 
           (-32 - 24/n + 40/(1 + n))*S[-4, n] + (-48 + 40/n^2 - 120/n + 
             80/(1 + n)^2 + 96/(1 + n))*S[-3, n] + 
           (56/n^3 - 88/n^2 - 72/n + 96/(1 + n)^3 + 96/(1 + n)^2 + 
             72/(1 + n))*S[-2, n] + (-387 + 62/n^4 - 146/n^3 + 343/(2*n^2) + 
             1/(2*n) + 178/(1 + n)^4 + 80/(1 + n)^3 - 20/(1 + n)^2 + 
             38/(1 + n))*S[1, n] + (-655/2 + 24/n^3 - 24/n^2 + 23/(2*n) + 
             78/(1 + n)^3 + 4/(1 + n)^2 + 28/(1 + n))*S[2, n] + 
           (-707/2 - 18/n^2 - 70/n + 102/(1 + n)^2 + 34/(1 + n))*S[3, n] + 
           (-266 - 132/n + 124/(1 + n))*S[4, n] - 216*S[5, n] - 
           48*S[-4, 1, n] + 48*S[-3, -2, n] + (-8 - 8/n + 32/(1 + n))*
            S[-3, 1, n] - 8*S[-3, 2, n] + 48*S[-2, -3, n] + 
           (16 - 48/n + 32/(1 + n))*S[-2, -2, n] + 
           (24/n^2 - 56/n + 32/(1 + n)^2 + 56/(1 + n))*S[-2, 1, n] + 
           (-8/n + 8/(1 + n))*S[-2, 2, n] + 16*S[-2, 3, n] + 
           160*S[1, -4, n] + (56 - 104/n + 96/(1 + n))*S[1, -3, n] + 
           (96 - 40/n^2 - 24/n + 64/(1 + n)^2 + 72/(1 + n))*S[1, -2, n] + 
           (-135/2 - 12/n^3 - 62/n^2 - 231/(2*n) + 42/(1 + n)^3 + 
             132/(1 + n)^2 - 8/(1 + n))*S[1, 1, n] + 
           (-1/2 + 30/n^2 - 36/n + 42/(1 + n)^2 + 30/(1 + n))*S[1, 2, n] + 
           (48 - 40/n + 64/(1 + n))*S[1, 3, n] + 176*S[1, 4, n] + 
           88*S[2, -3, n] + (32 - 40/n + 40/(1 + n))*S[2, -2, n] + 
           (-25/2 + 22/n^2 - 16/n + 74/(1 + n)^2 + 30/(1 + n))*S[2, 1, n] + 
           (4 + 64/(1 + n))*S[2, 2, n] + 40*S[2, 3, n] + 96*S[3, -2, n] + 
           (32 - 8/n + 80/(1 + n))*S[3, 1, n] + 40*S[3, 2, n] + 
           176*S[4, 1, n] + 8*S[-3, 1, 1, n] + 16*S[-2, -2, 1, n] + 
           16*S[-2, 1, -2, n] + (8/n - 8/(1 + n))*S[-2, 1, 1, n] + 
           104*S[1, -3, 1, n] + 16*S[1, -2, -2, n] + (16 - 56/n + 8/(1 + n))*
            S[1, -2, 1, n] + 16*S[1, -2, 2, n] + 72*S[1, 1, -3, n] + 
           (-56/n - 8/(1 + n))*S[1, 1, -2, n] + (1129/2 - 98/n^2 + 246/n - 
             122/(1 + n)^2 + 154/(1 + n))*S[1, 1, 1, n] + 
           (126 - 12/n - 12/(1 + n))*S[1, 1, 2, n] + 200*S[1, 1, 3, n] + 
           16*S[1, 2, -2, n] + (130 - 20/n + 12/(1 + n))*S[1, 2, 1, n] + 
           160*S[1, 2, 2, n] + 200*S[1, 3, 1, n] + 64*S[2, -2, 1, n] + 
           16*S[2, 1, -2, n] + (126 - 12/n + 4/(1 + n))*S[2, 1, 1, n] + 
           160*S[2, 1, 2, n] + 160*S[2, 2, 1, n] + 200*S[3, 1, 1, n] - 
           16*S[1, -2, 1, 1, n] - 64*S[1, 1, -2, 1, n] - 
           80*S[1, 1, 1, -2, n] + (68 - 120/n - 280/(1 + n))*
            S[1, 1, 1, 1, n] - 16*S[1, 1, 1, 2, n] - 16*S[1, 1, 2, 1, n] - 
           16*S[1, 2, 1, 1, n] - 16*S[2, 1, 1, 1, n] - 
           960*S[1, 1, 1, 1, 1, n] + (-153/4 - 6/n^3 + 3/n^2 - 39/(4*n) - 
             15/(1 + n)^3 + 6/(1 + n)^2 + 21/(1 + n) + 12*S[-3, n] + 
             (12/n - 12/(1 + n))*S[-2, n] + (249/4 + 3/n^2 - 9/n - 33/
                (1 + n)^2 - 15/(1 + n))*S[1, n] + (51 + 6/n - 18/(1 + n))*
              S[2, n] + 36*S[3, n] - 24*S[1, -2, n] + 
             (-30 + 36/n - 12/(1 + n))*S[1, 1, n] - 48*S[1, 2, n] - 
             48*S[2, 1, n])*zeta[2] + (111/2 + 54/n^2 - 114/n - 
             90/(1 + n)^2 + 42/(1 + n) + 48*S[-2, n] + 
             (-60 - 72/n + 72/(1 + n))*S[1, n] - 24*S[2, n] + 96*S[1, 1, n])*
            zeta[3] - (72*zeta[4])/(1 + n)) + ca^2*cf*(194543/576 - 
           595/(24*n^3) - 1363/(144*n^2) - 10501/(288*n) - 4*S[-5, n] + 
           (1 - 2/n + 2/(1 + n))*S[-4, n] + (-2 + 3/n^2 - 5/n + 5/(1 + n))*
            S[-3, n] + (-4 + (-1 + n)^(-1) - 2/n^3 + 10/n^2 - 6/n + 
             7/(1 + n))*S[-2, n] + (-23789/288 - 2/(-1 + n) - 1/(2*n^4) + 
             271/(12*n^3) - 1039/(24*n^2) + 5999/(144*n))*S[1, n] + 
           (-8375/144 - n^(-3) - 283/(12*n^2) + 829/(24*n))*S[2, n] + 
           (-1019/24 + (-1 + n)^(-1) + 5/(2*n^2) + 2/n)*S[3, n] + 
           (-1 + 2/n - 2/(1 + n))*S[4, n] + 4*S[5, n] + (-4 + 8/(1 + n))*
            S[-3, -2, n] - 4*S[-2, -3, n] + (-4 - 4/n - 4/(1 + n))*
            S[-2, -2, n] + ((-1 + n)^(-1) + 2/n^2 - 2/n + (1 + n)^(-1))*
            S[-2, 1, n] + (4 + 2/(1 + n))*S[1, -4, n] + (-5 - 6/(1 + n))*
            S[1, -3, n] + (-4 - (-1 + n)^(-1) + 4/n^2 + (1 + n)^(-1))*
            S[1, -2, n] + (-4643/48 + 1/(4*n^3) + 185/(24*n))*S[1, 1, n] + 
           (-1243/72 - 1/(4*n^2) + 127/(12*n) - 62/(3*(1 + n)^2) - 
             1039/(18*(1 + n)))*S[1, 2, n] + (341/12 - (-1 + n)^(-1) - 
             427/(12*(1 + n)))*S[1, 3, n] + (-4 - 2/(1 + n))*S[1, 4, n] + 
           (6*S[2, -3, n])/(1 + n) + (-4 - 4/(1 + n))*S[2, -2, n] + 
           (-3005/72 - 127/(12*n) + 62/(3*(1 + n)^2) + 1039/(18*(1 + n)))*
            S[2, 1, n] + (-299/12 - 1/(4*n) + 19/(3*(1 + n)))*S[2, 2, n] + 
           (7/4 - 11/(2*(1 + n)))*S[2, 3, n] + (4 + 4/(1 + n))*S[3, -2, n] + 
           (14/3 + (-1 + n)^(-1) + 1/(4*n) + 251/(12*(1 + n)))*S[3, 1, n] + 
           (-1 + 7/(2*(1 + n)))*S[3, 2, n] - (19*S[4, 1, n])/4 + 
           8*S[-2, -2, 1, n] + (8 - 16/(1 + n))*S[1, -2, -2, n] - 
           (16*S[1, 1, -3, n])/(1 + n) + (6 + 4/(1 + n))*S[1, 1, -2, n] - 
           (279*S[1, 1, 1, n])/8 + (151/6 - 1/(2*n) - 203/(6*(1 + n)))*
            S[1, 1, 2, n] + (-33/4 + 20/(1 + n))*S[1, 1, 3, n] - 
           (12*S[1, 2, -2, n])/(1 + n) + (-29/3 - 1/(4*n) + 25/(3*(1 + n)))*
            S[1, 2, 1, n] + (15/4 - 10/(1 + n))*S[1, 2, 2, n] + 
           (9/2 - 2/(1 + n))*S[1, 3, 1, n] - (4*S[2, 1, -2, n])/(1 + n) + 
           (-62/3 + 3/(4*n) + 215/(6*(1 + n)))*S[2, 1, 1, n] + 
           (-19/4 + 2/(1 + n))*S[2, 1, 2, n] + (-2 + 4/(1 + n))*
            S[2, 2, 1, n] + (27/4 - 6/(1 + n))*S[3, 1, 1, n] + 
           (16*S[1, 1, 1, -2, n])/(1 + n) + (8*S[1, 1, 1, 2, n])/(1 + n) + 
           (5/2 - 15/(2*(1 + n)))*S[1, 1, 2, 1, n] + (-5/2 - 1/(2*(1 + n)))*
            S[1, 2, 1, 1, n] + (-383/32 + 93/(16*n) + (93*S[1, n])/16)*
            zeta[2] + (445/8 - (-1 + n)^(-1) + 5/(2*n^2) + 108/n - 
             124/(1 + n)^2 - 1012/(3*(1 + n)) + 4*S[-2, n] + 
             (163/2 + 2/(-1 + n) - 117/(2*(1 + n)))*S[1, n] + 
             (-11 + 22/(1 + n))*S[2, n] + (13/2 - 14/(1 + n))*S[1, 1, n])*
            zeta[3] + (189/8 - 93/(1 + n))*zeta[4] - (5*zeta[5])/2) + 
         ca*(cf*tf*(-6899/72 + 16/(3*(-2 + n)^2) - 104/(9*(-2 + n)) - 
             4/(3*(-1 + n)^4) - 3/(-1 + n)^3 - 49/(27*(-1 + n)^2) - 
             2455/(162*(-1 + n)) + 100/n^5 - 46/n^4 + 391/(3*n^3) - 
             767/(18*n^2) + 3619/(36*n) + 3/(1 + n)^3 + 67/(3*(1 + n)^2) - 
             1187/(18*(1 + n)) + 16/(9*(2 + n)^3) - 20/(9*(2 + n)^2) + 
             215/(81*(2 + n)) + (16/(3*(-2 + n)) - 16/(-1 + n) + 24/n^2 - 24/
                n + 32/(1 + n)^2 + 56/(3*(1 + n)) + 16/(2 + n))*S[-3, n] + 
             (64/(9*(-2 + n)^2) - 232/(27*(-2 + n)) - 176/(9*(-1 + n)) + 40/
                n^3 - 8/n^2 + 56/n + 128/(3*(1 + n)^3) - 16/(3*(1 + n)^2) - 
               632/(27*(1 + n)) + 32/(3*(2 + n)^2) - 40/(9*(2 + n)))*
              S[-2, n] + (899/36 + 4/(-2 + n) + 4/(-1 + n)^3 - 29/
                (3*(-1 + n)^2) - 98/(3*(-1 + n)) + 72/n^4 - 56/(3*n^3) + 307/
                (3*n^2) - 641/(18*n) - 9/(1 + n)^2 + 56/(1 + n) + 8/
                (3*(2 + n)^2) - 10/(3*(2 + n)))*S[1, n] + 
             (317/18 + 4/(-1 + n)^2 - 49/(3*(-1 + n)) + 12/n^3 + 38/(3*n^2) + 
               41/(3*n) - 9/(1 + n) + 4/(3*(2 + n)))*S[2, n] + 
             (35/3 + 16/(9*(-2 + n)) - 16/(3*(-1 + n)) + 8/n^2 - 8/n + 32/
                (3*(1 + n)^2) + 56/(9*(1 + n)) + 16/(3*(2 + n)))*S[3, n] + 
             (16/(3*(-2 + n)) - 16/(-1 + n) + 24/n^2 - 24/n + 32/(1 + n)^2 + 
               56/(3*(1 + n)) + 16/(2 + n))*S[-2, 1, n] + 
             (16/(3*(-2 + n)) - 16/(-1 + n) + 24/n^2 - 24/n + 32/(1 + n)^2 + 
               56/(3*(1 + n)) + 16/(2 + n))*S[1, -2, n] + 
             (149/6 + 12/(-1 + n)^2 - 49/(-1 + n) + 36/n^3 + 18/n^2 + 211/
                (3*n) - 27/(1 + n) + 4/(2 + n))*S[1, 1, n] + 
             (31/9 - 8/(3*n) + 16/(3*(1 + n)^2) + 136/(9*(1 + n)))*
              S[1, 2, n] + (-16/3 + 32/(3*(1 + n)))*S[1, 3, n] + 
             (95/9 + 8/(3*n) - 16/(3*(1 + n)^2) - 136/(9*(1 + n)))*
              S[2, 1, n] + (16/3 - 8/(3*(1 + n)))*S[2, 2, n] + 
             (-4/3 - 16/(3*(1 + n)))*S[3, 1, n] + 9*S[1, 1, 1, n] + 
             (-16/3 + 32/(3*(1 + n)))*S[1, 1, 2, n] + (4/3 - 8/(3*(1 + n)))*
              S[1, 2, 1, n] + (16/3 - 32/(3*(1 + n)))*S[2, 1, 1, n] + 
             (13/4 - 2/(-1 + n)^2 + 49/(6*(-1 + n)) - 6/n^3 - 3/n^2 - 27/
                (2*n) + 9/(2*(1 + n)) - 2/(3*(2 + n)) - (3*S[1, n])/2)*
              zeta[2] + (-17 + 32/(3*(-2 + n)) - 32/(-1 + n) + 48/n^2 - 76/
                n + 96/(1 + n)^2 + 128/(1 + n) + 32/(2 + n) + (-20 + 
                 16/(1 + n))*S[1, n])*zeta[3] + (-6 + 24/(1 + n))*zeta[4]) + 
           cf^2*(101353/108 - 151/(2*n^4) + 1013/(12*n^3) - 2749/(24*n^2) + 
             24703/(324*n) - 111/(1 + n)^4 - 177/(1 + n)^3 - 
             1310/(9*(1 + n)^2) - 17488/(81*(1 + n)) + 60*S[-5, n] + 
             (14 + 16/n - 24/(1 + n))*S[-4, n] + (28 - 26/n^2 + 70/n - 40/
                (1 + n)^2 - 58/(1 + n))*S[-3, n] + (8 - 2/(-1 + n) - 24/n^3 + 
               24/n^2 + 48/n - 48/(1 + n)^3 - 48/(1 + n)^2 - 50/(1 + n))*
              S[-2, n] + (-170747/324 + 2/(-1 + n) + 277/(6*n^3) + 1153/
                (36*n^2) + 3203/(72*n) + 36/(1 + n)^4 - 23/(1 + n)^3 - 184/
                (3*(1 + n)^2) - 470/(27*(1 + n)))*S[1, n] + 
             (-67129/216 + 4/n^3 - 155/(6*n^2) + 241/(36*n) - 20/(1 + n)^3 - 
               4/(1 + n)^2 - 209/(18*(1 + n)))*S[2, n] + 
             (-9577/36 + 10/n^2 - 161/(6*n) - 40/(1 + n)^2 - 61/(6*(1 + n)))*
              S[3, n] + (-629/3 + 36/n - 28/(1 + n))*S[4, n] - 60*S[5, n] + 
             24*S[-4, 1, n] + (-16 - 16/(1 + n))*S[-3, -2, n] + 
             (4 + 4/n - 16/(1 + n))*S[-3, 1, n] + 4*S[-3, 2, n] - 
             16*S[-2, -3, n] + (32/n - 8/(1 + n))*S[-2, -2, n] + 
             (-2/(-1 + n) - 16/n^2 + 32/n - 16/(1 + n)^2 - 30/(1 + n))*
              S[-2, 1, n] + (4/n - 4/(1 + n))*S[-2, 2, n] - 8*S[-2, 3, n] + 
             (-88 - 4/(1 + n))*S[1, -4, n] + (-18 + 52/n - 36/(1 + n))*
              S[1, -3, n] + (-40 + 2/(-1 + n) + 12/n^2 + 12/n - 32/
                (1 + n)^2 - 38/(1 + n))*S[1, -2, n] + 
             (-6379/24 - 32/n^3 + 773/(6*n^2) - 4997/(36*n) + 4/(1 + n)^3 + 
               32/(1 + n)^2 + 173/(18*(1 + n)))*S[1, 1, n] + 
             (-2711/36 + 24/n^2 - 217/(6*n) + 16/(1 + n)^3 + 10/(1 + n)^2 + 
               241/(6*(1 + n)))*S[1, 2, n] + (-145/3 + 14/n - 16/(1 + n))*
              S[1, 3, n] + (8 - 44/(1 + n))*S[1, 4, n] + (-44 - 12/(1 + n))*
              S[2, -3, n] + (-8 + 20/n - 12/(1 + n))*S[2, -2, n] + 
             (-2315/36 + 4/n^2 + 125/(6*n) - 16/(1 + n)^3 - 10/(1 + n)^2 + 25/
                (6*(1 + n)))*S[2, 1, n] + (-211/3 + 20/n - 4/(1 + n)^2 - 4/
                (1 + n))*S[2, 2, n] + (-46 - 16/(1 + n))*S[2, 3, n] + 
             (-56 - 8/(1 + n))*S[3, -2, n] + (-49/3 + 4/n + 8/(1 + n)^2 + 4/
                (1 + n))*S[3, 1, n] + (-26 + 20/(1 + n))*S[3, 2, n] + 
             (22 + 32/(1 + n))*S[4, 1, n] - 4*S[-3, 1, 1, n] - 
             24*S[-2, -2, 1, n] - 8*S[-2, 1, -2, n] + (-4/n + 4/(1 + n))*
              S[-2, 1, 1, n] - 52*S[1, -3, 1, n] + (-24 + 32/(1 + n))*
              S[1, -2, -2, n] + (-8 + 28/n - 4/(1 + n))*S[1, -2, 1, n] - 
             8*S[1, -2, 2, n] + (-36 + 32/(1 + n))*S[1, 1, -3, n] + 
             (-12 + 28/n - 4/(1 + n))*S[1, 1, -2, n] + 
             (9883/36 + 71/(2*n) + 467/(6*(1 + n)))*S[1, 1, 1, n] + 
             (277/3 - 28/n + 52/(1 + n)^2 + 42/(1 + n))*S[1, 1, 2, n] + 
             (4 + 20/(1 + n))*S[1, 1, 3, n] + (-8 + 24/(1 + n))*
              S[1, 2, -2, n] + (226/3 + 8/n - 4/(1 + n)^2 - 4/(1 + n))*
              S[1, 2, 1, n] + 2*S[1, 2, 2, n] + (-24 + 20/(1 + n))*
              S[1, 3, 1, n] - 32*S[2, -2, 1, n] + (-8 + 8/(1 + n))*
              S[2, 1, -2, n] + (220/3 + 22/n - 52/(1 + n)^2 - 42/(1 + n))*
              S[2, 1, 1, n] + (2 - 4/(1 + n))*S[2, 1, 2, n] + 
             (16 + 12/(1 + n))*S[2, 2, 1, n] - (16*S[3, 1, 1, n])/(1 + n) + 
             8*S[1, -2, 1, 1, n] + 32*S[1, 1, -2, 1, n] + (40 - 32/(1 + n))*
              S[1, 1, 1, -2, n] + 365*S[1, 1, 1, 1, n] + (-48 + 80/(1 + n))*
              S[1, 1, 1, 2, n] + (-10 + 24/(1 + n))*S[1, 1, 2, 1, n] + 
             (24 - 40/(1 + n))*S[1, 2, 1, 1, n] + (48 - 96/(1 + n))*
              S[2, 1, 1, 1, n] + (-1163/16 + 9/(4*n^2) - 319/(24*n) + 21/
                (1 + n)^2 + 419/(12*(1 + n)) - 6*S[-3, n] + (-6/n + 
                 6/(1 + n))*S[-2, n] + (1361/24 - 93/(4*n) + 13/(4*(1 + n)))*
                S[1, n] + (71*S[2, n])/2 + 6*S[3, n] + 12*S[1, -2, n] - 
               (27*S[1, 1, n])/2)*zeta[2] + (-43/4 - 2/(-1 + n) - 2/n^2 - 61/
                (2*n) + 96/(1 + n)^3 + 120/(1 + n)^2 + 33/(2*(1 + n)) - 32*
                S[-2, n] + (-19 - 62/n + 128/(1 + n)^2 + 98/(1 + n))*
                S[1, n] + (52 - 16/(1 + n))*S[2, n] + (-104 + 96/(1 + n))*
                S[1, 1, n])*zeta[3] + (-18 - 45/n + 36/(1 + n)^2 + 63/
                (1 + n) + (72*S[1, n])/(1 + n))*zeta[4] + (-20 + 80/(1 + n))*
              zeta[5]))))
 
Fs[zogGV2, c] = as^2*asb*ca^3*(-1/(2*(-1 + n)^6) + 21/(16*(-1 + n)^5) - 
      15/(16*n^6) - 1/(32*n^5) + 59/(128*n^4) + (-114 + Pi^2)/
       (96*(-1 + n)^4) + (-3/(32*(-1 + n)) + 9/(32*n))*S[-5, n] + 
      (1/(2*(-1 + n)^2) - 11/(16*(-1 + n)) + 21/(32*n))*S[-4, n] + 
      (7/(16*(-1 + n)^3) + 1/(16*(-1 + n)^2) - 3/(32*n^3) + 39/(64*n^2) + 
        (402 - 7*Pi^2)/(384*n) + (-486 + Pi^2)/(384*(-1 + n)))*S[-3, n] + 
      (-3/(8*(-1 + n)^3) + 45/(64*(-1 + n)^2) - 7/(16*n^3) + 25/(32*n^2) + 
        (-369 - Pi^2)/(192*(-1 + n)) + (119 + Pi^2)/(64*n))*S[3, n] + 
      (-7/(16*(-1 + n)^2) + (-1 + n)^(-1) - 3/(16*n^2) - 17/(16*n))*S[4, n] + 
      (-1/(16*(-1 + n)) - 1/(16*n))*S[5, n] + (-7/(16*(-1 + n)) + 1/(4*n))*
       S[-4, 1, n] - S[-3, -2, n]/(4*(-1 + n)) + 
      (3/(16*(-1 + n)^2) - 41/(64*(-1 + n)) + 3/(32*n^2) + 27/(64*n))*
       S[-3, 1, n] + (3/(32*(-1 + n)) + 7/(32*n))*S[-3, 2, n] - 
      S[-2, -3, n]/(4*(-1 + n)) + (-1/(4*(-1 + n)^2) + 1/(8*(-1 + n)) - 
        1/(4*n))*S[-2, -2, n] + (-1/(2*(-1 + n)^3) + 15/(32*(-1 + n)^2) - 
        1/(8*n^3) - 3/(4*n^2) + (-21 - Pi^2)/(192*n) + 
        (-159 + 11*Pi^2)/(192*(-1 + n)))*S[-2, 1, n] + 
      (1/(8*(-1 + n)^2) - 5/(16*(-1 + n)) + 1/(16*n^2))*S[-2, 2, n] + 
      (-3/(16*(-1 + n)) + 1/(16*n))*S[-2, 3, n] + 
      (3/(16*(-1 + n)) + 1/(16*n))*S[1, -4, n] + 
      (7/(16*(-1 + n)^2) - 1/(64*(-1 + n)) - 11/(32*n^2) + 9/(64*n))*
       S[1, -3, n] + (-1/(8*(-1 + n)^3) + 13/(32*(-1 + n)^2) - 9/(16*n^3) - 
        25/(32*n^2) + (57 - 2*Pi^2)/(192*(-1 + n)) + (-57 + 2*Pi^2)/(192*n))*
       S[1, -2, n] + (-1/(8*(-1 + n)^3) + 27/(32*(-1 + n)^2) - 
        87/(64*(-1 + n)) + 3/(32*n^3) + 35/(64*n^2) + 87/(64*n) + 
        (-1/(16*(-1 + n)) + 1/(16*n))*S[-2, n] + 
        (-1/(8*(-1 + n)^2) - 27/(64*(-1 + n)) + 13/(32*n^2) + 27/(64*n))*
         S[1, n] + xi*(1/(32*(-1 + n)^2) - 7/(64*(-1 + n)) + 3/(64*n^2) + 
          7/(64*n) + (1/(64*(-1 + n)) - 1/(64*n))*S[1, n]) + 
        (3/(32*(-1 + n)) - 3/(32*n))*S[2, n] + (3/(32*(-1 + n)) - 3/(32*n))*
         S[1, 1, n])/eps^3 + (1/(8*(-1 + n)^3) + 1/(8*(-1 + n)^2) + 
        1/(8*n^3) + 11/(8*n^2) + (-342 - 7*Pi^2)/(384*(-1 + n)) + 
        (342 + 7*Pi^2)/(384*n))*S[1, 2, n] + 
      (-5/(16*(-1 + n)^2) + 33/(32*(-1 + n)) - 35/(32*n))*S[1, 3, n] + 
      (9/(32*(-1 + n)) - 13/(32*n))*S[1, 4, n] + 
      (-3/(32*(-1 + n)) + 7/(32*n))*S[2, -3, n] + 
      (1/(8*(-1 + n)^2) - 5/(16*(-1 + n)) + 1/(16*n^2))*S[2, -2, n] + 
      (1/(8*(-1 + n)^3) + 5/(32*(-1 + n)^2) + 3/(16*n^3) + 9/(8*n^2) + 
        (867 - 2*Pi^2)/(384*n) + (-999 + 4*Pi^2)/(384*(-1 + n)))*S[2, 1, n] + 
      (-1/(8*(-1 + n)^4) + 11/(16*(-1 + n)^3) - 9/(32*(-1 + n)^2) + 
        75/(128*(-1 + n)) + 15/(64*n^3) + 3/(128*n^2) - 75/(128*n) + 
        (-1/(32*(-1 + n)) + 7/(32*n))*S[-3, n] + 
        (1/(8*(-1 + n)^2) + 1/(16*n^2))*S[-2, n] + 
        (-5/(16*(-1 + n)^3) + 49/(64*(-1 + n)^2) - 219/(128*(-1 + n)) - 
          7/(32*n^3) + 25/(64*n^2) + 219/(128*n))*S[1, n] + 
        (-1/(16*(-1 + n)^2) - 7/(16*(-1 + n)) + 3/(8*n^2) + 7/(16*n))*
         S[2, n] + (1/(16*(-1 + n)) - 3/(16*n))*S[3, n] + 
        (-11/(16*(-1 + n)) + 1/(16*n))*S[-2, 1, n] + 
        (1/(8*(-1 + n)) - 1/(8*n))*S[1, -2, n] + 
        (-1/(8*(-1 + n)^2) - 1/(32*(-1 + n)) + 15/(32*n^2) + 1/(32*n))*
         S[1, 1, n] + xi*(-1/(16*(-1 + n)^3) + 3/(32*(-1 + n)^2) + 
          3/(128*(-1 + n)) - 3/(32*n^3) - 25/(128*n^2) - 3/(128*n) + 
          (-1/(32*(-1 + n)) + 1/(32*n))*S[-2, n] + 
          (3/(64*(-1 + n)^2) - 23/(128*(-1 + n)) + 1/(8*n^2) + 23/(128*n))*
           S[1, n] + (1/(64*(-1 + n)) - 1/(64*n))*S[2, n] + 
          (1/(64*(-1 + n)) - 1/(64*n))*S[1, 1, n]) + 
        (7/(32*(-1 + n)) - 7/(32*n))*S[1, 2, n] + 
        (-1/(8*(-1 + n)) + 1/(16*n))*S[2, 1, n])/eps^2 + 
      (1/(8*(-1 + n)^2) - 31/(64*(-1 + n)) + 3/(32*n^2) + 21/(64*n))*
       S[2, 2, n] + (7/(32*(-1 + n)) - 13/(32*n))*S[2, 3, n] + 
      (-1/(4*(-1 + n)) + 1/(8*n))*S[3, -2, n] + 
      (-7/(16*(-1 + n)^2) - 5/(32*(-1 + n)) + 5/(16*n^2) - 7/(32*n))*
       S[3, 1, n] + (-3/(32*(-1 + n)) - 5/(32*n))*S[3, 2, n] + 
      (-3/(8*(-1 + n)) + 1/(8*n))*S[4, 1, n] + (-21/(32*(-1 + n)) + 7/(32*n))*
       S[-3, 1, 1, n] - S[-2, -2, 1, n]/(4*(-1 + n)) - 
      S[-2, 1, -2, n]/(4*(-1 + n)) + (-5/(8*(-1 + n)^2) + 1/(16*(-1 + n)) + 
        1/(16*n^2) - 3/(4*n))*S[-2, 1, 1, n] + (-7/(16*(-1 + n)) + 1/(16*n))*
       S[-2, 1, 2, n] + (-11/(16*(-1 + n)) + 1/(16*n))*S[-2, 2, 1, n] + 
      (-5/(32*(-1 + n)) + 1/(32*n))*S[1, -3, 1, n] - 
      S[1, -2, -2, n]/(4*(-1 + n)) + (-1/(2*(-1 + n)^2) + 29/(32*(-1 + n)) - 
        3/(8*n^2) - 37/(32*n))*S[1, -2, 1, n] + (1/(8*(-1 + n)) - 1/(8*n))*
       S[1, -2, 2, n] + (13/(32*(-1 + n)) - 5/(32*n))*S[1, 1, -3, n] + 
      (-1/(8*(-1 + n)^2) + 21/(16*(-1 + n)) - 13/(16*n^2) - 21/(16*n))*
       S[1, 1, -2, n] + (-11/(16*(-1 + n)^3) + 91/(64*(-1 + n)^2) - 
        141/(128*(-1 + n)) - 37/(32*n^3) - 13/(64*n^2) + 141/(128*n))*
       S[1, 1, 1, n] + (3/(16*(-1 + n)^2) - 17/(32*(-1 + n)) + 11/(16*n^2) + 
        17/(32*n))*S[1, 1, 2, n] + (11/(32*(-1 + n)) - 15/(32*n))*
       S[1, 1, 3, n] + (1/(8*(-1 + n)) - 1/(8*n))*S[1, 2, -2, n] + 
      (1/(16*(-1 + n)^2) - 15/(32*(-1 + n)) + 9/(16*n^2) + 15/(32*n))*
       S[1, 2, 1, n] + (3/(8*(-1 + n)) - 3/(8*n))*S[1, 2, 2, n] + 
      (-3/(32*(-1 + n)) - 1/(32*n))*S[1, 3, 1, n] + 
      (-11/(16*(-1 + n)) + 1/(16*n))*S[2, -2, 1, n] - S[2, 1, -2, n]/(8*n) + 
      (3/(16*(-1 + n)^2) - 23/(16*(-1 + n)) + 11/(16*n^2) + 41/(32*n))*
       S[2, 1, 1, n] + xib*(-1/(8*(-1 + n)^5) + 27/(64*(-1 + n)^4) - 
        3/(16*n^5) + 7/(128*n^4) + (96 - 35*Pi^2)/(1536*n^2) + 
        (-216 - 29*Pi^2)/(512*n) + (200 - 9*Pi^2)/(256*(-1 + n)^2) + 
        (118 - Pi^2)/(256*n^3) + (-93 + 2*Pi^2)/(384*(-1 + n)^3) + 
        (216 + 29*Pi^2)/(512*(-1 + n)) + (-1/(32*(-1 + n)) + 1/(8*n))*
         S[-4, n] + (9/(32*(-1 + n)^2) - 27/(64*(-1 + n)) + 3/(64*n^2) + 
          29/(64*n))*S[-3, n] + (9/(64*(-1 + n)^2) - 1/(16*n^3) - 
          7/(64*n^2) + (30 - Pi^2)/(384*n) + (-30 + Pi^2)/(384*(-1 + n)))*
         S[-2, n] + (-1/(8*(-1 + n)^4) + 9/(128*(-1 + n)^3) - 9/(32*n^3) + 
          (594 - 13*Pi^2)/(768*n^2) + (1340 - 9*Pi^2)/(512*n) + 
          (138 + Pi^2)/(192*(-1 + n)^2) + (-1340 + 9*Pi^2)/(512*(-1 + n)))*
         S[1, n] + (1/(16*(-1 + n)^3) + 1/(128*(-1 + n)^2) + 3/(32*n^3) + 
          109/(128*n^2) + (-336 - Pi^2)/(256*(-1 + n)) + 
          (336 + Pi^2)/(256*n))*S[2, n] + (-7/(32*(-1 + n)^2) + 
          25/(64*(-1 + n)) - 1/(32*n^2) - 29/(64*n))*S[3, n] + 
        (1/(64*(-1 + n)) - 5/(64*n))*S[4, n] + (-13/(64*(-1 + n)) + 7/(64*n))*
         S[-3, 1, n] - S[-2, -2, n]/(8*(-1 + n)) + 
        (-3/(16*(-1 + n)^2) - 13/(64*(-1 + n)) + 1/(32*n^2) - 15/(64*n))*
         S[-2, 1, n] + (-3/(32*(-1 + n)) + 1/(32*n))*S[-2, 2, n] + 
        (7/(64*(-1 + n)) + 1/(64*n))*S[1, -3, n] + 
        (23/(64*(-1 + n)) - 3/(16*n^2) - 23/(64*n))*S[1, -2, n] + 
        (-3/(16*(-1 + n)^3) + 13/(32*(-1 + n)^2) - 9/(32*n^3) + 21/(64*n^2) + 
          (-84 - Pi^2)/(256*(-1 + n)) + (84 + Pi^2)/(256*n))*S[1, 1, n] + 
        (-1/(16*(-1 + n)^3) + 27/(64*(-1 + n)^2) - 87/(128*(-1 + n)) + 
          3/(64*n^3) + 35/(128*n^2) + 87/(128*n) + 
          (-1/(32*(-1 + n)) + 1/(32*n))*S[-2, n] + 
          (-1/(16*(-1 + n)^2) - 27/(128*(-1 + n)) + 13/(64*n^2) + 27/(128*n))*
           S[1, n] + xi*(1/(64*(-1 + n)^2) - 7/(128*(-1 + n)) + 3/(128*n^2) + 
            7/(128*n) + (1/(128*(-1 + n)) - 1/(128*n))*S[1, n]) + 
          (3/(64*(-1 + n)) - 3/(64*n))*S[2, n] + (3/(64*(-1 + n)) - 3/(64*n))*
           S[1, 1, n])/eps^2 + (1/(16*(-1 + n)^2) - 7/(64*(-1 + n)) + 
          21/(64*n^2) + 7/(64*n))*S[1, 2, n] + (7/(64*(-1 + n)) - 11/(64*n))*
         S[1, 3, n] + (-3/(32*(-1 + n)) + 1/(32*n))*S[2, -2, n] + 
        (-65/(128*(-1 + n)) + 17/(64*n^2) + 53/(128*n))*S[2, 1, n] + 
        (-1/(16*(-1 + n)^4) + 5/(16*(-1 + n)^3) + 9/(128*(-1 + n)^2) - 
          3/(64*(-1 + n)) + 9/(64*n^3) + 19/(128*n^2) + 3/(64*n) + 
          (-1/(64*(-1 + n)) + 7/(64*n))*S[-3, n] + 
          (1/(16*(-1 + n)^2) - 1/(64*(-1 + n)) + 1/(32*n^2) + 1/(64*n))*
           S[-2, n] + (-5/(32*(-1 + n)^3) + 45/(128*(-1 + n)^2) - 
            123/(128*(-1 + n)) - 7/(64*n^3) + 19/(64*n^2) + 123/(128*n))*
           S[1, n] + (-1/(32*(-1 + n)^2) - 25/(128*(-1 + n)) + 3/(16*n^2) + 
            25/(128*n))*S[2, n] + (1/(32*(-1 + n)) - 3/(32*n))*S[3, n] + 
          (-11/(32*(-1 + n)) + 1/(32*n))*S[-2, 1, n] + 
          (1/(16*(-1 + n)) - 1/(16*n))*S[1, -2, n] + 
          (-1/(16*(-1 + n)^2) + 1/(128*(-1 + n)) + 15/(64*n^2) - 1/(128*n))*
           S[1, 1, n] + xi*(-1/(32*(-1 + n)^3) + 7/(128*(-1 + n)^2) - 
            1/(64*(-1 + n)) - 3/(64*n^3) - 11/(128*n^2) + 1/(64*n) + 
            (-1/(64*(-1 + n)) + 1/(64*n))*S[-2, n] + 
            (3/(128*(-1 + n)^2) - 11/(128*(-1 + n)) + 1/(16*n^2) + 
              11/(128*n))*S[1, n] + (1/(128*(-1 + n)) - 1/(128*n))*S[2, n] + 
            (1/(128*(-1 + n)) - 1/(128*n))*S[1, 1, n]) + 
          (7/(64*(-1 + n)) - 7/(64*n))*S[1, 2, n] + 
          (-1/(16*(-1 + n)) + 1/(32*n))*S[2, 1, n])/eps + 
        (5/(64*(-1 + n)) - 7/(64*n))*S[2, 2, n] + 
        (-3/(16*(-1 + n)) + 1/(16*n))*S[3, 1, n] + 
        (-15/(32*(-1 + n)) + 1/(32*n))*S[-2, 1, 1, n] + 
        (-3/(16*(-1 + n)) - 1/(16*n))*S[1, -2, 1, n] + 
        (5/(32*(-1 + n)) - 5/(32*n))*S[1, 1, -2, n] + 
        (-1/(8*(-1 + n)^2) + 7/(128*(-1 + n)) + 7/(64*n^2) - 7/(128*n))*
         S[1, 1, 1, n] + xi*(-3/(64*(-1 + n)^4) - 1/(128*(-1 + n)^3) - 
          9/(128*n^4) - 9/(128*n^3) + (384 - 7*Pi^2)/(1536*n) + 
          (-40 - Pi^2)/(512*n^2) + (144 - Pi^2)/(768*(-1 + n)^2) + 
          (-384 + 7*Pi^2)/(1536*(-1 + n)) + (-1/(64*(-1 + n)) + 1/(64*n))*
           S[-3, n] + (-1/(64*(-1 + n)^2) + 1/(64*(-1 + n)) - 1/(64*n^2) - 
            1/(64*n))*S[-2, n] + (-1/(128*(-1 + n)^3) + 1/(128*n^2) + 
            (-12 - Pi^2)/(1536*(-1 + n)) + (12 + Pi^2)/(1536*n))*S[1, n] + 
          (-1/(128*(-1 + n)^2) + 1/(64*(-1 + n)) + 1/(128*n^2) - 1/(64*n))*
           S[2, n] + (-1/(64*(-1 + n)) + 1/(64*n))*S[-2, 1, n] + 
          (-1/(64*(-1 + n)) + 1/(64*n))*S[1, -2, n] + 
          (1/(32*(-1 + n)^2) - 7/(64*(-1 + n)) + 5/(64*n^2) + 7/(64*n))*
           S[1, 1, n] + (1/(128*(-1 + n)) - 1/(128*n))*S[2, 1, n] + 
          (1/(128*(-1 + n)) - 1/(128*n))*S[1, 1, 1, n]) + 
        (1/(8*(-1 + n)) - 1/(8*n))*S[1, 1, 2, n] + 
        (-5/(64*(-1 + n)) + 3/(64*n))*S[2, 1, 1, n]) + 
      (-1/(4*(-1 + n)^5) + 29/(32*(-1 + n)^4) - 3/(8*n^5) + 7/(64*n^4) + 
        (-18 - 35*Pi^2)/(768*n^2) + (-228 - 29*Pi^2)/(256*n) + 
        (191 - 9*Pi^2)/(128*(-1 + n)^2) + (100 - Pi^2)/(128*n^3) + 
        (-153 + 2*Pi^2)/(192*(-1 + n)^3) + (228 + 29*Pi^2)/(256*(-1 + n)) + 
        (-1/(16*(-1 + n)) + 1/(4*n))*S[-4, n] + 
        (9/(16*(-1 + n)^2) - 53/(64*(-1 + n)) + 3/(32*n^2) + 51/(64*n))*
         S[-3, n] + (7/(32*(-1 + n)^2) - 1/(8*n^3) - 1/(4*n^2) + 
          (27 - Pi^2)/(192*n) + (-27 + Pi^2)/(192*(-1 + n)))*S[-2, n] + 
        (-1/(4*(-1 + n)^4) + 19/(64*(-1 + n)^3) - 29/(64*n^3) + 
          (480 - 13*Pi^2)/(384*n^2) + (1094 - 9*Pi^2)/(256*n) + 
          (417 + 4*Pi^2)/(384*(-1 + n)^2) + (-1094 + 9*Pi^2)/(256*(-1 + n)))*
         S[1, n] + (1/(8*(-1 + n)^3) + 3/(64*(-1 + n)^2) + 3/(16*n^3) + 
          97/(64*n^2) + (-311 - Pi^2)/(128*(-1 + n)) + (311 + Pi^2)/(128*n))*
         S[2, n] + (-7/(16*(-1 + n)^2) + 3/(4*(-1 + n)) - 1/(16*n^2) - 
          13/(16*n))*S[3, n] + (1/(32*(-1 + n)) - 5/(32*n))*S[4, n] + 
        (-13/(32*(-1 + n)) + 7/(32*n))*S[-3, 1, n] - 
        S[-2, -2, n]/(4*(-1 + n)) + (-3/(8*(-1 + n)^2) - 1/(16*(-1 + n)) + 
          1/(16*n^2) - 1/(2*n))*S[-2, 1, n] + (-3/(16*(-1 + n)) + 1/(16*n))*
         S[-2, 2, n] + (7/(32*(-1 + n)) + 1/(32*n))*S[1, -3, n] + 
        (21/(32*(-1 + n)) - 3/(8*n^2) - 21/(32*n))*S[1, -2, n] + 
        (-3/(8*(-1 + n)^3) + 7/(8*(-1 + n)^2) - 9/(16*n^3) + 27/(64*n^2) + 
          (-85 - Pi^2)/(128*(-1 + n)) + (85 + Pi^2)/(128*n))*S[1, 1, n] + 
        (1/(8*(-1 + n)^2) - 21/(64*(-1 + n)) + 21/(32*n^2) + 21/(64*n))*
         S[1, 2, n] + (7/(32*(-1 + n)) - 11/(32*n))*S[1, 3, n] + 
        (-3/(16*(-1 + n)) + 1/(16*n))*S[2, -2, n] + 
        (-61/(64*(-1 + n)) + 17/(32*n^2) + 51/(64*n))*S[2, 1, n] + 
        (5/(32*(-1 + n)) - 7/(32*n))*S[2, 2, n] + (-3/(8*(-1 + n)) + 1/(8*n))*
         S[3, 1, n] + (-15/(16*(-1 + n)) + 1/(16*n))*S[-2, 1, 1, n] + 
        (-3/(8*(-1 + n)) - 1/(8*n))*S[1, -2, 1, n] + 
        (5/(16*(-1 + n)) - 5/(16*n))*S[1, 1, -2, n] + 
        (-1/(4*(-1 + n)^2) + 7/(64*(-1 + n)) + 7/(32*n^2) - 7/(64*n))*
         S[1, 1, 1, n] + xi*(-3/(32*(-1 + n)^4) + 1/(64*(-1 + n)^3) - 
          9/(64*n^4) - 3/(32*n^3) + (372 - 7*Pi^2)/(768*n) + 
          (-18 - Pi^2)/(256*n^2) + (123 - Pi^2)/(384*(-1 + n)^2) + 
          (-372 + 7*Pi^2)/(768*(-1 + n)) + (-1/(32*(-1 + n)) + 1/(32*n))*
           S[-3, n] + (-1/(32*(-1 + n)^2) + 3/(64*(-1 + n)) - 1/(32*n^2) - 
            3/(64*n))*S[-2, n] + (-1/(64*(-1 + n)^3) - 3/(128*(-1 + n)^2) - 
            3/(64*n^2) + (54 - Pi^2)/(768*(-1 + n)) + (-54 + Pi^2)/(768*n))*
           S[1, n] + (-1/(64*(-1 + n)^2) + 3/(128*(-1 + n)) + 1/(64*n^2) - 
            3/(128*n))*S[2, n] + (-1/(32*(-1 + n)) + 1/(32*n))*S[-2, 1, n] + 
          (-1/(32*(-1 + n)) + 1/(32*n))*S[1, -2, n] + 
          (1/(16*(-1 + n)^2) - 29/(128*(-1 + n)) + 5/(32*n^2) + 29/(128*n))*
           S[1, 1, n] + (1/(64*(-1 + n)) - 1/(64*n))*S[2, 1, n] + 
          (1/(64*(-1 + n)) - 1/(64*n))*S[1, 1, 1, n]) + 
        (1/(4*(-1 + n)) - 1/(4*n))*S[1, 1, 2, n] + 
        (-5/(32*(-1 + n)) + 3/(32*n))*S[2, 1, 1, n])/eps + 
      (7/(32*(-1 + n)) - 9/(32*n))*S[2, 1, 2, n] + 
      (-17/(32*(-1 + n)) + 11/(32*n))*S[2, 2, 1, n] + 
      (-7/(16*(-1 + n)) + 3/(16*n))*S[3, 1, 1, n] + 
      (-19/(16*(-1 + n)) + 1/(16*n))*S[-2, 1, 1, 1, n] + 
      (-5/(8*(-1 + n)) - 1/(8*n))*S[1, -2, 1, 1, n] + 
      (-3/(16*(-1 + n)) - 5/(16*n))*S[1, 1, -2, 1, n] + 
      (1/(2*(-1 + n)) - 1/(2*n))*S[1, 1, 1, -2, n] + 
      (-1/(2*(-1 + n)^2) + 55/(64*(-1 + n)) - 9/(32*n^2) - 55/(64*n))*
       S[1, 1, 1, 1, n] + (11/(32*(-1 + n)) - 11/(32*n))*S[1, 1, 1, 2, n] + 
      (1/(32*(-1 + n)) - 1/(32*n))*S[1, 1, 2, 1, n] + 
      (-1/(32*(-1 + n)) + 1/(32*n))*S[1, 2, 1, 1, n] + 
      (-3/(16*(-1 + n)) + 1/(8*n))*S[2, 1, 1, 1, n] + 
      (-960 - 3*Pi^2 - 1960*Zeta[3])/(1536*n^2) + 
      (-4976 + 25*Pi^2 - 1624*Zeta[3])/(512*n) + (22 + 3*Pi^2 - 252*Zeta[3])/
       (128*(-1 + n)^2) + (206 - 5*Pi^2 - 56*Zeta[3])/(256*n^3) + 
      (417 - 22*Pi^2 + 112*Zeta[3])/(384*(-1 + n)^3) + 
      (4976 - 25*Pi^2 + 1624*Zeta[3])/(512*(-1 + n)) + 
      S[-2, n]*(-1/(8*(-1 + n)^4) + 13/(32*(-1 + n)^3) - 5/(16*n^4) - 
        13/(32*n^3) + (-57 - 2*Pi^2)/(192*(-1 + n)^2) + 
        (-93 - Pi^2)/(192*n^2) + (-45 - 28*Zeta[3])/(192*n) + 
        (45 + 28*Zeta[3])/(192*(-1 + n))) + 
      S[2, n]*(3/(16*(-1 + n)^4) + 17/(64*(-1 + n)^3) + 13/(32*n^4) + 
        17/(64*n^3) + (129 - 4*Pi^2)/(128*n^2) + (-411 + 2*Pi^2)/
         (384*(-1 + n)^2) + (-519 + 7*Pi^2 - 42*Zeta[3])/(192*(-1 + n)) + 
        (519 - 7*Pi^2 + 42*Zeta[3])/(192*n)) + 
      S[1, 1, n]*(-3/(8*(-1 + n)^4) + 5/(8*(-1 + n)^3) - 7/(16*n^4) - 
        17/(32*n^3) + (266 - 5*Pi^2)/(128*n^2) + (141 + 2*Pi^2)/
         (192*(-1 + n)^2) + (-732 + Pi^2 - 84*Zeta[3])/(384*(-1 + n)) + 
        (732 - Pi^2 + 84*Zeta[3])/(384*n)) + 
      S[1, n]*(-5/(16*(-1 + n)^5) + 35/(64*(-1 + n)^4) - 9/(32*n^5) - 
        21/(64*n^4) + (60 + 7*Pi^2)/(384*n^3) + (-63 + 10*Pi^2)/
         (384*(-1 + n)^3) + (1722 - 25*Pi^2 - 728*Zeta[3])/(768*n^2) + 
        (4628 - 73*Pi^2 - 504*Zeta[3])/(512*n) + 
        (1476 - 49*Pi^2 + 224*Zeta[3])/(768*(-1 + n)^2) + 
        (-4628 + 73*Pi^2 + 504*Zeta[3])/(512*(-1 + n))) + 
      xi*(-1/(8*(-1 + n)^5) + 1/(16*(-1 + n)^4) - 3/(16*n^5) - 17/(128*n^4) + 
        (-9 + Pi^2)/(128*n^3) + (15 + 2*Pi^2)/(384*(-1 + n)^3) + 
        (-1/(32*(-1 + n)) + 1/(32*n))*S[-4, n] + 
        (-1/(32*(-1 + n)^2) + 3/(64*(-1 + n)) - 1/(32*n^2) - 3/(64*n))*
         S[-3, n] + (-1/(32*(-1 + n)^3) + 3/(64*(-1 + n)^2) - 1/(32*n^3) - 
          1/(64*n^2) + (18 - Pi^2)/(384*n) + (-18 + Pi^2)/(384*(-1 + n)))*
         S[-2, n] + (-5/(64*(-1 + n)^3) + 9/(128*(-1 + n)^2) - 7/(64*n^3) - 
          19/(128*n^2) + (120 - Pi^2)/(768*(-1 + n)) + (-120 + Pi^2)/(768*n))*
         S[2, n] + (-3/(64*(-1 + n)^2) + 3/(32*(-1 + n)) - 1/(32*n^2) - 
          3/(32*n))*S[3, n] + (-1/(64*(-1 + n)) + 1/(64*n))*S[4, n] + 
        (-1/(32*(-1 + n)) + 1/(32*n))*S[-3, 1, n] + 
        (-1/(32*(-1 + n)^2) + 3/(64*(-1 + n)) - 1/(32*n^2) - 3/(64*n))*
         S[-2, 1, n] + (-1/(32*(-1 + n)) + 1/(32*n))*S[-2, 2, n] + 
        (-1/(32*(-1 + n)) + 1/(32*n))*S[1, -3, n] + 
        (-1/(32*(-1 + n)^2) + 3/(64*(-1 + n)) - 1/(32*n^2) - 3/(64*n))*
         S[1, -2, n] + (-3/(64*(-1 + n)^2) + 1/(32*n^3) - 1/(64*n^2) + 
          (48 - Pi^2)/(768*(-1 + n)) + (-48 + Pi^2)/(768*n))*S[1, 1, n] + 
        (-1/(16*(-1 + n)) + 3/(64*n^2) + 1/(16*n))*S[1, 2, n] + 
        (-1/(64*(-1 + n)) + 1/(64*n))*S[1, 3, n] + 
        (-1/(32*(-1 + n)) + 1/(32*n))*S[2, -2, n] + 
        (1/(32*(-1 + n)^2) - 15/(128*(-1 + n)) + 7/(64*n^2) + 15/(128*n))*
         S[2, 1, n] + (-1/(32*(-1 + n)) + 1/(32*n))*S[-2, 1, 1, n] + 
        (-1/(32*(-1 + n)) + 1/(32*n))*S[1, -2, 1, n] + 
        (-1/(32*(-1 + n)) + 1/(32*n))*S[1, 1, -2, n] + 
        (5/(64*(-1 + n)^2) - 35/(128*(-1 + n)) + 3/(16*n^2) + 35/(128*n))*
         S[1, 1, 1, n] + (1/(64*(-1 + n)) - 1/(64*n))*S[2, 1, 1, n] + 
        (1/(64*(-1 + n)) - 1/(64*n))*S[1, 1, 1, 1, n] + 
        (792 + 3*Pi^2 - 392*Zeta[3])/(1536*n) + 
        (-648 + 25*Pi^2 - 168*Zeta[3])/(1536*n^2) + 
        (114 - 3*Pi^2 - 28*Zeta[3])/(384*(-1 + n)^2) + 
        (-792 - 3*Pi^2 + 392*Zeta[3])/(1536*(-1 + n)) + 
        S[1, n]*(-3/(64*(-1 + n)^4) - 3/(128*(-1 + n)^3) - 3/(64*n^4) + 
          (39 - 4*Pi^2)/(384*n^2) + (44 - Pi^2)/(256*(-1 + n)^2) + 
          (-420 + 23*Pi^2 - 56*Zeta[3])/(1536*(-1 + n)) + 
          (420 - 23*Pi^2 + 56*Zeta[3])/(1536*n))))
 
Fs[zogGV2, g] = as^2*asb*ca^3*(-(-1 + n)^(-6) + 19/(8*(-1 + n)^5) - 
      15/(8*n^6) - 7/(16*n^5) + 33/(32*n^4) + (-141 + 2*Pi^2)/
       (96*(-1 + n)^4) + (-3/(16*(-1 + n)) + 9/(16*n))*S[-5, n] + 
      ((-1 + n)^(-2) - 23/(16*(-1 + n)) + 25/(16*n))*S[-4, n] + 
      (7/(8*(-1 + n)^3) + 11/(16*(-1 + n)^2) - 3/(16*n^3) + 21/(16*n^2) + 
        (555 - 7*Pi^2)/(192*n) + (-645 + Pi^2)/(192*(-1 + n)))*S[-3, n] + 
      (-3/(4*(-1 + n)^3) + 31/(32*(-1 + n)^2) - 7/(8*n^3) + 3/(2*n^2) + 
        (-297 - Pi^2)/(96*(-1 + n)) + (93 + Pi^2)/(32*n))*S[3, n] + 
      (-7/(8*(-1 + n)^2) + 65/(32*(-1 + n)) - 3/(8*n^2) - 73/(32*n))*
       S[4, n] + (-1/(8*(-1 + n)) - 1/(8*n))*S[5, n] + 
      (-7/(8*(-1 + n)) + 1/(2*n))*S[-4, 1, n] - S[-3, -2, n]/(2*(-1 + n)) + 
      (3/(8*(-1 + n)^2) - 27/(16*(-1 + n)) + 3/(16*n^2) + 17/(16*n))*
       S[-3, 1, n] + (3/(16*(-1 + n)) + 7/(16*n))*S[-3, 2, n] - 
      S[-2, -3, n]/(2*(-1 + n)) + (-1/(2*(-1 + n)^2) - 1/(2*n))*
       S[-2, -2, n] + (-(-1 + n)^(-3) + 9/(16*(-1 + n)^2) - 1/(4*n^3) - 
        23/(16*n^2) + (-69 - Pi^2)/(96*n) + (11*(-15 + Pi^2))/(96*(-1 + n)))*
       S[-2, 1, n] + (1/(4*(-1 + n)^2) - 13/(16*(-1 + n)) + 1/(8*n^2) + 
        1/(16*n))*S[-2, 2, n] + (-3/(8*(-1 + n)) + 1/(8*n))*S[-2, 3, n] + 
      (3/(8*(-1 + n)) + 1/(8*n))*S[1, -4, n] + 
      (7/(8*(-1 + n)^2) + 3/(16*(-1 + n)) - 11/(16*n^2) + 5/(16*n))*
       S[1, -3, n] + (-1/(4*(-1 + n)^3) + 13/(16*(-1 + n)^2) - 9/(8*n^3) - 
        31/(16*n^2) + (60 - Pi^2)/(48*(-1 + n)) + (-60 + Pi^2)/(48*n))*
       S[1, -2, n] + (-1/(4*(-1 + n)^3) + 27/(16*(-1 + n)^2) - 
        87/(32*(-1 + n)) + 3/(16*n^3) + 35/(32*n^2) + 87/(32*n) + 
        (-1/(8*(-1 + n)) + 1/(8*n))*S[-2, n] + 
        (-1/(4*(-1 + n)^2) - 27/(32*(-1 + n)) + 13/(16*n^2) + 27/(32*n))*
         S[1, n] + xi*(1/(16*(-1 + n)^2) - 7/(32*(-1 + n)) + 3/(32*n^2) + 
          7/(32*n) + (1/(32*(-1 + n)) - 1/(32*n))*S[1, n]) + 
        (3/(16*(-1 + n)) - 3/(16*n))*S[2, n] + (3/(16*(-1 + n)) - 3/(16*n))*
         S[1, 1, n])/eps^3 + (1/(4*(-1 + n)^3) + 3/(8*(-1 + n)^2) + 
        1/(4*n^3) + 109/(32*n^2) + (-405 - 7*Pi^2)/(192*(-1 + n)) + 
        (405 + 7*Pi^2)/(192*n))*S[1, 2, n] + 
      (-5/(8*(-1 + n)^2) + 73/(32*(-1 + n)) - 81/(32*n))*S[1, 3, n] + 
      (9/(16*(-1 + n)) - 13/(16*n))*S[1, 4, n] + 
      (-3/(16*(-1 + n)) + 7/(16*n))*S[2, -3, n] + 
      (1/(4*(-1 + n)^2) - 13/(16*(-1 + n)) + 1/(8*n^2) + 1/(16*n))*
       S[2, -2, n] + (1/(4*(-1 + n)^3) + 5/(16*(-1 + n)^2) + 3/(8*n^3) + 
        89/(32*n^2) + (510 - Pi^2)/(96*n) + (-591 + 2*Pi^2)/(96*(-1 + n)))*
       S[2, 1, n] + xib^2*(1/(16*(-1 + n)^4) - 5/(16*(-1 + n)^3) - 
        9/(128*(-1 + n)^2) + 3/(64*(-1 + n)) - 9/(64*n^3) - 19/(128*n^2) - 
        3/(64*n) + (1/(64*(-1 + n)) - 7/(64*n))*S[-3, n] + 
        (-1/(16*(-1 + n)^2) + 1/(64*(-1 + n)) - 1/(32*n^2) - 1/(64*n))*
         S[-2, n] + (5/(32*(-1 + n)^3) - 45/(128*(-1 + n)^2) + 
          123/(128*(-1 + n)) + 7/(64*n^3) - 19/(64*n^2) - 123/(128*n))*
         S[1, n] + (1/(32*(-1 + n)^2) + 25/(128*(-1 + n)) - 3/(16*n^2) - 
          25/(128*n))*S[2, n] + (-1/(32*(-1 + n)) + 3/(32*n))*S[3, n] + 
        (11/(32*(-1 + n)) - 1/(32*n))*S[-2, 1, n] + 
        (-1/(16*(-1 + n)) + 1/(16*n))*S[1, -2, n] + 
        (1/(16*(-1 + n)^2) - 1/(128*(-1 + n)) - 15/(64*n^2) + 1/(128*n))*
         S[1, 1, n] + xi*(1/(32*(-1 + n)^3) - 7/(128*(-1 + n)^2) + 
          1/(64*(-1 + n)) + 3/(64*n^3) + 11/(128*n^2) - 1/(64*n) + 
          (1/(64*(-1 + n)) - 1/(64*n))*S[-2, n] + 
          (-3/(128*(-1 + n)^2) + 11/(128*(-1 + n)) - 1/(16*n^2) - 11/(128*n))*
           S[1, n] + (-1/(128*(-1 + n)) + 1/(128*n))*S[2, n] + 
          (-1/(128*(-1 + n)) + 1/(128*n))*S[1, 1, n]) + 
        (1/(16*(-1 + n)^3) - 27/(64*(-1 + n)^2) + 87/(128*(-1 + n)) - 
          3/(64*n^3) - 35/(128*n^2) - 87/(128*n) + 
          (1/(32*(-1 + n)) - 1/(32*n))*S[-2, n] + 
          (1/(16*(-1 + n)^2) + 27/(128*(-1 + n)) - 13/(64*n^2) - 27/(128*n))*
           S[1, n] + xi*(-1/(64*(-1 + n)^2) + 7/(128*(-1 + n)) - 
            3/(128*n^2) - 7/(128*n) + (-1/(128*(-1 + n)) + 1/(128*n))*
             S[1, n]) + (-3/(64*(-1 + n)) + 3/(64*n))*S[2, n] + 
          (-3/(64*(-1 + n)) + 3/(64*n))*S[1, 1, n])/eps + 
        (-7/(64*(-1 + n)) + 7/(64*n))*S[1, 2, n] + 
        (1/(16*(-1 + n)) - 1/(32*n))*S[2, 1, n]) + 
      xib*(-1/(8*(-1 + n)^4) + 5/(8*(-1 + n)^3) + 9/(64*(-1 + n)^2) - 
        3/(32*(-1 + n)) + 9/(32*n^3) + 19/(64*n^2) + 3/(32*n) + 
        (-1/(32*(-1 + n)) + 7/(32*n))*S[-3, n] + 
        (1/(8*(-1 + n)^2) - 1/(32*(-1 + n)) + 1/(16*n^2) + 1/(32*n))*
         S[-2, n] + (-5/(16*(-1 + n)^3) + 45/(64*(-1 + n)^2) - 
          123/(64*(-1 + n)) - 7/(32*n^3) + 19/(32*n^2) + 123/(64*n))*
         S[1, n] + (-1/(16*(-1 + n)^2) - 25/(64*(-1 + n)) + 3/(8*n^2) + 
          25/(64*n))*S[2, n] + (1/(16*(-1 + n)) - 3/(16*n))*S[3, n] + 
        (-11/(16*(-1 + n)) + 1/(16*n))*S[-2, 1, n] + 
        (1/(8*(-1 + n)) - 1/(8*n))*S[1, -2, n] + 
        (-1/(8*(-1 + n)^2) + 1/(64*(-1 + n)) + 15/(32*n^2) - 1/(64*n))*
         S[1, 1, n] + (-1/(8*(-1 + n)^3) + 27/(32*(-1 + n)^2) - 
          87/(64*(-1 + n)) + 3/(32*n^3) + 35/(64*n^2) + 87/(64*n) + 
          (-1/(16*(-1 + n)) + 1/(16*n))*S[-2, n] + 
          (-1/(8*(-1 + n)^2) - 27/(64*(-1 + n)) + 13/(32*n^2) + 27/(64*n))*
           S[1, n] + xi*(1/(32*(-1 + n)^2) - 7/(64*(-1 + n)) + 3/(64*n^2) + 
            7/(64*n) + (1/(64*(-1 + n)) - 1/(64*n))*S[1, n]) + 
          (3/(32*(-1 + n)) - 3/(32*n))*S[2, n] + (3/(32*(-1 + n)) - 3/(32*n))*
           S[1, 1, n])/eps + xi*(-1/(16*(-1 + n)^3) + 7/(64*(-1 + n)^2) - 
          1/(32*(-1 + n)) - 3/(32*n^3) - 11/(64*n^2) + 1/(32*n) + 
          (-1/(32*(-1 + n)) + 1/(32*n))*S[-2, n] + 
          (3/(64*(-1 + n)^2) - 11/(64*(-1 + n)) + 1/(8*n^2) + 11/(64*n))*
           S[1, n] + (1/(64*(-1 + n)) - 1/(64*n))*S[2, n] + 
          (1/(64*(-1 + n)) - 1/(64*n))*S[1, 1, n]) + 
        (7/(32*(-1 + n)) - 7/(32*n))*S[1, 2, n] + 
        (-1/(8*(-1 + n)) + 1/(16*n))*S[2, 1, n]) + 
      (-1/(4*(-1 + n)^4) + 5/(4*(-1 + n)^3) + 9/(32*(-1 + n)^2) - 
        3/(16*(-1 + n)) + 9/(16*n^3) + 19/(32*n^2) + 3/(16*n) + 
        (-1/(16*(-1 + n)) + 7/(16*n))*S[-3, n] + 
        (1/(4*(-1 + n)^2) - 1/(16*(-1 + n)) + 1/(8*n^2) + 1/(16*n))*
         S[-2, n] + (-5/(8*(-1 + n)^3) + 45/(32*(-1 + n)^2) - 
          123/(32*(-1 + n)) - 7/(16*n^3) + 19/(16*n^2) + 123/(32*n))*
         S[1, n] + (-1/(8*(-1 + n)^2) - 25/(32*(-1 + n)) + 3/(4*n^2) + 
          25/(32*n))*S[2, n] + (1/(8*(-1 + n)) - 3/(8*n))*S[3, n] + 
        (-11/(8*(-1 + n)) + 1/(8*n))*S[-2, 1, n] + (1/(4*(-1 + n)) - 1/(4*n))*
         S[1, -2, n] + (-1/(4*(-1 + n)^2) + 1/(32*(-1 + n)) + 15/(16*n^2) - 
          1/(32*n))*S[1, 1, n] + xi*(-1/(8*(-1 + n)^3) + 7/(32*(-1 + n)^2) - 
          1/(16*(-1 + n)) - 3/(16*n^3) - 11/(32*n^2) + 1/(16*n) + 
          (-1/(16*(-1 + n)) + 1/(16*n))*S[-2, n] + 
          (3/(32*(-1 + n)^2) - 11/(32*(-1 + n)) + 1/(4*n^2) + 11/(32*n))*
           S[1, n] + (1/(32*(-1 + n)) - 1/(32*n))*S[2, n] + 
          (1/(32*(-1 + n)) - 1/(32*n))*S[1, 1, n]) + 
        (7/(16*(-1 + n)) - 7/(16*n))*S[1, 2, n] + (-1/(4*(-1 + n)) + 1/(8*n))*
         S[2, 1, n])/eps^2 + (1/(4*(-1 + n)^2) - 13/(16*(-1 + n)) + 
        3/(16*n^2) + 7/(16*n))*S[2, 2, n] + (7/(16*(-1 + n)) - 13/(16*n))*
       S[2, 3, n] + (-1/(2*(-1 + n)) + 1/(4*n))*S[3, -2, n] + 
      (-7/(8*(-1 + n)^2) - 11/(16*(-1 + n)) + 5/(8*n^2) - 5/(16*n))*
       S[3, 1, n] + (-3/(16*(-1 + n)) - 5/(16*n))*S[3, 2, n] + 
      (-3/(4*(-1 + n)) + 1/(4*n))*S[4, 1, n] + (-21/(16*(-1 + n)) + 7/(16*n))*
       S[-3, 1, 1, n] - S[-2, -2, 1, n]/(2*(-1 + n)) - 
      S[-2, 1, -2, n]/(2*(-1 + n)) + (-5/(4*(-1 + n)^2) - 13/(16*(-1 + n)) + 
        1/(8*n^2) - 23/(16*n))*S[-2, 1, 1, n] + (-7/(8*(-1 + n)) + 1/(8*n))*
       S[-2, 1, 2, n] + (-11/(8*(-1 + n)) + 1/(8*n))*S[-2, 2, 1, n] + 
      (-5/(16*(-1 + n)) + 1/(16*n))*S[1, -3, 1, n] - 
      S[1, -2, -2, n]/(2*(-1 + n)) + (-(-1 + n)^(-2) + 23/(16*(-1 + n)) - 
        3/(4*n^2) - 39/(16*n))*S[1, -2, 1, n] + (1/(4*(-1 + n)) - 1/(4*n))*
       S[1, -2, 2, n] + (13/(16*(-1 + n)) - 5/(16*n))*S[1, 1, -3, n] + 
      (-1/(4*(-1 + n)^2) + 47/(16*(-1 + n)) - 13/(8*n^2) - 47/(16*n))*
       S[1, 1, -2, n] + (-11/(8*(-1 + n)^3) + 83/(32*(-1 + n)^2) - 
        67/(32*(-1 + n)) - 37/(16*n^3) - 3/(16*n^2) + 67/(32*n))*
       S[1, 1, 1, n] + (3/(8*(-1 + n)^2) - 13/(16*(-1 + n)) + 11/(8*n^2) + 
        13/(16*n))*S[1, 1, 2, n] + (11/(16*(-1 + n)) - 15/(16*n))*
       S[1, 1, 3, n] + (1/(4*(-1 + n)) - 1/(4*n))*S[1, 2, -2, n] + 
      (1/(8*(-1 + n)^2) - 15/(16*(-1 + n)) + 9/(8*n^2) + 15/(16*n))*
       S[1, 2, 1, n] + (3/(4*(-1 + n)) - 3/(4*n))*S[1, 2, 2, n] + 
      (-3/(16*(-1 + n)) - 1/(16*n))*S[1, 3, 1, n] + 
      (-11/(8*(-1 + n)) + 1/(8*n))*S[2, -2, 1, n] - S[2, 1, -2, n]/(4*n) + 
      (3/(8*(-1 + n)^2) - 97/(32*(-1 + n)) + 11/(8*n^2) + 85/(32*n))*
       S[2, 1, 1, n] + (-1/(2*(-1 + n)^5) + 27/(16*(-1 + n)^4) - 3/(4*n^5) + 
        7/(32*n^4) + (-9 - 35*Pi^2)/(384*n^2) + (-303 - 29*Pi^2)/(128*n) + 
        (173 - 9*Pi^2)/(64*(-1 + n)^2) + (115 - Pi^2)/(64*n^3) + 
        (-87 + 2*Pi^2)/(96*(-1 + n)^3) + (303 + 29*Pi^2)/(128*(-1 + n)) + 
        (-1/(8*(-1 + n)) + 1/(2*n))*S[-4, n] + 
        (9/(8*(-1 + n)^2) - 27/(16*(-1 + n)) + 3/(16*n^2) + 29/(16*n))*
         S[-3, n] + (9/(16*(-1 + n)^2) - 1/(4*n^3) - 7/(16*n^2) + 
          (27 - Pi^2)/(96*n) + (-27 + Pi^2)/(96*(-1 + n)))*S[-2, n] + 
        (-1/(2*(-1 + n)^4) + 9/(32*(-1 + n)^3) - 9/(8*n^3) + 
          (555 - 13*Pi^2)/(192*n^2) + (1313 - 9*Pi^2)/(128*n) + 
          (141 + Pi^2)/(48*(-1 + n)^2) + (-1313 + 9*Pi^2)/(128*(-1 + n)))*
         S[1, n] + (1/(4*(-1 + n)^3) + 1/(32*(-1 + n)^2) + 3/(8*n^3) + 
          109/(32*n^2) + (-339 - Pi^2)/(64*(-1 + n)) + (339 + Pi^2)/(64*n))*
         S[2, n] + (-7/(8*(-1 + n)^2) + 25/(16*(-1 + n)) - 1/(8*n^2) - 
          29/(16*n))*S[3, n] + (1/(16*(-1 + n)) - 5/(16*n))*S[4, n] + 
        (-13/(16*(-1 + n)) + 7/(16*n))*S[-3, 1, n] - 
        S[-2, -2, n]/(2*(-1 + n)) + (-3/(4*(-1 + n)^2) - 13/(16*(-1 + n)) + 
          1/(8*n^2) - 15/(16*n))*S[-2, 1, n] + (-3/(8*(-1 + n)) + 1/(8*n))*
         S[-2, 2, n] + (7/(16*(-1 + n)) + 1/(16*n))*S[1, -3, n] + 
        (23/(16*(-1 + n)) - 3/(4*n^2) - 23/(16*n))*S[1, -2, n] + 
        (-3/(4*(-1 + n)^3) + 13/(8*(-1 + n)^2) - 9/(8*n^3) + 21/(16*n^2) + 
          (-87 - Pi^2)/(64*(-1 + n)) + (87 + Pi^2)/(64*n))*S[1, 1, n] + 
        (1/(4*(-1 + n)^2) - 7/(16*(-1 + n)) + 21/(16*n^2) + 7/(16*n))*
         S[1, 2, n] + (7/(16*(-1 + n)) - 11/(16*n))*S[1, 3, n] + 
        (-3/(8*(-1 + n)) + 1/(8*n))*S[2, -2, n] + 
        (-65/(32*(-1 + n)) + 17/(16*n^2) + 53/(32*n))*S[2, 1, n] + 
        (5/(16*(-1 + n)) - 7/(16*n))*S[2, 2, n] + (-3/(4*(-1 + n)) + 1/(4*n))*
         S[3, 1, n] + (-15/(8*(-1 + n)) + 1/(8*n))*S[-2, 1, 1, n] + 
        (-3/(4*(-1 + n)) - 1/(4*n))*S[1, -2, 1, n] + 
        (5/(8*(-1 + n)) - 5/(8*n))*S[1, 1, -2, n] + 
        (-1/(2*(-1 + n)^2) + 7/(32*(-1 + n)) + 7/(16*n^2) - 7/(32*n))*
         S[1, 1, 1, n] + xi*(-3/(16*(-1 + n)^4) - 1/(32*(-1 + n)^3) - 
          9/(32*n^4) - 9/(32*n^3) + (363 - 7*Pi^2)/(384*n) + 
          (-43 - Pi^2)/(128*n^2) + (141 - Pi^2)/(192*(-1 + n)^2) + 
          (-363 + 7*Pi^2)/(384*(-1 + n)) + (-1/(16*(-1 + n)) + 1/(16*n))*
           S[-3, n] + (-1/(16*(-1 + n)^2) + 1/(16*(-1 + n)) - 1/(16*n^2) - 
            1/(16*n))*S[-2, n] + (-1/(32*(-1 + n)^3) + 1/(32*n^2) + 
            (-15 - Pi^2)/(384*(-1 + n)) + (15 + Pi^2)/(384*n))*S[1, n] + 
          (-1/(32*(-1 + n)^2) + 1/(16*(-1 + n)) + 1/(32*n^2) - 1/(16*n))*
           S[2, n] + (-1/(16*(-1 + n)) + 1/(16*n))*S[-2, 1, n] + 
          (-1/(16*(-1 + n)) + 1/(16*n))*S[1, -2, n] + 
          (1/(8*(-1 + n)^2) - 7/(16*(-1 + n)) + 5/(16*n^2) + 7/(16*n))*
           S[1, 1, n] + (1/(32*(-1 + n)) - 1/(32*n))*S[2, 1, n] + 
          (1/(32*(-1 + n)) - 1/(32*n))*S[1, 1, 1, n]) + 
        (1/(2*(-1 + n)) - 1/(2*n))*S[1, 1, 2, n] + 
        (-5/(16*(-1 + n)) + 3/(16*n))*S[2, 1, 1, n])/eps + 
      (7/(16*(-1 + n)) - 9/(16*n))*S[2, 1, 2, n] + 
      (-17/(16*(-1 + n)) + 11/(16*n))*S[2, 2, 1, n] + 
      (-7/(8*(-1 + n)) + 3/(8*n))*S[3, 1, 1, n] + 
      (-19/(8*(-1 + n)) + 1/(8*n))*S[-2, 1, 1, 1, n] + 
      (-5/(4*(-1 + n)) - 1/(4*n))*S[1, -2, 1, 1, n] + 
      (-3/(8*(-1 + n)) - 5/(8*n))*S[1, 1, -2, 1, n] + 
      ((-1 + n)^(-1) - n^(-1))*S[1, 1, 1, -2, n] + 
      (-(-1 + n)^(-2) + 55/(32*(-1 + n)) - 9/(16*n^2) - 55/(32*n))*
       S[1, 1, 1, 1, n] + (11/(16*(-1 + n)) - 11/(16*n))*S[1, 1, 1, 2, n] + 
      (1/(16*(-1 + n)) - 1/(16*n))*S[1, 1, 2, 1, n] + 
      (-1/(16*(-1 + n)) + 1/(16*n))*S[1, 2, 1, 1, n] + 
      (-3/(8*(-1 + n)) + 1/(4*n))*S[2, 1, 1, 1, n] + 
      (-489 - 19*Pi^2 - 980*Zeta[3])/(384*n^2) + (235 - 3*Pi^2 - 504*Zeta[3])/
       (128*(-1 + n)^2) + (-1301 - Pi^2 - 406*Zeta[3])/(64*n) + 
      (153 - 3*Pi^2 - 28*Zeta[3])/(64*n^3) + (66 - 5*Pi^2 + 28*Zeta[3])/
       (48*(-1 + n)^3) + (1301 + Pi^2 + 406*Zeta[3])/(64*(-1 + n)) + 
      S[-2, n]*(-1/(4*(-1 + n)^4) + 13/(16*(-1 + n)^3) - 5/(8*n^4) - 
        15/(16*n^3) + (-117 - Pi^2)/(96*n^2) + (-18 - Pi^2)/(48*(-1 + n)^2) + 
        (-63 - Pi^2 - 56*Zeta[3])/(192*n) + (63 + Pi^2 + 56*Zeta[3])/
         (192*(-1 + n))) + S[2, n]*(3/(8*(-1 + n)^4) + 21/(32*(-1 + n)^3) + 
        13/(16*n^4) + 23/(32*n^3) + (113 - 2*Pi^2)/(32*n^2) + 
        (-201 + Pi^2)/(96*(-1 + n)^2) + (-3009 + 25*Pi^2 - 168*Zeta[3])/
         (384*(-1 + n)) + (3009 - 25*Pi^2 + 168*Zeta[3])/(384*n)) + 
      S[1, 1, n]*(-3/(4*(-1 + n)^4) + 7/(8*(-1 + n)^3) - 7/(8*n^4) - 
        13/(8*n^3) + (293 - 5*Pi^2)/(64*n^2) + (225 + 2*Pi^2)/
         (96*(-1 + n)^2) + (-1719 - Pi^2 - 168*Zeta[3])/(384*(-1 + n)) + 
        (1719 + Pi^2 + 168*Zeta[3])/(384*n)) + 
      S[1, n]*(-5/(8*(-1 + n)^5) + 27/(32*(-1 + n)^4) - 9/(16*n^5) - 
        21/(32*n^4) + (-3 + 5*Pi^2)/(96*(-1 + n)^3) + 
        (-27 + 7*Pi^2)/(192*n^3) + (1101 - 19*Pi^2 - 364*Zeta[3])/(192*n^2) + 
        (2861 - 41*Pi^2 - 252*Zeta[3])/(128*n) + 
        (1893 - 45*Pi^2 + 224*Zeta[3])/(384*(-1 + n)^2) + 
        (-2861 + 41*Pi^2 + 252*Zeta[3])/(128*(-1 + n))) + 
      xi*(-1/(4*(-1 + n)^5) + 1/(32*(-1 + n)^4) - 3/(8*n^5) - 13/(32*n^4) + 
        (-15 + Pi^2)/(64*n^3) + (9 + Pi^2)/(96*(-1 + n)^3) + 
        (-1/(16*(-1 + n)) + 1/(16*n))*S[-4, n] + 
        (-1/(16*(-1 + n)^2) + 1/(16*(-1 + n)) - 1/(16*n^2) - 1/(16*n))*
         S[-3, n] + (-1/(16*(-1 + n)^3) + 1/(16*(-1 + n)^2) - 1/(16*n^3) - 
          1/(16*n^2) + (9 - Pi^2)/(192*n) + (-9 + Pi^2)/(192*(-1 + n)))*
         S[-2, n] + (-5/(32*(-1 + n)^3) + 1/(8*(-1 + n)^2) - 7/(32*n^3) - 
          9/(32*n^2) + (129 - Pi^2)/(384*(-1 + n)) + (-129 + Pi^2)/(384*n))*
         S[2, n] + (-3/(32*(-1 + n)^2) + 3/(16*(-1 + n)) - 1/(16*n^2) - 
          3/(16*n))*S[3, n] + (-1/(32*(-1 + n)) + 1/(32*n))*S[4, n] + 
        (-1/(16*(-1 + n)) + 1/(16*n))*S[-3, 1, n] + 
        (-1/(16*(-1 + n)^2) + 1/(16*(-1 + n)) - 1/(16*n^2) - 1/(16*n))*
         S[-2, 1, n] + (-1/(16*(-1 + n)) + 1/(16*n))*S[-2, 2, n] + 
        (-1/(16*(-1 + n)) + 1/(16*n))*S[1, -3, n] + 
        (-1/(16*(-1 + n)^2) + 1/(16*(-1 + n)) - 1/(16*n^2) - 1/(16*n))*
         S[1, -2, n] + (-1/(32*(-1 + n)^2) + 1/(16*n^3) + 1/(8*n^2) + 
          (-39 - Pi^2)/(384*(-1 + n)) + (39 + Pi^2)/(384*n))*S[1, 1, n] + 
        (-1/(8*(-1 + n)) + 3/(32*n^2) + 1/(8*n))*S[1, 2, n] + 
        (-1/(32*(-1 + n)) + 1/(32*n))*S[1, 3, n] + 
        (-1/(16*(-1 + n)) + 1/(16*n))*S[2, -2, n] + 
        (1/(16*(-1 + n)^2) - 7/(32*(-1 + n)) + 7/(32*n^2) + 7/(32*n))*
         S[2, 1, n] + (-1/(16*(-1 + n)) + 1/(16*n))*S[-2, 1, 1, n] + 
        (-1/(16*(-1 + n)) + 1/(16*n))*S[1, -2, 1, n] + 
        (-1/(16*(-1 + n)) + 1/(16*n))*S[1, 1, -2, n] + 
        (5/(32*(-1 + n)^2) - 17/(32*(-1 + n)) + 3/(8*n^2) + 17/(32*n))*
         S[1, 1, 1, n] + (1/(32*(-1 + n)) - 1/(32*n))*S[2, 1, 1, n] + 
        (1/(32*(-1 + n)) - 1/(32*n))*S[1, 1, 1, 1, n] + 
        (291 - Pi^2 - 98*Zeta[3])/(192*n) + (-351 + 11*Pi^2 - 84*Zeta[3])/
         (384*n^2) + (351 - 7*Pi^2 - 56*Zeta[3])/(384*(-1 + n)^2) + 
        (-291 + Pi^2 + 98*Zeta[3])/(192*(-1 + n)) + 
        S[1, n]*(-3/(32*(-1 + n)^4) - 1/(16*(-1 + n)^3) - 3/(32*n^4) + 
          (15 - 2*Pi^2)/(96*n^2) + (41 - Pi^2)/(128*(-1 + n)^2) + 
          (-183 + 11*Pi^2 - 28*Zeta[3])/(384*(-1 + n)) + 
          (183 - 11*Pi^2 + 28*Zeta[3])/(384*n))))
 
Fs[zogGV2, q] = asb^4


==> anc/zgA.m <==
-((as*ca)/(eps*(-1 + n)*n)) + 
 (as^2*((-2*ca*nf)/(3*(-1 + n)*n) + 
    ca^2*((30 - 85*n - 8*n^2 + 115*n^3 + 56*n^4)/(12*(-1 + n)^2*n^2*(1 + n)*
        (2 + n)) - (11*S[1, n])/(4*(-1 + n)*n))))/eps^2 + 
 (as^3*(ca*((-2*cf*(2 + n + n^2)^2*nf)/(3*(-1 + n)^2*n^3*(1 + n)^2*(2 + n)) - 
      (4*nf^2)/(9*(-1 + n)*n)) + 
    (ca^2*nf*((4*(14 - 39*n - 6*n^2 + 53*n^3 + 26*n^4))/
        (9*(-1 + n)^2*n^2*(1 + n)*(2 + n)) - (52*S[1, n])/(9*(-1 + n)*n)))/
     2 + ca^3*xi*(((1 + n)*(-3 + 2*n))/(96*(-1 + n)^2*n^2) - 
      S[1, n]/(96*(-1 + n)*n)) + 
    ca^3*(-(2280 - 6004*n + 13886*n^2 + 16073*n^3 - 29280*n^4 - 23216*n^5 + 
         19972*n^6 + 22411*n^7 + 5478*n^8)/(288*(-1 + n)^3*n^3*(1 + n)^2*
        (2 + n)^2) + S[-2, n]/(24*(-1 + n)*n) + 
      ((2484 - 8108*n - 1399*n^2 + 10820*n^3 + 5275*n^4)*S[1, n])/
       (288*(-1 + n)^2*n^2*(1 + n)*(2 + n)) + (191*S[2, n])/(48*(-1 + n)*n) - 
      (391*S[1, 1, n])/(48*(-1 + n)*n))))/eps^3 + 
 (as^2*((ca*nf*(32/(9*(-1 + n)*n) - (4*S[1, n])/(3*(-1 + n)*n)))/2 + 
    ca^2*xi*(-(-1 + n^2 + 2*n^3)/(8*(-1 + n)^2*n^2*(1 + n)) + 
      S[1, n]/(8*(-1 + n)*n)) + 
    ca^2*(-(-360 - 180*n + 3074*n^2 + 2381*n^3 - 3350*n^4 - 4150*n^5 + 
         988*n^6 + 2309*n^7 + 584*n^8)/(72*(-1 + n)^3*n^3*(1 + n)^2*
        (2 + n)^2) + S[-2, n]/((-1 + n)*n) + ((-24 - 19*n + 67*n^2)*S[1, n])/
       (24*(-1 + n)^2*n^2) + (3*S[2, n])/((-1 + n)*n) - 
      (5*S[1, 1, n])/(4*(-1 + n)*n))))/eps + 
 (as^3*(ca^3*xi^2*((-4 + n + 6*n^2 + 9*n^3)/(192*(-1 + n)^2*n^2*(1 + n)) - 
      S[1, n]/(32*(-1 + n)*n)) + 
    ca*((-2*cf*(2 + n + n^2)*(-12 - 20*n - 15*n^2 - 30*n^3 - 12*n^4 + 
         13*n^5 + 10*n^6 + 2*n^7)*nf)/(3*(-1 + n)^2*n^4*(1 + n)^3*
        (2 + n)^2) + (nf^2*(128/(27*(-1 + n)*n) - (16*S[1, n])/
          (9*(-1 + n)*n)))/4) + 
    (ca^2*nf*(-(-768 - 1904*n + 6016*n^2 + 6328*n^3 - 10908*n^4 - 11035*n^5 + 
          4625*n^6 + 7163*n^7 + 1779*n^8)/(54*(-1 + n)^3*n^3*(1 + n)^2*
         (2 + n)^2) + (4*S[-2, n])/(3*(-1 + n)*n) + 
       ((-120 - 2332*n - 662*n^2 + 2563*n^3 + 1199*n^4)*S[1, n])/
        (54*(-1 + n)^2*n^2*(1 + n)*(2 + n)) + (61*S[2, n])/(9*(-1 + n)*n) - 
       (71*S[1, 1, n])/(9*(-1 + n)*n)))/2 + 
    xi*((ca^2*nf*(-(-1 + n^2 + 2*n^3)/(9*(-1 + n)^2*n^2*(1 + n)) + 
         S[1, n]/(9*(-1 + n)*n)))/2 + 
      ca^3*((-90 + 377*n + 613*n^2 - 67*n^3 - 834*n^4 + 33*n^5 + 791*n^6 + 
          329*n^7)/(288*(-1 + n)^3*n^3*(1 + n)^2*(2 + n)) + 
        S[-2, n]/(12*(-1 + n)*n) - ((-72 - 338*n + 77*n^2 + 728*n^3 + 
           325*n^4)*S[1, n])/(288*(-1 + n)^2*n^2*(1 + n)*(2 + n)) - 
        (5*S[2, n])/(16*(-1 + n)*n) + (55*S[1, 1, n])/(96*(-1 + n)*n))) + 
    ca^3*((-82080 - 41376*n + 212368*n^2 - 606248*n^3 - 873958*n^4 + 
        1237628*n^5 + 2125951*n^6 - 638390*n^7 - 2131259*n^8 - 390408*n^9 + 
        844353*n^10 + 507914*n^11 + 84337*n^12)/(1728*(-1 + n)^4*n^4*
        (1 + n)^3*(2 + n)^3) - ((20 + n)*S[-3, n])/(4*(-1 + n)*n) - 
      ((128 - 2*n + 101*n^2 + 135*n^3 + 64*n^4)*S[-2, n])/
       (12*(-1 + n)^2*n^2*(1 + n)*(2 + n)) - 
      ((-13032 - 1920*n + 114494*n^2 + 72374*n^3 - 119408*n^4 - 107887*n^5 + 
         59353*n^6 + 80633*n^7 + 19073*n^8)*S[1, n])/(432*(-1 + n)^3*n^3*
        (1 + n)^2*(2 + n)^2) - ((1104 - 4126*n + 1309*n^2 + 6886*n^3 + 
         3035*n^4)*S[2, n])/(144*(-1 + n)^2*n^2*(1 + n)*(2 + n)) + 
      ((-477 + 8*n)*S[3, n])/(48*(-1 + n)*n) + ((14 + 5*n)*S[-2, 1, n])/
       (6*(-1 + n)*n) + (47*S[1, -2, n])/(6*(-1 + n)*n) + 
      ((-2340 - 9472*n + 2029*n^2 + 13672*n^3 + 5471*n^4)*S[1, 1, n])/
       (288*(-1 + n)^2*n^2*(1 + n)*(2 + n)) + (187*S[1, 2, n])/
       (12*(-1 + n)*n) + ((377 + 2*n)*S[2, 1, n])/(24*(-1 + n)*n) - 
      (137*S[1, 1, 1, n])/(16*(-1 + n)*n))))/eps^2 + 
 (as^3*(ca^3*xi^2*(-(-8 + 20*n + 9*n^2 - 31*n^3 - 27*n^4 - n^5 + 30*n^6)/
       (192*(-1 + n)^3*n^3*(1 + n)^2) + ((-6 - 7*n + 6*n^2 + 15*n^3)*S[1, n])/
       (192*(-1 + n)^2*n^2*(1 + n)) - S[2, n]/(192*(-1 + n)*n) - 
      (5*S[1, 1, n])/(192*(-1 + n)*n)) + 
    (ca^2*nf*((4608 + 38784*n + 20480*n^2 - 168920*n^3 - 184340*n^4 + 
         183382*n^5 + 313605*n^6 - 3916*n^7 - 221569*n^8 - 83750*n^9 + 
         62487*n^10 + 46804*n^11 + 7897*n^12)/(324*(-1 + n)^4*n^4*(1 + n)^3*
         (2 + n)^3) - (16*S[-3, n])/(9*(-1 + n)*n) - 
       (2*(-64 - 50*n - 21*n^2 + 58*n^3 + 29*n^4)*S[-2, n])/
        (9*(-1 + n)^2*n^2*(1 + n)*(2 + n)) - 
       ((-144 + 6288*n + 21608*n^2 + 3464*n^3 - 33425*n^4 - 23239*n^5 + 
          13432*n^6 + 16205*n^7 + 3587*n^8)*S[1, n])/(162*(-1 + n)^3*n^3*
         (1 + n)^2*(2 + n)^2) - (2*(-9 - 275*n + 27*n^2 + 233*n^3)*S[2, n])/
        (27*(-1 + n)^2*n^2*(1 + n)) - S[3, n]/((-1 + n)*n) + 
       (16*S[-2, 1, n])/(9*(-1 + n)*n) + (32*S[1, -2, n])/(9*(-1 + n)*n) + 
       ((-576 - 1136*n + 134*n^2 + 1409*n^3 + 529*n^4)*S[1, 1, n])/
        (54*(-1 + n)^2*n^2*(1 + n)*(2 + n)) + 
       (2*(25 + 59*n + 28*n^2)*S[1, 2, n])/(9*(-1 + n)*n*(1 + n)^2) + 
       (2*(32 + 55*n + 29*n^2)*S[2, 1, n])/(9*(-1 + n)*n*(1 + n)^2) - 
       (25*S[1, 1, 1, n])/(9*(-1 + n)*n) + (4*(1 + 5*n + 2*n^2)*zeta[3])/
        ((-1 + n)*n*(1 + n)^2)))/2 + 
    ca^3*(-(-1437696 - 1945152*n + 6592992*n^2 + 6101056*n^3 - 23106928*n^4 - 
         18692436*n^5 + 40841110*n^6 + 55932198*n^7 - 26960890*n^8 - 
         70849659*n^9 - 6569623*n^10 + 42561817*n^11 + 16367945*n^12 - 
         12889101*n^13 - 8635523*n^14 + 608837*n^15 + 1301573*n^16 + 
         219608*n^17)/(5184*(-2 + n)*(-1 + n)^5*n^5*(1 + n)^4*(2 + n)^4) + 
      ((197 + 6*n)*S[-4, n])/(16*(-1 + n)*n) + 
      ((-912 + 2590*n + 11673*n^2 + 13597*n^3 + 6255*n^4 + 1621*n^5 + 24*n^6)*
        S[-3, n])/(288*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)) + 
      ((6144 + 9824*n - 30504*n^2 - 31548*n^3 + 30286*n^4 + 51297*n^5 - 
         3081*n^6 - 37694*n^7 - 11016*n^8 + 6969*n^9 + 2411*n^10)*S[-2, n])/
       (144*(-2 + n)*(-1 + n)^3*n^3*(1 + n)^3*(2 + n)^2) + 
      ((322272 + 691920*n - 1425288*n^2 - 4388788*n^3 + 1131792*n^4 + 
         8527764*n^5 + 4807291*n^6 - 4013214*n^7 - 4845309*n^8 + 184300*n^9 + 
         2141613*n^10 + 975714*n^11 + 135629*n^12)*S[1, n])/
       (5184*(-1 + n)^4*n^4*(1 + n)^3*(2 + n)^3) + 
      ((-50400 - 4032*n + 540116*n^2 + 397628*n^3 - 424637*n^4 - 517726*n^5 + 
         157504*n^6 + 313778*n^7 + 77657*n^8)*S[2, n])/
       (1728*(-1 + n)^3*n^3*(1 + n)^2*(2 + n)^2) + 
      ((138 + 203*n + 1593*n^2 + 2205*n^3 + 985*n^4 + 180*n^5)*S[3, n])/
       (48*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)) - ((-257 + 6*n)*S[4, n])/
       (24*(-1 + n)*n) - ((41 + 8*n)*S[-3, 1, n])/(6*(-1 + n)*n) + 
      ((-17 - 10*n + 3*n^2)*S[-2, -2, n])/(6*(-1 + n)*n*(1 + n)) + 
      ((552 - 74*n - 595*n^2 - 364*n^3 - 101*n^4 + 6*n^5)*S[-2, 1, n])/
       (36*(-1 + n)^2*n^2*(1 + n)*(2 + n)) + ((-22 + n)*S[-2, 2, n])/
       (6*(-1 + n)*n) - ((913 + 937*n + 48*n^2)*S[1, -3, n])/
       (48*(-1 + n)*n*(1 + n)) - ((-4176 - 6374*n - 1773*n^2 + 5431*n^3 + 
         5709*n^4 + 1471*n^5)*S[1, -2, n])/(144*(-1 + n)^2*n^2*(1 + n)^2*
        (2 + n)) - ((1872 + 45648*n + 183088*n^2 + 58276*n^3 - 177553*n^4 - 
         111518*n^5 + 142268*n^6 + 148858*n^7 + 33061*n^8)*S[1, 1, n])/
       (1728*(-1 + n)^3*n^3*(1 + n)^2*(2 + n)^2) - 
      ((-2238 - 6659*n - 3186*n^2 + 7534*n^3 + 8100*n^4 + 2065*n^5)*
        S[1, 2, n])/(144*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)) + 
      ((-321 - 325*n + 12*n^2)*S[1, 3, n])/(24*(-1 + n)*n*(1 + n)) + 
      ((-130 - 123*n + 3*n^2)*S[2, -2, n])/(12*(-1 + n)*n*(1 + n)) + 
      ((4452 + 11696*n + 3237*n^2 - 14983*n^3 - 15753*n^4 - 4225*n^5 + 
         24*n^6)*S[2, 1, n])/(288*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)) + 
      ((-122 - 119*n + n^2)*S[2, 2, n])/(6*(-1 + n)*n*(1 + n)) - 
      ((346 + 347*n + 5*n^2)*S[3, 1, n])/(24*(-1 + n)*n*(1 + n)) - 
      ((-5 + n)*S[-2, 1, 1, n])/(3*(-1 + n)*n) + 
      (2*(10 + 3*n)*S[1, -2, 1, n])/(3*(-1 + n)*n) + 
      ((143 + 135*n)*S[1, 1, -2, n])/(24*(-1 + n)*n*(1 + n)) + 
      ((-2556 - 4112*n + 851*n^2 + 5240*n^3 + 1873*n^4)*S[1, 1, 1, n])/
       (288*(-1 + n)^2*n^2*(1 + n)*(2 + n)) + ((165 + 173*n)*S[1, 1, 2, n])/
       (24*(-1 + n)*n*(1 + n)) + ((381 + 389*n)*S[1, 2, 1, n])/
       (48*(-1 + n)*n*(1 + n)) - ((-417 - 389*n + 4*n^2)*S[2, 1, 1, n])/
       (48*(-1 + n)*n*(1 + n)) - (7*S[1, 1, 1, 1, n])/(3*(-1 + n)*n) + 
      ((-156 + 12*n + 103*n^2 - 137*n^3 + 53*n^4 + 77*n^5)/
         (16*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)) - ((3 + n)*S[1, n])/
         ((-1 + n)*n*(1 + n)))*zeta[3]) + 
    ca*((nf^2*(-64/(27*(-1 + n)*n) + (128*S[1, n])/(27*(-1 + n)*n) - 
         (16*S[1, 1, n])/(9*(-1 + n)*n)))/4 + 
      (cf*nf*((2*(-384 - 1536*n - 2544*n^2 - 3384*n^3 - 4748*n^4 - 4758*n^5 - 
            3292*n^6 - 387*n^7 + 3021*n^8 + 3846*n^9 + 2168*n^10 + 603*n^11 + 
            67*n^12))/(9*(-1 + n)^2*n^5*(1 + n)^4*(2 + n)^3) - 
         (64*S[-2, n])/(3*(-1 + n)^2*n^2*(1 + n)*(2 + n)) - 
         (8*S[1, n])/(3*(-1 + n)*n) - (32*zeta[3])/(3*(-1 + n)*n)))/2) + 
    xi*((ca^2*nf*((3 + 7*n - 6*n^2 - 23*n^3 + n^4 + 16*n^5 + 14*n^6)/
          (27*(-1 + n)^3*n^3*(1 + n)^2) - ((-6 - 7*n + 6*n^2 + 19*n^3)*
           S[1, n])/(27*(-1 + n)^2*n^2*(1 + n)) - (2*S[2, n])/
          (9*(-1 + n)*n) + S[1, 1, n]/(3*(-1 + n)*n)))/2 + 
      ca^3*(-(-1512 - 7932*n - 1138*n^2 + 13675*n^3 - 12677*n^4 - 30563*n^5 + 
           29452*n^6 + 34044*n^7 - 9782*n^8 - 23335*n^9 - 5014*n^10 + 
           4391*n^11 + 1319*n^12)/(864*(-2 + n)*(-1 + n)^4*n^4*(1 + n)^3*
          (2 + n)^2) + ((16 + 39*n + 39*n^2)*S[-3, n])/(96*(-1 + n)*n^2*
          (1 + n)) + ((32 + 8*n - 14*n^2 - 61*n^3 - 85*n^4 - 11*n^5 + 35*n^6)*
          S[-2, n])/(48*(-2 + n)*(-1 + n)^2*n^3*(1 + n)^2) + 
        ((-2808 + 4392*n + 4650*n^2 - 5924*n^3 - 2822*n^4 + 431*n^5 + 
           2527*n^6 + 7634*n^7 + 5455*n^8 + 1045*n^9)*S[1, n])/
         (864*(-1 + n)^3*n^4*(1 + n)^2*(2 + n)^2) + 
        ((-234 + 306*n - 167*n^2 + 345*n^3 + 284*n^4)*S[2, n])/
         (288*(-1 + n)^2*n^3*(1 + n)) + ((-8 + 17*n + 17*n^2)*S[3, n])/
         (48*(-1 + n)*n^2*(1 + n)) - S[-2, 1, n]/(12*(-1 + n)*n) - 
        ((16 + 21*n + 21*n^2)*S[1, -2, n])/(48*(-1 + n)*n^2*(1 + n)) - 
        ((-152 - 72*n + 140*n^2 + 191*n^3 + 55*n^4)*S[1, 1, n])/
         (96*(-1 + n)^2*n^2*(1 + n)*(2 + n)) - 
        ((39 + 23*n + 71*n^2 + 35*n^3)*S[1, 2, n])/(48*(-1 + n)*n^2*
          (1 + n)^2) - ((-78 + 91*n + 132*n^2 + 67*n^3)*S[2, 1, n])/
         (96*(-1 + n)*n^2*(1 + n)^2) + (35*S[1, 1, 1, n])/(96*(-1 + n)*n) - 
        ((70 - 31*n + 4*n^2 + n^3)*zeta[3])/(16*(-1 + n)*n^2*(1 + n)^2)))))/
  eps


==> anc/zqA.m <==
(as^2*ca*(2 + n + n^2)*nf)/(eps^2*(-1 + n)*n^2*(1 + n)*(2 + n)) - 
 (as^2*ca*(2 + 5*n + n^2)*(2 + n + n^2 + n^3)*nf)/
  (eps*(-1 + n)*n^3*(1 + n)^2*(2 + n)^2) + 
 (as^3*((ca^2*nf*(-((2 + n + n^2)*(30 - 173*n - 52*n^2 + 203*n^3 + 100*n^4))/
        (9*(-1 + n)^2*n^3*(1 + n)^2*(2 + n)^2) + (11*(2 + n + n^2)*S[1, n])/
        (3*(-1 + n)*n^2*(1 + n)*(2 + n))))/2 + 
    ca*((8*(2 + n + n^2)*nf^2)/(9*(-1 + n)*n^2*(1 + n)*(2 + n)) + 
      (cf*nf*((-2*(2 + n + n^2)*(2 + 3*n + 3*n^2))/(3*(-1 + n)*n^3*(1 + n)^2*
           (2 + n)) + (8*(2 + n + n^2)*S[1, n])/(3*(-1 + n)*n^2*(1 + n)*
           (2 + n))))/2)))/eps^3 + 
 (as^3*((ca^2*nf*xi*(((2 + n + n^2)*(-1 + n^2 + 2*n^3))/
        (6*(-1 + n)^2*n^3*(1 + n)^2*(2 + n)) - ((2 + n + n^2)*S[1, n])/
        (6*(-1 + n)*n^2*(1 + n)*(2 + n))))/2 + 
    (ca^2*nf*((-2160 - 1632*n + 9376*n^2 + 636*n^3 - 6225*n^4 - 6545*n^5 - 
         8236*n^6 + 1900*n^7 + 10429*n^8 + 6505*n^9 + 1136*n^10)/
        (54*(-1 + n)^3*n^4*(1 + n)^3*(2 + n)^3) - (20*(2 + n + n^2)*S[-2, n])/
        (3*(-1 + n)*n^2*(1 + n)*(2 + n)) - 
       ((-240 - 556*n + 632*n^2 + 151*n^3 + 57*n^4 + 429*n^5 + 103*n^6)*
         S[1, n])/(18*(-1 + n)^2*n^3*(1 + n)^2*(2 + n)^2) - 
       (4*(2 + n + n^2)*S[2, n])/((-1 + n)*n^2*(1 + n)*(2 + n)) - 
       (11*(2 + n + n^2)*S[1, 1, n])/(3*(-1 + n)*n^2*(1 + n)*(2 + n))))/2 + 
    ca*((nf^2*((-16*(12 + 68*n + 91*n^2 + 80*n^3 + 50*n^4 + 11*n^5))/
          (27*(-1 + n)*n^3*(1 + n)^2*(2 + n)^2) + (16*(2 + n + n^2)*S[1, n])/
          (9*(-1 + n)*n^2*(1 + n)*(2 + n))))/4 + 
      (cf*nf*((2*(24 + 76*n + 182*n^2 + 333*n^3 + 309*n^4 + 176*n^5 + 
            71*n^6 + 13*n^7))/(3*(-1 + n)*n^4*(1 + n)^3*(2 + n)^2) - 
         (8*(12 + 36*n + 35*n^2 + 20*n^3 + 8*n^4 + n^5)*S[1, n])/
          (3*(-1 + n)*n^3*(1 + n)^2*(2 + n)^2) - (16*(2 + n + n^2)*S[2, n])/
          (3*(-1 + n)*n^2*(1 + n)*(2 + n)) + (16*(2 + n + n^2)*S[1, 1, n])/
          (3*(-1 + n)*n^2*(1 + n)*(2 + n))))/2)))/eps^2 + 
 (as^3*((ca^2*nf*xi*((-12 - 8*n + 31*n^2 + 26*n^3 + 3*n^4 - 50*n^5 - 34*n^6 - 
         7*n^7 + 3*n^9)/(6*(-1 + n)^3*n^4*(1 + n)^3*(2 + n)^2) - 
       ((-8 - 12*n + 6*n^2 + 5*n^3 + n^5)*S[1, n])/(6*(-1 + n)*n^3*(1 + n)^2*
         (2 + n)^2) + ((2 + n + n^2)*S[1, 1, n])/(6*(-1 + n)*n^2*(1 + n)*
         (2 + n))))/2 + 
    (ca^2*nf*((-17280 - 51984*n + 15456*n^2 + 113000*n^3 - 76640*n^4 - 
         97697*n^5 + 112936*n^6 + 101930*n^7 - 77710*n^8 - 101855*n^9 - 
         7663*n^10 + 5984*n^11 - 10204*n^12 - 2210*n^13 + 625*n^14)/
        (162*(-1 + n)^4*n^5*(1 + n)^4*(2 + n)^4) + 
       (4*(12 + 24*n + 19*n^2 + 9*n^3)*S[-3, n])/(3*(-1 + n)*n^2*(1 + n)^2*
         (2 + n)) + (4*(20 + 96*n + 137*n^2 + 129*n^3 + 105*n^4 + 47*n^5 + 
          6*n^6)*S[-2, n])/(3*(-1 + n)*n^3*(1 + n)^3*(2 + n)^2) - 
       ((144 + 1992*n - 868*n^2 - 12934*n^3 - 13468*n^4 - 713*n^5 + 
          2294*n^6 - 380*n^7 - 306*n^8 + 47*n^9)*S[1, n])/
        (54*(-1 + n)^2*n^4*(1 + n)^3*(2 + n)^3) + 
       (2*(8 + 40*n - 14*n^2 + 18*n^3 + 37*n^4 + 5*n^5)*S[2, n])/
        (3*(-1 + n)*n^3*(1 + n)^2*(2 + n)^2) + 
       (2*(30 + 35*n + 20*n^2 + 11*n^3)*S[3, n])/(3*(-1 + n)*n^2*(1 + n)^2*
         (2 + n)) - (16*S[-2, 1, n])/(3*(-1 + n)*n*(2 + n)) + 
       (8*(4 + 2*n + n^2 + n^3)*S[1, -2, n])/(3*(-1 + n)*n^2*(1 + n)^2*
         (2 + n)) + ((-240 - 556*n - 232*n^2 + 439*n^3 + 633*n^4 + 429*n^5 + 
          103*n^6)*S[1, 1, n])/(18*(-1 + n)^2*n^3*(1 + n)^2*(2 + n)^2) + 
       (2*(24 + 32*n + 21*n^2 + 11*n^3)*S[1, 2, n])/(3*(-1 + n)*n^2*(1 + n)^2*
         (2 + n)) + (2*(4 + 3*n + n^2)*S[2, 1, n])/(3*(-1 + n)*n*(1 + n)^2*
         (2 + n)) - (13*(2 + n + n^2)*S[1, 1, 1, n])/(3*(-1 + n)*n^2*(1 + n)*
         (2 + n)) - (12*(2 + n + n^2)*zeta[3])/((-1 + n)*n^2*(1 + n)*
         (2 + n))))/2 + 
    ca*((nf^2*((-16*(72 - 60*n - 718*n^2 - 833*n^3 - 51*n^4 + 223*n^5 + 
            45*n^6 + 13*n^7 + 13*n^8))/(81*(-1 + n)*n^4*(1 + n)^3*
           (2 + n)^3) + (32*(-2 + n)*(6 + 13*n + 4*n^2 + n^4)*S[1, n])/
          (27*(-1 + n)*n^3*(1 + n)^2*(2 + n)^2) - 
         (16*(2 + n + n^2)*S[1, 1, n])/(9*(-1 + n)*n^2*(1 + n)*(2 + n))))/4 + 
      (cf*nf*((-4*(32 + 160*n + 448*n^2 + 1072*n^3 + 1886*n^4 + 2068*n^5 + 
            1523*n^6 + 875*n^7 + 384*n^8 + 101*n^9 + 11*n^10))/
          (3*(-1 + n)*n^5*(1 + n)^4*(2 + n)^3) - 
         (4*(-80 - 360*n - 708*n^2 - 726*n^3 - 466*n^4 - 202*n^5 - 47*n^6 + 
            n^8)*S[1, n])/(3*(-1 + n)*n^4*(1 + n)^3*(2 + n)^3) + 
         (16*(8 + 24*n + 20*n^2 + 11*n^3 + 6*n^4 + n^5)*S[2, n])/
          (3*(-1 + n)*n^3*(1 + n)^2*(2 + n)^2) - (8*(2 + n + n^2)*S[3, n])/
          (3*(-1 + n)*n^2*(1 + n)*(2 + n)) - 
         (8*(12 + 36*n + 31*n^2 + 22*n^3 + 13*n^4 + 2*n^5)*S[1, 1, n])/
          (3*(-1 + n)*n^3*(1 + n)^2*(2 + n)^2) - 
         (16*(2 + n + n^2)*S[1, 2, n])/(3*(-1 + n)*n^2*(1 + n)*(2 + n)) + 
         (8*(2 + n + n^2)*S[1, 1, 1, n])/(3*(-1 + n)*n^2*(1 + n)*(2 + n)) + 
         (16*(2 + n + n^2)*zeta[3])/((-1 + n)*n^2*(1 + n)*(2 + n))))/2)))/eps

